QCD corrections for subleading powers in $1/m_b$ for the nonleptonic $b\rightarrow c\bar c s$ transition

We compute next-to-leading order QCD corrections to the $1/m_b^2$ terms of the Heavy Quark Expansion for the contribution to inclusive nonleptonic bottom hadron decays induced by the charged-current operators mediating the transitions $b \to c \bar c q$ ($q = s,d$). Their contributions to lifetimes are Cabibbo favoured and have large Wilson coefficents, but have not been computed before, since the presence of two heavy quarks in the final state makes this calcuation technically demanding. It finally adds the last missing piece of the full NLO terms at $1/m_b^2$ in the heavy quark expansion of $B$-hadron lifetimes. We obtain analytical results with full dependence on the final-state charm quark mass, which we provide in the supplemental file "coefbccs.m".

==> anc/coefbccs.m <==
C0 = (C1^2*(-1 + Nc^2)*(93 - 1472*x^2 - 7224*x^4 - 11488*x^6 + 11488*x^10 + 
        7224*x^12 + 1472*x^14 - 93*x^16 + 4*Pi^2*(-3 + 24*x^2 + 300*x^4 + 
          824*x^6 + 652*x^8 + 248*x^10 - 52*x^12 - 40*x^14 + 5*x^16))*
       \[Alpha]s)/(48*Pi*(1 + x^2)^8) + 
     (C1^2*(-1 + Nc^2)*(-11 - 300*x^2 + 2*(-595 + 24*Pi^2)*x^4 + 
        12*(-201 + 16*Pi^2)*x^6 + 240*Pi^2*x^8 + 12*(201 + 16*Pi^2)*x^10 + 
        2*(595 + 24*Pi^2)*x^12 + 300*x^14 + 11*x^16)*\[Alpha]s*G[-I, x])/
      (6*Pi*(1 + x^2)^8) + (C1^2*(-1 + Nc^2)*(-11 - 300*x^2 + 
        2*(-595 + 24*Pi^2)*x^4 + 12*(-201 + 16*Pi^2)*x^6 + 240*Pi^2*x^8 + 
        12*(201 + 16*Pi^2)*x^10 + 2*(595 + 24*Pi^2)*x^12 + 300*x^14 + 
        11*x^16)*\[Alpha]s*G[I, x])/(6*Pi*(1 + x^2)^8) - 
     (2*C1^2*(-1 + Nc^2)*(1 + 130*x^4 + 552*x^6 + 546*x^8 + 552*x^10 + 
        130*x^12 + x^16)*\[Alpha]s*G[0, -I, x])/(Pi*(1 + x^2)^8) - 
     (2*C1^2*(-1 + Nc^2)*(1 + 130*x^4 + 552*x^6 + 546*x^8 + 552*x^10 + 
        130*x^12 + x^16)*\[Alpha]s*G[0, I, x])/(Pi*(1 + x^2)^8) + 
     (4*C1^2*(-1 + Nc^2)*(1 + 2*x^2 - 233*x^4 - 934*x^6 - 1085*x^8 - 
        934*x^10 - 233*x^12 + 2*x^14 + x^16)*\[Alpha]s*G[-I, 0, x])/
      (Pi*(1 + x^2)^8) + (4*C1^2*(-1 + Nc^2)*(1 + 2*x^2 - 233*x^4 - 934*x^6 - 
        1085*x^8 - 934*x^10 - 233*x^12 + 2*x^14 + x^16)*\[Alpha]s*G[I, 0, x])/
      (Pi*(1 + x^2)^8) + (96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*G[0, 0, -I, x])/
      (Pi*(1 + x^2)^4) + (96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*G[0, 0, I, x])/
      (Pi*(1 + x^2)^4) - (96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*G[0, -I, 0, x])/
      (Pi*(1 + x^2)^4) - (96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*G[0, I, 0, x])/
      (Pi*(1 + x^2)^4) + (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*G[-I, -1, 0, x])/
      (Pi*(1 + x^2)^4) - (96*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 
        4*x^6 + x^8)*\[Alpha]s*G[-I, 0, -1, x])/(Pi*(1 + x^2)^8) - 
     (96*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
       G[-I, 0, 0, x])/(Pi*(1 + x^2)^8) - 
     (96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*G[-I, 0, -I, x])/(Pi*(1 + x^2)^4) - 
     (96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*G[-I, 0, I, x])/(Pi*(1 + x^2)^4) - 
     (96*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
       G[-I, 0, 1, x])/(Pi*(1 + x^2)^8) + 
     (96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*G[-I, -I, 0, x])/(Pi*(1 + x^2)^4) + 
     (96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*G[-I, I, 0, x])/(Pi*(1 + x^2)^4) + 
     (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*G[-I, 1, 0, x])/(Pi*(1 + x^2)^4) + 
     (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*G[I, -1, 0, x])/(Pi*(1 + x^2)^4) - 
     (96*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
       G[I, 0, -1, x])/(Pi*(1 + x^2)^8) - 
     (96*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
       G[I, 0, 0, x])/(Pi*(1 + x^2)^8) - (96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
       G[I, 0, -I, x])/(Pi*(1 + x^2)^4) - 
     (96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*G[I, 0, I, x])/(Pi*(1 + x^2)^4) - 
     (96*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
       G[I, 0, 1, x])/(Pi*(1 + x^2)^8) + (96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
       G[I, -I, 0, x])/(Pi*(1 + x^2)^4) + 
     (96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*G[I, I, 0, x])/(Pi*(1 + x^2)^4) + 
     (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*G[I, 1, 0, x])/(Pi*(1 + x^2)^4) - 
     (2*C1^2*(-1 + Nc^2)*x^4*(36 + 128*x^2 + 69*x^4 + 56*x^6 - 8*x^8 - 
        8*x^10 + x^12)*\[Alpha]s*Log[x]^2)/(Pi*(1 + x^2)^8) - 
     ((2*C1*C2 + C1^2*Nc + C2^2*Nc)*(-1 + 8*x^2 + 44*x^4 + 72*x^6 - 72*x^10 - 
        44*x^12 - 8*x^14 + x^16 + 48*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*
         Log[x]))/(1 + x^2)^8 + Log[1 - x]*
      ((C1^2*(-1 + Nc^2)*(-93 + 581*x^2 + 2743*x^4 + 2465*x^6 - 2465*x^8 - 
          2743*x^10 - 581*x^12 + 93*x^14)*\[Alpha]s)/(12*Pi*(1 + x^2)^7) + 
       (4*C1^2*(-1 + Nc^2)*(-1 + x^2)^2*(1 - 4*x^2 - 29*x^4 - 32*x^6 - 
          29*x^8 - 4*x^10 + x^12)*\[Alpha]s*Log[x])/(Pi*(1 + x^2)^8)) + 
     (C1^2*(-1 + Nc^2)*(-93 + 581*x^2 + 2743*x^4 + 2465*x^6 - 2465*x^8 - 
        2743*x^10 - 581*x^12 + 93*x^14)*\[Alpha]s*Log[1 + x])/
      (12*Pi*(1 + x^2)^7) + (3*C1^2*(-1 + Nc^2)*(-1 + 73*x^2 + 259*x^4 + 
        389*x^6 - 389*x^8 - 259*x^10 - 73*x^12 + x^14)*\[Alpha]s*
       Log[1 + x^2])/(4*Pi*(1 + x^2)^7) + 
     (4*C1^2*(-1 + Nc^2)*(2 - 6*x^2 - 235*x^4 - 790*x^6 - 938*x^8 - 
        790*x^10 - 235*x^12 - 6*x^14 + 2*x^16)*\[Alpha]s*PolyLog[2, -x])/
      (Pi*(1 + x^2)^8) + (4*C1^2*(-1 + Nc^2)*(2 - 6*x^2 - 235*x^4 - 790*x^6 - 
        938*x^8 - 790*x^10 - 235*x^12 - 6*x^14 + 2*x^16)*\[Alpha]s*
       PolyLog[2, x])/(Pi*(1 + x^2)^8) + 
     Log[x]*((C1^2*(-1 + Nc^2)*x^2*(-72 + 6*(-65 + 4*Pi^2)*x^2 + 
          32*(-11 + 3*Pi^2)*x^4 + (1801 + 120*Pi^2)*x^6 + 
          4*(689 + 24*Pi^2)*x^8 + 8*(197 + 3*Pi^2)*x^10 + 196*x^12 - 62*x^14)*
         \[Alpha]s)/(3*Pi*(1 + x^2)^8) + (4*C1^2*(-1 + Nc^2)*(-1 + x^2)^2*
         (1 - 4*x^2 - 29*x^4 - 32*x^6 - 29*x^8 - 4*x^10 + x^12)*\[Alpha]s*
         Log[1 + x])/(Pi*(1 + x^2)^8) + (36*C1^2*(-1 + Nc^2)*x^4*
         (19 + 76*x^2 + 79*x^4 + 76*x^6 + 19*x^8)*\[Alpha]s*Log[1 + x^2])/
        (Pi*(1 + x^2)^8) + (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[2, -x])/(Pi*(1 + x^2)^4) + (192*C1^2*(-1 + Nc^2)*x^4*
         \[Alpha]s*PolyLog[2, x])/(Pi*(1 + x^2)^4)) + 
     (36*C1^2*(-1 + Nc^2)*x^4*(5 + 20*x^2 + 21*x^4 + 20*x^6 + 5*x^8)*
       \[Alpha]s*PolyLog[2, -x^2])/(Pi*(1 + x^2)^8) + 
     (54*C1^2*(-1 + Nc^2)*x^4*(5 + 20*x^2 + 21*x^4 + 20*x^6 + 5*x^8)*
       \[Alpha]s*PolyLog[2, x^2])/(Pi*(1 + x^2)^8) - 
     (96*C1^2*(-1 + Nc^2)*x^4*(5 + 20*x^2 + 31*x^4 + 20*x^6 + 5*x^8)*
       \[Alpha]s*PolyLog[3, -x])/(Pi*(1 + x^2)^8) - 
     (96*C1^2*(-1 + Nc^2)*x^4*(5 + 20*x^2 + 31*x^4 + 20*x^6 + 5*x^8)*
       \[Alpha]s*PolyLog[3, x])/(Pi*(1 + x^2)^8) + 
     (36*C1^2*(-1 + Nc^2)*x^8*\[Alpha]s*Zeta[3])/(Pi*(1 + x^2)^8) + 
     C2^2*(-((-1 + Nc^2)*((1 + x^2 + x^4)^2*(-93 + 1464*x^2 + 7184*x^4 + 
             11448*x^6 - 11448*x^10 - 7184*x^12 - 1464*x^14 + 93*x^16) + 
           4*Pi^2*(3 + 6*x^2 - 96*x^3 - 75*x^4 - 528*x^5 - 514*x^6 - 
             1344*x^7 - 1525*x^8 - 2448*x^9 - 2960*x^10 - 3312*x^11 - 
             3964*x^12 - 3312*x^13 - 3920*x^14 - 2448*x^15 - 2689*x^16 - 
             1344*x^17 - 1242*x^18 - 528*x^19 - 303*x^20 - 96*x^21 - 
             18*x^22 + 7*x^24))*\[Alpha]s)/(48*Pi*(1 + x^2)^8*
         (1 + x^2 + x^4)^2) - ((-1 + Nc^2)*(2 + 146*x^2 + 
          (769 + 24*Pi^2)*x^4 + (1943 + 120*Pi^2)*x^6 + (1823 + 288*Pi^2)*
           x^8 + 360*Pi^2*x^10 + (-1823 + 288*Pi^2)*x^12 + 
          (-1943 + 120*Pi^2)*x^14 + (-769 + 24*Pi^2)*x^16 - 146*x^18 - 
          2*x^20)*\[Alpha]s*G[-I, x])/(3*Pi*(1 + x^2)^8*(1 + x^2 + x^4)) - 
       ((-1 + Nc^2)*(2 + 146*x^2 + (769 + 24*Pi^2)*x^4 + (1943 + 120*Pi^2)*
           x^6 + (1823 + 288*Pi^2)*x^8 + 360*Pi^2*x^10 + (-1823 + 288*Pi^2)*
           x^12 + (-1943 + 120*Pi^2)*x^14 + (-769 + 24*Pi^2)*x^16 - 
          146*x^18 - 2*x^20)*\[Alpha]s*G[I, x])/(3*Pi*(1 + x^2)^8*
         (1 + x^2 + x^4)) + (4*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 9*x^4 + 
          4*x^6 + x^8)*\[Alpha]s*G[-(-1)^(1/3), x])/(1 + x^2)^8 - 
       (8*(-1 + Nc^2)*Pi*x^4*\[Alpha]s*G[(-1)^(1/3), x])/(1 + x^2)^4 - 
       (8*(-1 + Nc^2)*Pi*x^4*\[Alpha]s*G[-(-1)^(2/3), x])/(1 + x^2)^4 + 
       (4*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         G[(-1)^(2/3), x])/(1 + x^2)^8 - 
       (2*(-1 + Nc^2)*(1 - 2*x^2 + 113*x^4 + 770*x^6 + 2045*x^8 + 3592*x^10 + 
          4182*x^12 + 3592*x^14 + 2045*x^16 + 770*x^18 + 113*x^20 - 2*x^22 + 
          x^24)*\[Alpha]s*G[0, -I, x])/(Pi*(1 + x^2)^8*(1 + x^2 + x^4)^2) - 
       (2*(-1 + Nc^2)*(1 - 2*x^2 + 113*x^4 + 770*x^6 + 2045*x^8 + 3592*x^10 + 
          4182*x^12 + 3592*x^14 + 2045*x^16 + 770*x^18 + 113*x^20 - 2*x^22 + 
          x^24)*\[Alpha]s*G[0, I, x])/(Pi*(1 + x^2)^8*(1 + x^2 + x^4)^2) + 
       (4*(-1 + Nc^2)*x^2*(2 - 179*x^2 - 1088*x^4 - 2782*x^6 - 4868*x^8 - 
          5671*x^10 - 4868*x^12 - 2782*x^14 - 1088*x^16 - 179*x^18 + 2*x^20)*
         \[Alpha]s*G[-I, 0, x])/(Pi*(1 + x^2)^8*(1 + x^2 + x^4)^2) + 
       (4*(-1 + Nc^2)*x^2*(2 - 179*x^2 - 1088*x^4 - 2782*x^6 - 4868*x^8 - 
          5671*x^10 - 4868*x^12 - 2782*x^14 - 1088*x^16 - 179*x^18 + 2*x^20)*
         \[Alpha]s*G[I, 0, x])/(Pi*(1 + x^2)^8*(1 + x^2 + x^4)^2) + 
       (144*(-1 + Nc^2)*x^4*\[Alpha]s*G[0, 0, -I, x])/(Pi*(1 + x^2)^4) + 
       (144*(-1 + Nc^2)*x^4*\[Alpha]s*G[0, 0, I, x])/(Pi*(1 + x^2)^4) - 
       (48*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
         G[0, -I, 0, x])/(Pi*(1 + x^2)^8) - 
       (48*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
         G[0, I, 0, x])/(Pi*(1 + x^2)^8) - 
       (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         G[-I, 0, -1, x])/(Pi*(1 + x^2)^8) + 
       (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         G[-I, 0, 0, x])/(Pi*(1 + x^2)^8) - 
       (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         G[-I, 0, 1, x])/(Pi*(1 + x^2)^8) - 
       (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         G[I, 0, -1, x])/(Pi*(1 + x^2)^8) + 
       (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         G[I, 0, 0, x])/(Pi*(1 + x^2)^8) - 
       (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         G[I, 0, 1, x])/(Pi*(1 + x^2)^8) + 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         G[-(-1)^(1/3), -1, 0, x])/(Pi*(1 + x^2)^8) - 
       (72*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)*(1 + 3*x^2 + x^4)*\[Alpha]s*
         G[-(-1)^(1/3), 0, -1, x])/(Pi*(1 + x^2)^8) + 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 3*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         G[-(-1)^(1/3), 0, 0, x])/(Pi*(1 + x^2)^8) - 
       (72*(-1 + Nc^2)*x^4*\[Alpha]s*G[-(-1)^(1/3), 0, -I, x])/
        (Pi*(1 + x^2)^4) - (72*(-1 + Nc^2)*x^4*\[Alpha]s*
         G[-(-1)^(1/3), 0, I, x])/(Pi*(1 + x^2)^4) - 
       (72*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)*(1 + 3*x^2 + x^4)*\[Alpha]s*
         G[-(-1)^(1/3), 0, 1, x])/(Pi*(1 + x^2)^8) + 
       (24*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
         G[-(-1)^(1/3), -I, 0, x])/(Pi*(1 + x^2)^8) + 
       (24*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
         G[-(-1)^(1/3), I, 0, x])/(Pi*(1 + x^2)^8) - 
       (72*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)*(1 + 3*x^2 + x^4)*\[Alpha]s*
         G[(-1)^(1/3), 0, -1, x])/(Pi*(1 + x^2)^8) + 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 3*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         G[(-1)^(1/3), 0, 0, x])/(Pi*(1 + x^2)^8) - 
       (72*(-1 + Nc^2)*x^4*\[Alpha]s*G[(-1)^(1/3), 0, -I, x])/
        (Pi*(1 + x^2)^4) - (72*(-1 + Nc^2)*x^4*\[Alpha]s*
         G[(-1)^(1/3), 0, I, x])/(Pi*(1 + x^2)^4) - 
       (72*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)*(1 + 3*x^2 + x^4)*\[Alpha]s*
         G[(-1)^(1/3), 0, 1, x])/(Pi*(1 + x^2)^8) + 
       (24*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
         G[(-1)^(1/3), -I, 0, x])/(Pi*(1 + x^2)^8) + 
       (24*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
         G[(-1)^(1/3), I, 0, x])/(Pi*(1 + x^2)^8) + 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         G[(-1)^(1/3), 1, 0, x])/(Pi*(1 + x^2)^8) - 
       (72*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)*(1 + 3*x^2 + x^4)*\[Alpha]s*
         G[-(-1)^(2/3), 0, -1, x])/(Pi*(1 + x^2)^8) + 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 3*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         G[-(-1)^(2/3), 0, 0, x])/(Pi*(1 + x^2)^8) - 
       (72*(-1 + Nc^2)*x^4*\[Alpha]s*G[-(-1)^(2/3), 0, -I, x])/
        (Pi*(1 + x^2)^4) - (72*(-1 + Nc^2)*x^4*\[Alpha]s*
         G[-(-1)^(2/3), 0, I, x])/(Pi*(1 + x^2)^4) - 
       (72*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)*(1 + 3*x^2 + x^4)*\[Alpha]s*
         G[-(-1)^(2/3), 0, 1, x])/(Pi*(1 + x^2)^8) + 
       (24*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
         G[-(-1)^(2/3), -I, 0, x])/(Pi*(1 + x^2)^8) + 
       (24*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
         G[-(-1)^(2/3), I, 0, x])/(Pi*(1 + x^2)^8) + 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         G[-(-1)^(2/3), 1, 0, x])/(Pi*(1 + x^2)^8) + 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         G[(-1)^(2/3), -1, 0, x])/(Pi*(1 + x^2)^8) - 
       (72*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)*(1 + 3*x^2 + x^4)*\[Alpha]s*
         G[(-1)^(2/3), 0, -1, x])/(Pi*(1 + x^2)^8) + 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 3*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         G[(-1)^(2/3), 0, 0, x])/(Pi*(1 + x^2)^8) - 
       (72*(-1 + Nc^2)*x^4*\[Alpha]s*G[(-1)^(2/3), 0, -I, x])/
        (Pi*(1 + x^2)^4) - (72*(-1 + Nc^2)*x^4*\[Alpha]s*
         G[(-1)^(2/3), 0, I, x])/(Pi*(1 + x^2)^4) - 
       (72*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)*(1 + 3*x^2 + x^4)*\[Alpha]s*
         G[(-1)^(2/3), 0, 1, x])/(Pi*(1 + x^2)^8) + 
       (24*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
         G[(-1)^(2/3), -I, 0, x])/(Pi*(1 + x^2)^8) + 
       (24*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
         G[(-1)^(2/3), I, 0, x])/(Pi*(1 + x^2)^8) + 
       (4*(-1 + Nc^2)*x^4*(-18 - 128*x^2 - 374*x^4 - 736*x^6 - 980*x^8 - 
          976*x^10 - 665*x^12 - 310*x^14 - 75*x^16 - 6*x^18 + x^20)*\[Alpha]s*
         Log[x]^2)/(Pi*(1 + x^2)^8*(1 + x^2 + x^4)^2) + 
       Log[1 - x]*(((-1 + Nc^2)*(-65 + 425*x^2 + 1919*x^4 + 2281*x^6 - 
            2281*x^8 - 1919*x^10 - 425*x^12 + 65*x^14)*\[Alpha]s)/
          (12*Pi*(1 + x^2)^7) + (2*(-1 + Nc^2)*(-1 + x)^2*(1 + x^2 - 14*x^3 + 
            12*x^4 - 70*x^5 + 57*x^6 - 128*x^7 + 78*x^8 - 128*x^9 + 57*x^10 - 
            70*x^11 + 12*x^12 - 14*x^13 + x^14 + x^16)*\[Alpha]s*Log[x])/
          (Pi*(1 + x^2)^7*(1 - x + x^2)^2)) + 
       ((-1 + Nc^2)*(-65 + 425*x^2 + 1919*x^4 + 2281*x^6 - 2281*x^8 - 
          1919*x^10 - 425*x^12 + 65*x^14)*\[Alpha]s*Log[1 + x])/
        (12*Pi*(1 + x^2)^7) + (3*(-1 + Nc^2)*(-1 + 73*x^2 + 259*x^4 + 
          389*x^6 - 389*x^8 - 259*x^10 - 73*x^12 + x^14)*\[Alpha]s*
         Log[1 + x^2])/(4*Pi*(1 + x^2)^7) + 
       (2*(-1 + Nc^2)*(3 + 6*x + x^2 + 6*x^3 - 379*x^4 - 692*x^5 - 2458*x^6 - 
          3380*x^7 - 5940*x^8 - 5556*x^9 - 7138*x^10 - 5556*x^11 - 
          5940*x^12 - 3380*x^13 - 2458*x^14 - 692*x^15 - 379*x^16 + 6*x^17 + 
          x^18 + 6*x^19 + 3*x^20)*\[Alpha]s*PolyLog[2, -x])/
        (Pi*(1 + x^2)^8*(1 + x + x^2)^2) + 
       (2*(-1 + Nc^2)*(3 - 6*x + x^2 - 6*x^3 - 379*x^4 + 692*x^5 - 2458*x^6 + 
          3380*x^7 - 5940*x^8 + 5556*x^9 - 7138*x^10 + 5556*x^11 - 
          5940*x^12 + 3380*x^13 - 2458*x^14 + 692*x^15 - 379*x^16 - 6*x^17 + 
          x^18 - 6*x^19 + 3*x^20)*\[Alpha]s*PolyLog[2, x])/
        (Pi*(1 + x^2)^8*(1 - x + x^2)^2) + 
       Log[x]*(((-1 + Nc^2)*x^2*(-66 + 3*(-171 + 4*Pi^2)*x^2 + 
            15*(-89 + 4*Pi^2)*x^4 + 3*(-203 + 48*Pi^2)*x^6 + 
            36*(48 + 5*Pi^2)*x^8 + (3427 + 144*Pi^2)*x^10 + 
            5*(593 + 12*Pi^2)*x^12 + 2*(541 + 6*Pi^2)*x^14 + 109*x^16 - 
            41*x^18)*\[Alpha]s)/(3*Pi*(1 + x^2)^8*(1 + x^2 + x^4)) + 
         (2*(-1 + Nc^2)*(1 + x)^2*(1 + x^2 + 14*x^3 + 12*x^4 + 70*x^5 + 
            57*x^6 + 128*x^7 + 78*x^8 + 128*x^9 + 57*x^10 + 70*x^11 + 
            12*x^12 + 14*x^13 + x^14 + x^16)*\[Alpha]s*Log[1 + x])/
          (Pi*(1 + x^2)^7*(1 + x + x^2)^2) + (36*(-1 + Nc^2)*x^4*
           (19 + 76*x^2 + 79*x^4 + 76*x^6 + 19*x^8)*\[Alpha]s*Log[1 + x^2])/
          (Pi*(1 + x^2)^8) + (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + 
            x^8)*\[Alpha]s*PolyLog[2, -x])/(Pi*(1 + x^2)^8) + 
         (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, x])/(Pi*(1 + x^2)^8)) + 
       (36*(-1 + Nc^2)*x^4*(5 + 20*x^2 + 21*x^4 + 20*x^6 + 5*x^8)*\[Alpha]s*
         PolyLog[2, -x^2])/(Pi*(1 + x^2)^8) + 
       (54*(-1 + Nc^2)*x^4*(5 + 20*x^2 + 21*x^4 + 20*x^6 + 5*x^8)*\[Alpha]s*
         PolyLog[2, x^2])/(Pi*(1 + x^2)^8) - 
       (48*(-1 + Nc^2)*x^4*(7 + 28*x^2 + 43*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s*
         PolyLog[3, -x])/(Pi*(1 + x^2)^8) - 
       (48*(-1 + Nc^2)*x^4*(7 + 28*x^2 + 43*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s*
         PolyLog[3, x])/(Pi*(1 + x^2)^8) - (36*(-1 + Nc^2)*x^8*\[Alpha]s*
         Zeta[3])/(Pi*(1 + x^2)^8)) + 
     C2*((C1*(-1 + Nc^2)*((1 + x^2 + x^4)^2*(-153 + 1536*x^2 + 8144*x^4 + 
            14112*x^6 - 14112*x^10 - 8144*x^12 - 1536*x^14 + 153*x^16) + 
          4*Pi^2*(-3 + 6*x^2 - 96*x^3 + 147*x^4 - 480*x^5 + 518*x^6 - 
            1248*x^7 + 717*x^8 - 2112*x^9 + 156*x^10 - 2592*x^11 - 964*x^12 - 
            2592*x^13 - 1764*x^14 - 2112*x^15 - 1611*x^16 - 1248*x^17 - 
            938*x^18 - 480*x^19 - 309*x^20 - 96*x^21 - 42*x^22 + 5*x^24))*
         \[Alpha]s)/(24*Nc*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^2) + 
       (C1*(-1 + Nc^2)*(-25 + 61*x^2 + (459 + 48*Pi^2)*x^4 + 
          (58 + 336*Pi^2)*x^6 + (-76 + 768*Pi^2)*x^8 + 1008*Pi^2*x^10 + 
          (76 + 768*Pi^2)*x^12 + (-58 + 336*Pi^2)*x^14 + 
          (-459 + 48*Pi^2)*x^16 - 61*x^18 + 25*x^20)*\[Alpha]s*G[-I, x])/
        (3*Nc*Pi*(1 + x^2)^8*(1 + x^2 + x^4)) + 
       (C1*(-1 + Nc^2)*(-25 + 61*x^2 + (459 + 48*Pi^2)*x^4 + 
          (58 + 336*Pi^2)*x^6 + (-76 + 768*Pi^2)*x^8 + 1008*Pi^2*x^10 + 
          (76 + 768*Pi^2)*x^12 + (-58 + 336*Pi^2)*x^14 + 
          (-459 + 48*Pi^2)*x^16 - 61*x^18 + 25*x^20)*\[Alpha]s*G[I, x])/
        (3*Nc*Pi*(1 + x^2)^8*(1 + x^2 + x^4)) - 
       (32*C1*(-1 + Nc^2)*Pi*x^6*\[Alpha]s*G[-(-1)^(1/3), x])/
        (Nc*(1 + x^2)^6) + (16*C1*(-1 + Nc^2)*Pi*x^6*\[Alpha]s*
         G[(-1)^(1/3), x])/(Nc*(1 + x^2)^6) + 
       (16*C1*(-1 + Nc^2)*Pi*x^6*\[Alpha]s*G[-(-1)^(2/3), x])/
        (Nc*(1 + x^2)^6) - (32*C1*(-1 + Nc^2)*Pi*x^6*\[Alpha]s*
         G[(-1)^(2/3), x])/(Nc*(1 + x^2)^6) - 
       (4*C1*(-1 + Nc^2)*(1 - 12*x^2 - 63*x^4 - 82*x^6 - 207*x^8 - 222*x^10 - 
          366*x^12 - 222*x^14 - 207*x^16 - 82*x^18 - 63*x^20 - 12*x^22 + 
          x^24)*\[Alpha]s*G[0, -I, x])/(Nc*Pi*(1 + x^2)^8*
         (1 + x^2 + x^4)^2) - (4*C1*(-1 + Nc^2)*(1 - 12*x^2 - 63*x^4 - 
          82*x^6 - 207*x^8 - 222*x^10 - 366*x^12 - 222*x^14 - 207*x^16 - 
          82*x^18 - 63*x^20 - 12*x^22 + x^24)*\[Alpha]s*G[0, I, x])/
        (Nc*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^2) + 
       (8*C1*(-1 + Nc^2)*(1 - 3*x^2 - 144*x^4 - 758*x^6 - 1875*x^8 - 
          3213*x^10 - 3741*x^12 - 3213*x^14 - 1875*x^16 - 758*x^18 - 
          144*x^20 - 3*x^22 + x^24)*\[Alpha]s*G[-I, 0, x])/
        (Nc*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^2) + 
       (8*C1*(-1 + Nc^2)*(1 - 3*x^2 - 144*x^4 - 758*x^6 - 1875*x^8 - 
          3213*x^10 - 3741*x^12 - 3213*x^14 - 1875*x^16 - 758*x^18 - 
          144*x^20 - 3*x^22 + x^24)*\[Alpha]s*G[I, 0, x])/
        (Nc*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^2) + 
       (96*C1*(-1 + Nc^2)*x^4*(2 + x^2 + 2*x^4)*\[Alpha]s*G[0, 0, -I, x])/
        (Nc*Pi*(1 + x^2)^6) + (96*C1*(-1 + Nc^2)*x^4*(2 + x^2 + 2*x^4)*
         \[Alpha]s*G[0, 0, I, x])/(Nc*Pi*(1 + x^2)^6) - 
       (96*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*\[Alpha]s*G[0, -I, 0, x])/
        (Nc*Pi*(1 + x^2)^6) - (96*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*
         \[Alpha]s*G[0, I, 0, x])/(Nc*Pi*(1 + x^2)^6) + 
       (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*G[-I, -1, 0, x])/
        (Nc*Pi*(1 + x^2)^4) - (192*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*
         \[Alpha]s*G[-I, 0, -1, x])/(Nc*Pi*(1 + x^2)^8) - 
       (192*C1*(-1 + Nc^2)*x^4*(1 + 6*x^2 + 9*x^4 + 6*x^6 + x^8)*\[Alpha]s*
         G[-I, 0, 0, x])/(Nc*Pi*(1 + x^2)^8) - 
       (192*C1*(-1 + Nc^2)*x^4*\[Alpha]s*G[-I, 0, -I, x])/
        (Nc*Pi*(1 + x^2)^4) - (192*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
         G[-I, 0, I, x])/(Nc*Pi*(1 + x^2)^4) - 
       (192*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*\[Alpha]s*G[-I, 0, 1, x])/
        (Nc*Pi*(1 + x^2)^8) + (192*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
         G[-I, -I, 0, x])/(Nc*Pi*(1 + x^2)^4) + 
       (192*C1*(-1 + Nc^2)*x^4*\[Alpha]s*G[-I, I, 0, x])/
        (Nc*Pi*(1 + x^2)^4) + (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
         G[-I, 1, 0, x])/(Nc*Pi*(1 + x^2)^4) + 
       (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*G[I, -1, 0, x])/
        (Nc*Pi*(1 + x^2)^4) - (192*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*
         \[Alpha]s*G[I, 0, -1, x])/(Nc*Pi*(1 + x^2)^8) - 
       (192*C1*(-1 + Nc^2)*x^4*(1 + 6*x^2 + 9*x^4 + 6*x^6 + x^8)*\[Alpha]s*
         G[I, 0, 0, x])/(Nc*Pi*(1 + x^2)^8) - 
       (192*C1*(-1 + Nc^2)*x^4*\[Alpha]s*G[I, 0, -I, x])/
        (Nc*Pi*(1 + x^2)^4) - (192*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
         G[I, 0, I, x])/(Nc*Pi*(1 + x^2)^4) - 
       (192*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*\[Alpha]s*G[I, 0, 1, x])/
        (Nc*Pi*(1 + x^2)^8) + (192*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
         G[I, -I, 0, x])/(Nc*Pi*(1 + x^2)^4) + 
       (192*C1*(-1 + Nc^2)*x^4*\[Alpha]s*G[I, I, 0, x])/(Nc*Pi*(1 + x^2)^4) + 
       (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*G[I, 1, 0, x])/(Nc*Pi*(1 + x^2)^4) - 
       (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*G[-(-1)^(1/3), -1, 0, x])/
        (Nc*Pi*(1 + x^2)^6) + (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         G[-(-1)^(1/3), 0, 0, x])/(Nc*Pi*(1 + x^2)^6) + 
       (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*G[-(-1)^(1/3), 0, -I, x])/
        (Nc*Pi*(1 + x^2)^6) + (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         G[-(-1)^(1/3), 0, I, x])/(Nc*Pi*(1 + x^2)^6) - 
       (240*C1*(-1 + Nc^2)*x^6*\[Alpha]s*G[-(-1)^(1/3), -I, 0, x])/
        (Nc*Pi*(1 + x^2)^6) - (240*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         G[-(-1)^(1/3), I, 0, x])/(Nc*Pi*(1 + x^2)^6) + 
       (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*G[(-1)^(1/3), 0, 0, x])/
        (Nc*Pi*(1 + x^2)^6) + (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         G[(-1)^(1/3), 0, -I, x])/(Nc*Pi*(1 + x^2)^6) + 
       (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*G[(-1)^(1/3), 0, I, x])/
        (Nc*Pi*(1 + x^2)^6) - (240*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         G[(-1)^(1/3), -I, 0, x])/(Nc*Pi*(1 + x^2)^6) - 
       (240*C1*(-1 + Nc^2)*x^6*\[Alpha]s*G[(-1)^(1/3), I, 0, x])/
        (Nc*Pi*(1 + x^2)^6) - (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         G[(-1)^(1/3), 1, 0, x])/(Nc*Pi*(1 + x^2)^6) + 
       (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*G[-(-1)^(2/3), 0, 0, x])/
        (Nc*Pi*(1 + x^2)^6) + (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         G[-(-1)^(2/3), 0, -I, x])/(Nc*Pi*(1 + x^2)^6) + 
       (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*G[-(-1)^(2/3), 0, I, x])/
        (Nc*Pi*(1 + x^2)^6) - (240*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         G[-(-1)^(2/3), -I, 0, x])/(Nc*Pi*(1 + x^2)^6) - 
       (240*C1*(-1 + Nc^2)*x^6*\[Alpha]s*G[-(-1)^(2/3), I, 0, x])/
        (Nc*Pi*(1 + x^2)^6) - (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         G[-(-1)^(2/3), 1, 0, x])/(Nc*Pi*(1 + x^2)^6) - 
       (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*G[(-1)^(2/3), -1, 0, x])/
        (Nc*Pi*(1 + x^2)^6) + (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         G[(-1)^(2/3), 0, 0, x])/(Nc*Pi*(1 + x^2)^6) + 
       (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*G[(-1)^(2/3), 0, -I, x])/
        (Nc*Pi*(1 + x^2)^6) + (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         G[(-1)^(2/3), 0, I, x])/(Nc*Pi*(1 + x^2)^6) - 
       (240*C1*(-1 + Nc^2)*x^6*\[Alpha]s*G[(-1)^(2/3), -I, 0, x])/
        (Nc*Pi*(1 + x^2)^6) - (240*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         G[(-1)^(2/3), I, 0, x])/(Nc*Pi*(1 + x^2)^6) - 
       (4*C1*(-1 + Nc^2)*x^4*(36 + 186*x^2 + 389*x^4 + 490*x^6 + 411*x^8 + 
          250*x^10 + 98*x^12 + 4*x^14 - 21*x^16 - 6*x^18 + x^20)*\[Alpha]s*
         Log[x]^2)/(Nc*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^2) + 
       Log[1 - x]*((C1*(-1 + Nc^2)*(-77 + 517*x^2 + 1527*x^4 + 369*x^6 - 
            369*x^8 - 1527*x^10 - 517*x^12 + 77*x^14)*\[Alpha]s)/
          (6*Nc*Pi*(1 + x^2)^7) + (8*C1*(-1 + Nc^2)*(-1 + x)^2*
           (1 - 6*x^2 + 10*x^3 - 45*x^4 + 28*x^5 - 71*x^6 + 14*x^7 - 87*x^8 + 
            24*x^9 - 87*x^10 + 14*x^11 - 71*x^12 + 28*x^13 - 45*x^14 + 
            10*x^15 - 6*x^16 + x^18)*\[Alpha]s*Log[x])/(Nc*Pi*(1 + x^2)^8*
           (1 - x + x^2)^2)) + (C1*(-1 + Nc^2)*(-77 + 517*x^2 + 1527*x^4 + 
          369*x^6 - 369*x^8 - 1527*x^10 - 517*x^12 + 77*x^14)*\[Alpha]s*
         Log[1 + x])/(6*Nc*Pi*(1 + x^2)^7) - 
       (3*C1*(-1 + Nc^2)*(-3 - 37*x^2 - 119*x^4 - 241*x^6 + 241*x^8 + 
          119*x^10 + 37*x^12 + 3*x^14)*\[Alpha]s*Log[1 + x^2])/
        (2*Nc*Pi*(1 + x^2)^7) + (6*C1*(-1 + Nc^2)*(-1 + 9*x^2 + 35*x^4 + 
          37*x^6 - 37*x^8 - 35*x^10 - 9*x^12 + x^14)*\[Alpha]s*Log[\[Mu]/mb])/
        (Nc*Pi*(1 + x^2)^7) + (8*C1*(-1 + Nc^2)*(2 + 2*x - 10*x^2 - 20*x^3 - 
          121*x^4 - 125*x^5 - 278*x^6 - 201*x^7 - 389*x^8 - 244*x^9 - 
          389*x^10 - 201*x^11 - 278*x^12 - 125*x^13 - 121*x^14 - 20*x^15 - 
          10*x^16 + 2*x^17 + 2*x^18)*\[Alpha]s*PolyLog[2, -x])/
        (Nc*Pi*(1 + x^2)^6*(1 - x + x^2)*(1 + x + x^2)^2) + 
       (8*C1*(-1 + Nc^2)*(2 - 2*x - 10*x^2 + 20*x^3 - 121*x^4 + 125*x^5 - 
          278*x^6 + 201*x^7 - 389*x^8 + 244*x^9 - 389*x^10 + 201*x^11 - 
          278*x^12 + 125*x^13 - 121*x^14 + 20*x^15 - 10*x^16 - 2*x^17 + 
          2*x^18)*\[Alpha]s*PolyLog[2, x])/(Nc*Pi*(1 + x^2)^6*(1 - x + x^2)^2*
         (1 + x + x^2)) + Log[x]*((2*C1*(-1 + Nc^2)*x^2*
           (-72 + 6*(49 + 4*Pi^2)*x^2 + 24*(123 + 4*Pi^2)*x^4 + 
            7*(1145 + 24*Pi^2)*x^6 + (12497 + 216*Pi^2)*x^8 + 
            3*(4077 + 56*Pi^2)*x^10 + (7702 + 96*Pi^2)*x^12 + 
            4*(713 + 6*Pi^2)*x^14 + 364*x^16 - 50*x^18)*\[Alpha]s)/
          (3*Nc*Pi*(1 + x^2)^8*(1 + x^2 + x^4)) + 
         (8*C1*(-1 + Nc^2)*(1 + x)^2*(1 - 6*x^2 - 10*x^3 - 45*x^4 - 28*x^5 - 
            71*x^6 - 14*x^7 - 87*x^8 - 24*x^9 - 87*x^10 - 14*x^11 - 71*x^12 - 
            28*x^13 - 45*x^14 - 10*x^15 - 6*x^16 + x^18)*\[Alpha]s*
           Log[1 + x])/(Nc*Pi*(1 + x^2)^8*(1 + x + x^2)^2) + 
         (72*C1*(-1 + Nc^2)*x^4*(7 + 28*x^2 + 19*x^4 + 28*x^6 + 7*x^8)*
           \[Alpha]s*Log[1 + x^2])/(Nc*Pi*(1 + x^2)^8) + 
         (288*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)*(1 + 3*x^2 + x^4)*\[Alpha]s*
           Log[\[Mu]/mb])/(Nc*Pi*(1 + x^2)^8) + 
         (192*C1*(-1 + Nc^2)*x^4*(2 + 3*x^2 + 2*x^4)*\[Alpha]s*
           PolyLog[2, -x])/(Nc*Pi*(1 + x^2)^6) + 
         (192*C1*(-1 + Nc^2)*x^4*(2 + 3*x^2 + 2*x^4)*\[Alpha]s*PolyLog[2, x])/
          (Nc*Pi*(1 + x^2)^6)) + (72*C1*(-1 + Nc^2)*x^4*(1 + 4*x^2 + x^4 + 
          4*x^6 + x^8)*\[Alpha]s*PolyLog[2, -x^2])/(Nc*Pi*(1 + x^2)^8) + 
       (108*C1*(-1 + Nc^2)*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, x^2])/(Nc*Pi*(1 + x^2)^8) - 
       (192*C1*(-1 + Nc^2)*x^4*(5 + 16*x^2 + 23*x^4 + 16*x^6 + 5*x^8)*
         \[Alpha]s*PolyLog[3, -x])/(Nc*Pi*(1 + x^2)^8) - 
       (192*C1*(-1 + Nc^2)*x^4*(5 + 16*x^2 + 23*x^4 + 16*x^6 + 5*x^8)*
         \[Alpha]s*PolyLog[3, x])/(Nc*Pi*(1 + x^2)^8) + 
       (72*C1*(-1 + Nc^2)*x^6*(1 + 3*x^2 + x^4)*\[Alpha]s*Zeta[3])/
        (Nc*Pi*(1 + x^2)^8))
C0PolyLog = (C1^2*(-1 + Nc^2)*(93 - 1472*x^2 - 7224*x^4 - 11488*x^6 + 
        11488*x^10 + 7224*x^12 + 1472*x^14 - 93*x^16 + 
        9216*Catalan*Pi*(x + x^3)^4 + (48*I)*Pi^3*x^4*(157 + 628*x^2 + 
          919*x^4 + 628*x^6 + 157*x^8) + 4*Pi^2*(-7 + 16*x^2 + 1232*x^4 + 
          4560*x^6 + 4992*x^8 + 3984*x^10 + 880*x^12 - 48*x^14 + x^16))*
       \[Alpha]s)/(48*Pi*(1 + x^2)^8) - (24*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
       Log[2]^3)/(Pi*(1 + x^2)^4) - (C1^2*(-1 + Nc^2)*Pi*x^4*
       (1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[64])/(1 + x^2)^8 - 
     ((12*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[I - x]^2)/(1 + x^2)^4 - 
     ((24*I)*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
       Log[1 - I*x]^2)/(1 + x^2)^8 + ((24*I)*C1^2*(-1 + Nc^2)*x^4*
       (1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[1 + I*x]^2)/
      (1 + x^2)^8 + ((24*I)*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + 
        x^8)*\[Alpha]s*Log[(1 + I*x)/(1 - x)]^2)/(1 + x^2)^8 - 
     (8*C1^2*(-1 + Nc^2)*Pi*x^4*\[Alpha]s*Log[2/x^3])/(1 + x^2)^4 + 
     ((-2*C1^2*(-1 + Nc^2)*x^4*(36 + 128*x^2 + 69*x^4 + 56*x^6 - 8*x^8 - 
          8*x^10 + x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
       (96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[1/2 - I/2])/(Pi*(1 + x^2)^4) + 
       (96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[1/2 + I/2])/(Pi*(1 + x^2)^4))*
      Log[x]^2 - ((2*C1*C2 + C1^2*Nc + C2^2*Nc)*(-1 + 8*x^2 + 44*x^4 + 
        72*x^6 - 72*x^10 - 44*x^12 - 8*x^14 + x^16 + 
        48*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*Log[x]))/(1 + x^2)^8 + 
     (8*C1^2*(-1 + Nc^2)*Pi*x^4*\[Alpha]s*Log[1/(x*(-I + x))])/(1 + x^2)^4 - 
     ((48*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(1/2 - I/2)*(-I + x)]^2)/
      (1 + x^2)^4 - (48*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + 
        x^8)*\[Alpha]s*Log[-I + x]^3)/(Pi*(1 + x^2)^8) - 
     ((12*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(-I + x)/x]^2)/(1 + x^2)^4 + 
     (8*C1^2*(-1 + Nc^2)*Pi*x^4*\[Alpha]s*Log[-(x^2*(-I + x))/2])/
      (1 + x^2)^4 + Log[2]^2*(((-204*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s)/
        (1 + x^2)^4 - (24*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[1 - I*x])/
        (Pi*(1 + x^2)^4) - (48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         Log[(1 + I*x)/2])/(Pi*(1 + x^2)^4) + 
       (24*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[x])/(Pi*(1 + x^2)^4) - 
       (48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(-I/2)*(I + x)])/
        (Pi*(1 + x^2)^4)) + ((48*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
       Log[(1/2 + I/2)*(I + x)]^2)/(1 + x^2)^4 + 
     Log[1/2 + I/2]*((96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         Log[(1/2 - I/2)*(-I + x)]^2)/(Pi*(1 + x^2)^4) + 
       (96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(-1/2 - I/2)*(I + x)]^2)/
        (Pi*(1 + x^2)^4) - (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         Log[(-1/2 - I/2)*(I + x)]*Log[(1/2 + I/2)*(I + x)])/
        (Pi*(1 + x^2)^4)) + Log[1/2 - I/2]*
      ((96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(-1/2 + I/2)*(-I + x)]^2)/
        (Pi*(1 + x^2)^4) - (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         Log[(-1/2 + I/2)*(-I + x)]*Log[(1/2 - I/2)*(-I + x)])/
        (Pi*(1 + x^2)^4) + (96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         Log[(1/2 + I/2)*(I + x)]^2)/(Pi*(1 + x^2)^4)) + 
     ((2*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[79228162514264337593543950336]*
       Log[I + x])/(1 + x^2)^4 + Log[1 - x]^2*
      (((-96*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s)/(1 + x^2)^4 + 
       (96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[I + x])/(Pi*(1 + x^2)^4)) + 
     Log[I*x]*(((-48*I)*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + 
          x^8)*\[Alpha]s*Log[I + x])/(1 + x^2)^8 + 
       (24*C1^2*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*
         \[Alpha]s*Log[I + x]^2)/(Pi*(1 + x^2)^8)) - 
     ((24*I)*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
       Log[(I*(I + x))/(-1 + x)]^2)/(1 + x^2)^8 + 
     Log[1 - x]*(-(C1^2*(-1 + Nc^2)*(93 - 581*x^2 + (-2743 + 2304*Pi^2)*x^4 + 
           (-2465 + 6912*Pi^2)*x^6 + (2465 + 6912*Pi^2)*x^8 + 
           (2743 + 2304*Pi^2)*x^10 + 581*x^12 - 93*x^14)*\[Alpha]s)/
        (12*Pi*(1 + x^2)^7) + ((48*I)*C1^2*(-1 + Nc^2)*x^4*
         (1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[1 - I*x])/
        (1 + x^2)^8 - ((48*I)*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 
          4*x^6 + x^8)*\[Alpha]s*Log[1 + I*x])/(1 + x^2)^8 + 
       (96*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[(1 + I*x)/(1 - x)]*Log[x])/(Pi*(1 + x^2)^8) - 
       ((192*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(1/4 + I/4)*(-I + x)])/
        (1 + x^2)^4 - ((192*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         Log[(1/2 + I/2)*(-I + x)])/(1 + x^2)^4 - 
       ((192*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(1/2 - I/2)*(I + x)])/
        (1 + x^2)^4 - ((192*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[I + x])/
        (1 + x^2)^4 - ((192*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         Log[(1 - I)*(I + x)])/(1 + x^2)^4 + 
       Log[x]*((4*C1^2*(-1 + Nc^2)*(1 - 6*x^2 + (-20 + (48*I)*Pi)*x^4 + 
            2*(11 + (96*I)*Pi)*x^6 + 6*(1 + (48*I)*Pi)*x^8 + 
            2*(11 + (96*I)*Pi)*x^10 + (-20 + (48*I)*Pi)*x^12 - 6*x^14 + x^16)*
           \[Alpha]s)/(Pi*(1 + x^2)^8) - (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
           Log[I + x])/(Pi*(1 + x^2)^4) + (96*C1^2*(-1 + Nc^2)*x^4*
           (1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[(I*(I + x))/(-1 + x)])/(Pi*(1 + x^2)^8))) + 
     ((12*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(I + x)/(2*x)]^2)/
      (1 + x^2)^4 + (24*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(-I + x)/(2*x)]^2*
       Log[(I + x)/x])/(Pi*(1 + x^2)^4) - 
     (96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(-1/2 + I/2)*(-I + x)]*
       Log[1 + x]^2)/(Pi*(1 + x^2)^4) - (96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
       Log[(-1/2 - I/2)*(I + x)]*Log[1 + x]^2)/(Pi*(1 + x^2)^4) + 
     (((60*I)*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*
         \[Alpha]s)/(1 + x^2)^8 + (96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         Log[(1 + I) - (1 - I)*x])/(Pi*(1 + x^2)^4) + 
       (96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(-1/4 - I/4)*(I + x)])/
        (Pi*(1 + x^2)^4))*Log[1 + x]^2 + Log[-I + x]^2*
      (((-108*I)*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*
         \[Alpha]s)/(1 + x^2)^8 + (96*C1^2*(-1 + Nc^2)*x^4*
         (1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[1 + x])/
        (Pi*(1 + x^2)^8)) + Log[(-1 + I)/(I + x)]*
      ((-12*C1^2*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*
         \[Alpha]s)/(1 + x^2)^8 + (48*C1^2*(-1 + Nc^2)*x^4*
         (1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[I + x]^2)/
        (Pi*(1 + x^2)^8) + ((48*I)*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 
          4*x^6 + x^8)*\[Alpha]s*Log[1 + x])/(1 + x^2)^8 + 
       (48*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[1 + x]^2)/(Pi*(1 + x^2)^8) + Log[I + x]*
        (((-48*I)*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*
           \[Alpha]s)/(1 + x^2)^8 - (96*C1^2*(-1 + Nc^2)*x^4*
           (1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[1 + x])/
          (Pi*(1 + x^2)^8))) + Log[((1 + I)*x)/(-I + x)]*
      ((12*C1^2*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*
         \[Alpha]s)/(1 + x^2)^8 - (48*C1^2*(-1 + Nc^2)*x^4*
         (1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[-I + x]^2)/
        (Pi*(1 + x^2)^8) + ((48*I)*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 
          4*x^6 + x^8)*\[Alpha]s*Log[1 + x])/(1 + x^2)^8 - 
       (48*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[1 + x]^2)/(Pi*(1 + x^2)^8) + Log[-I + x]*
        (((-48*I)*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*
           \[Alpha]s)/(1 + x^2)^8 + (96*C1^2*(-1 + Nc^2)*x^4*
           (1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[1 + x])/
          (Pi*(1 + x^2)^8))) + Log[((1 - I)*x)/(I + x)]*
      ((12*C1^2*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*
         \[Alpha]s)/(1 + x^2)^8 - (48*C1^2*(-1 + Nc^2)*x^4*
         (1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[I + x]^2)/
        (Pi*(1 + x^2)^8) - ((48*I)*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 
          4*x^6 + x^8)*\[Alpha]s*Log[1 + x])/(1 + x^2)^8 - 
       (48*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[1 + x]^2)/(Pi*(1 + x^2)^8) + Log[I + x]*
        (((48*I)*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*
           \[Alpha]s)/(1 + x^2)^8 + (96*C1^2*(-1 + Nc^2)*x^4*
           (1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[1 + x])/
          (Pi*(1 + x^2)^8))) + (C1^2*(-1 + Nc^2)*(1 + 2*x^2 + 
        (-233 - (36*I)*Pi)*x^4 + (-934 - (144*I)*Pi)*x^6 + 
        (-1085 - (216*I)*Pi)*x^8 + (-934 - (144*I)*Pi)*x^10 + 
        (-233 - (36*I)*Pi)*x^12 + 2*x^14 + x^16)*\[Alpha]s*Log[1 + x^2]^2)/
      (Pi*(1 + x^2)^8) - ((192*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
       PolyLog[2, (1 - x)^(-1)])/(1 + x^2)^4 + 
     ((24*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, 1/2 - (I/2)*x])/
      (1 + x^2)^4 - (48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[-1 + I*x]*
       PolyLog[2, 1/2 - (I/2)*x])/(Pi*(1 + x^2)^4) - 
     ((24*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, 1/2 + (I/2)*x])/
      (1 + x^2)^4 - (48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[-1 - I*x]*
       PolyLog[2, 1/2 + (I/2)*x])/(Pi*(1 + x^2)^4) + 
     Log[4]*(((12*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(-I + x)/x])/
        (1 + x^2)^4 - (24*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[x]*
         Log[(-I + x)/x])/(Pi*(1 + x^2)^4) + 
       (24*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, 1/2 - (I/2)*x])/
        (Pi*(1 + x^2)^4) + (24*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[2, 1/2 + (I/2)*x])/(Pi*(1 + x^2)^4)) - 
     ((48*I)*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
       PolyLog[2, 1 - I*x])/(1 + x^2)^8 - 
     (48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[x/(2*I + 2*x)]*
       PolyLog[2, 1 - I*x])/(Pi*(1 + x^2)^4) + 
     Log[1 - I*x]*((48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[2/x^3]*Log[I*x])/
        (Pi*(1 + x^2)^4) + (48*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 
          4*x^6 + x^8)*\[Alpha]s*Log[x]^2)/(Pi*(1 + x^2)^8) + 
       (24*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[4]*Log[(-I + x)/x])/
        (Pi*(1 + x^2)^4) - (24*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         Log[(-I + x)/x]^2)/(Pi*(1 + x^2)^4) + 
       ((48*I)*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*
         \[Alpha]s*Log[(I*(I + x))/(-1 + x)])/(1 + x^2)^8 + 
       Log[x]*((48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[I + x])/
          (Pi*(1 + x^2)^4) - (48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[1 + x^2])/
          (Pi*(1 + x^2)^4)) + (96*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 
          4*x^6 + x^8)*\[Alpha]s*PolyLog[2, 1 - I*x])/(Pi*(1 + x^2)^8)) + 
     ((48*I)*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
       PolyLog[2, 1 + I*x])/(1 + x^2)^8 - 
     (48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[1/(2*(-I + x))]*
       PolyLog[2, 1 + I*x])/(Pi*(1 + x^2)^4) + 
     Log[1 + I*x]*((24*C1^2*(-1 + Nc^2)*Pi*x^4*\[Alpha]s)/(1 + x^2)^4 - 
       ((48*I)*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*
         \[Alpha]s*Log[(1 + I*x)/(1 - x)])/(1 + x^2)^8 - 
       (48*C1^2*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 17*x^4 + 12*x^6 + 3*x^8)*
         \[Alpha]s*Log[x]^2)/(Pi*(1 + x^2)^8) + 
       ((24*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[-1/(2*(I + x))])/
        (1 + x^2)^4 - (24*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         Log[(I + x)/(2*x)]^2)/(Pi*(1 + x^2)^4) + 
       ((24*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(I + x)/x])/(1 + x^2)^4 + 
       Log[x]*(((96*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s)/(1 + x^2)^4 - 
         (48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[-1/(2*(I + x))])/
          (Pi*(1 + x^2)^4) - (48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
           Log[(I + x)/x])/(Pi*(1 + x^2)^4) - (48*C1^2*(-1 + Nc^2)*x^4*
           \[Alpha]s*Log[1 + x^2])/(Pi*(1 + x^2)^4)) + 
       (96*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, 1 + I*x])/(Pi*(1 + x^2)^8)) - 
     ((384*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, 
        (-1/2 - I/2)*(-1 + x)])/(1 + x^2)^4 - 
     ((384*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, 
        (-1/2 + I/2)*(-1 + x)])/(1 + x^2)^4 + 
     (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[-((1 + I) - (1 - I)*x)/(2*x)]*
       PolyLog[2, -((1 + I) - (1 - I)*x)/(2*x)])/(Pi*(1 + x^2)^4) + 
     (4*C1^2*(-1 + Nc^2)*(2 - 6*x^2 - 235*x^4 - 790*x^6 - 938*x^8 - 
        790*x^10 - 235*x^12 - 6*x^14 + 2*x^16)*\[Alpha]s*PolyLog[2, -x])/
      (Pi*(1 + x^2)^8) + (4*C1^2*(-1 + Nc^2)*(2 - 6*x^2 + 
        (-235 + (48*I)*Pi)*x^4 + (-790 + (192*I)*Pi)*x^6 + 
        (-938 + (288*I)*Pi)*x^8 + (-790 + (192*I)*Pi)*x^10 + 
        (-235 + (48*I)*Pi)*x^12 - 6*x^14 + 2*x^16)*\[Alpha]s*PolyLog[2, x])/
      (Pi*(1 + x^2)^8) + Log[I - x]*
      ((8*C1^2*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 10*x^4 + 4*x^6 + x^8)*
         \[Alpha]s)/(1 + x^2)^8 + ((2*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         Log[79228162514264337593543950336])/(1 + x^2)^4 + 
       (96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[1 - x]^2)/(Pi*(1 + x^2)^4) + 
       (48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[1 + I*x]*Log[x])/
        (Pi*(1 + x^2)^4) + Log[1 - x]*(((-192*I)*C1^2*(-1 + Nc^2)*x^4*
           \[Alpha]s)/(1 + x^2)^4 - (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
           Log[x])/(Pi*(1 + x^2)^4)) + (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[2, (1 - x)^(-1)])/(Pi*(1 + x^2)^4) - 
       (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, x])/(Pi*(1 + x^2)^4)) + 
     (C1^2*(-1 + Nc^2)*(1 + 310*x^4 + 1272*x^6 + 1302*x^8 + 1272*x^10 + 
        310*x^12 + x^16)*\[Alpha]s*PolyLog[2, -x^2])/(Pi*(1 + x^2)^8) + 
     (54*C1^2*(-1 + Nc^2)*x^4*(5 + 20*x^2 + 21*x^4 + 20*x^6 + 5*x^8)*
       \[Alpha]s*PolyLog[2, x^2])/(Pi*(1 + x^2)^8) - 
     ((384*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, 
        (1/2 + I/2)*(-I + x)])/(1 + x^2)^4 + Log[(1 + I*x)/(1 - x)]*
      ((-16*C1^2*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*
         \[Alpha]s)/(1 + x^2)^8 - (96*C1^2*(-1 + Nc^2)*x^4*
         (1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, (1 + I*x)/(1 - x)])/(Pi*(1 + x^2)^8) + 
       (96*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, x])/(Pi*(1 + x^2)^8) + (96*C1^2*(-1 + Nc^2)*x^4*
         (1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, (-I + x)/(-1 + x)])/(Pi*(1 + x^2)^8)) + 
     Log[(-I + x)/x]*((24*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         Log[(I + x)/(2*x)]^2)/(Pi*(1 + x^2)^4) + 
       (48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, (-I + x)/(2*x)])/
        (Pi*(1 + x^2)^4)) - (48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
       Log[(-I + x)/(2*x)]*PolyLog[2, (-I + x)/x])/(Pi*(1 + x^2)^4) + 
     Log[(1/2 - I/2)*(-I + x)]*((192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[2, -x])/(Pi*(1 + x^2)^4) - (192*C1^2*(-1 + Nc^2)*x^4*
         \[Alpha]s*PolyLog[2, (-1/2 + I/2)*(-I + x)])/(Pi*(1 + x^2)^4) - 
       (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, (-I + x)/x])/
        (Pi*(1 + x^2)^4)) - ((384*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
       PolyLog[2, (1/2 - I/2)*(I + x)])/(1 + x^2)^4 + 
     Log[(I*(I + x))/(-1 + x)]*((-16*C1^2*(-1 + Nc^2)*Pi*x^4*
         (1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s)/(1 + x^2)^8 + 
       (96*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, x])/(Pi*(1 + x^2)^8) - (96*C1^2*(-1 + Nc^2)*x^4*
         (1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, (I*(I + x))/(-1 + x)])/(Pi*(1 + x^2)^8) + 
       (96*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, (I + x)/(-1 + x)])/(Pi*(1 + x^2)^8)) + 
     (48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(I + x)/x]*
       PolyLog[2, (I + x)/(2*x)])/(Pi*(1 + x^2)^4) + 
     Log[2]*((80*C1^2*(-1 + Nc^2)*Pi*x^4*\[Alpha]s)/(1 + x^2)^4 + 
       (24*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[4]*Log[1 + I*x])/
        (Pi*(1 + x^2)^4) - (24*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[1 + I*x]^2)/
        (Pi*(1 + x^2)^4) - (96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[x]^2)/
        (Pi*(1 + x^2)^4) + (24*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 
          4*x^6 + x^8)*\[Alpha]s*Log[-I + x]^2)/(Pi*(1 + x^2)^8) - 
       (24*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(-I + x)/(2*x)]^2)/
        (Pi*(1 + x^2)^4) + Log[(1 + I*x)/2]*
        ((48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[x])/(Pi*(1 + x^2)^4) + 
         (48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(-I + x)/x])/
          (Pi*(1 + x^2)^4)) - (24*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         Log[(-I/2)*(I + x)]^2)/(Pi*(1 + x^2)^4) + 
       Log[x]*((96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(1/2 + I/2)*(-I + x)])/
          (Pi*(1 + x^2)^4) + (48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
           Log[(-I/2)*(I + x)])/(Pi*(1 + x^2)^4) + 
         (96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(1/2 - I/2)*(I + x)])/
          (Pi*(1 + x^2)^4)) - (24*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         Log[(I + x)/(2*x)]^2)/(Pi*(1 + x^2)^4) + 
       (48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(-I/2)*(I + x)]*Log[(I + x)/x])/
        (Pi*(1 + x^2)^4) - ((24*I)*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 
          4*x^6 + x^8)*\[Alpha]s*Log[1 + x])/(1 + x^2)^8 + 
       (24*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[1 + x]^2)/(Pi*(1 + x^2)^8) + Log[-I + x]*
        (((24*I)*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*
           \[Alpha]s)/(1 + x^2)^8 - (48*C1^2*(-1 + Nc^2)*x^4*
           (1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[1 + x])/
          (Pi*(1 + x^2)^8)) - (48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[2, (-I + x)/(2*x)])/(Pi*(1 + x^2)^4) - 
       (48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, (I + x)/(2*x)])/
        (Pi*(1 + x^2)^4)) - (48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
       Log[(I + x)/(2*x)]*PolyLog[2, (I + x)/x])/(Pi*(1 + x^2)^4) + 
     Log[(1/2 + I/2)*(I + x)]*((192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[2, -x])/(Pi*(1 + x^2)^4) - (192*C1^2*(-1 + Nc^2)*x^4*
         \[Alpha]s*PolyLog[2, (-1/2 - I/2)*(I + x)])/(Pi*(1 + x^2)^4) + 
       (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, ((1/2 + I/2)*(I + x))/
           x])/(Pi*(1 + x^2)^4) - (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[2, (I + x)/x])/(Pi*(1 + x^2)^4)) + 
     Log[I + x]*((-32*C1^2*(-1 + Nc^2)*Pi*x^4*(5 + 20*x^2 + 29*x^4 + 20*x^6 + 
          5*x^8)*\[Alpha]s)/(1 + x^2)^8 - ((96*I)*C1^2*(-1 + Nc^2)*x^4*
         (1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[1 + x])/
        (1 + x^2)^8 + (96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[1 + x]^2)/
        (Pi*(1 + x^2)^4) + (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[2, (1 - x)^(-1)])/(Pi*(1 + x^2)^4) + 
       (96*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, 1 - I*x])/(Pi*(1 + x^2)^8) - 
       (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, -x])/(Pi*(1 + x^2)^4) - 
       (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, x])/(Pi*(1 + x^2)^4) + 
       (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, (1 + x)^(-1)])/
        (Pi*(1 + x^2)^4)) + ((48*I)*C1^2*(-1 + Nc^2)*x^4*
       (1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
       PolyLog[2, ((-I)*(1 + x))/(-I + x)])/(1 + x^2)^8 + 
     Log[(-I + x)/(1 + x)]*((-96*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 
          4*x^6 + x^8)*\[Alpha]s*PolyLog[2, 1 + x])/(Pi*(1 + x^2)^8) + 
       (96*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, ((-I)*(1 + x))/(-I + x)])/(Pi*(1 + x^2)^8)) - 
     ((48*I)*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
       PolyLog[2, (1 + x)/(-I + x)])/(1 + x^2)^8 + 
     Log[-I + x]*((72*C1^2*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + 
          x^8)*\[Alpha]s)/(1 + x^2)^8 + ((24*I)*C1^2*(-1 + Nc^2)*x^4*
         (1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[1 + x])/
        (1 + x^2)^8 + (48*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + 
          x^8)*\[Alpha]s*Log[1 + x]^2)/(Pi*(1 + x^2)^8) + 
       (96*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, 1 + I*x])/(Pi*(1 + x^2)^8) - 
       (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, -x])/(Pi*(1 + x^2)^4) + 
       (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, (1 + x)^(-1)])/
        (Pi*(1 + x^2)^4) - (96*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 
          4*x^6 + x^8)*\[Alpha]s*PolyLog[2, (1 + x)/(-I + x)])/
        (Pi*(1 + x^2)^8)) + Log[1 + x]*
      (-(C1^2*(-1 + Nc^2)*(93 - 488*x^2 + 12*(-277 + 36*Pi^2)*x^4 + 
           24*(-217 + 72*Pi^2)*x^6 + 3024*Pi^2*x^8 + 24*(217 + 72*Pi^2)*
            x^10 + 12*(277 + 36*Pi^2)*x^12 + 488*x^14 - 93*x^16)*\[Alpha]s)/
        (12*Pi*(1 + x^2)^8) + (96*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 
          4*x^6 + x^8)*\[Alpha]s*PolyLog[2, (1 + x)/(-I + x)])/
        (Pi*(1 + x^2)^8)) - ((48*I)*C1^2*(-1 + Nc^2)*x^4*
       (1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
       PolyLog[2, (I*(1 + x))/(I + x)])/(1 + x^2)^8 + 
     ((48*I)*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
       PolyLog[2, (1 + x)/(I + x)])/(1 + x^2)^8 + Log[(I + x)/(1 + x)]*
      ((-96*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, 1 + x])/(Pi*(1 + x^2)^8) + 
       (96*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, (I*(1 + x))/(I + x)])/(Pi*(1 + x^2)^8) - 
       (96*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, (1 + x)/(I + x)])/(Pi*(1 + x^2)^8)) + 
     Log[(1/2 - I/2)*(I + x)]*((96*C1^2*(-1 + Nc^2)*Pi*x^4*\[Alpha]s)/
        (1 + x^2)^4 + (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, x])/
        (Pi*(1 + x^2)^4) - (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[2, (1/2 - I/2)*(I + x)])/(Pi*(1 + x^2)^4) - 
       (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, (I + x)/x])/
        (Pi*(1 + x^2)^4) + (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[2, ((1 + I) + (1 - I)*x)/(2*x)])/(Pi*(1 + x^2)^4)) + 
     Log[(1/2 + I/2)*(-I + x)]*((96*C1^2*(-1 + Nc^2)*Pi*x^4*\[Alpha]s)/
        (1 + x^2)^4 + (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, x])/
        (Pi*(1 + x^2)^4) - (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[2, (1/2 + I/2)*(-I + x)])/(Pi*(1 + x^2)^4) - 
       (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, (-I + x)/x])/
        (Pi*(1 + x^2)^4) + (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[2, ((1 - I) + (1 + I)*x)/(2*x)])/(Pi*(1 + x^2)^4)) + 
     (2*C1^2*(-1 + Nc^2)*(1 + 2*x^2 - 233*x^4 - 934*x^6 - 1085*x^8 - 
        934*x^10 - 233*x^12 + 2*x^14 + x^16)*\[Alpha]s*
       PolyLog[2, (1 + x^2)^(-1)])/(Pi*(1 + x^2)^8) + 
     Log[1 + x^2]*(-(C1^2*(-1 + Nc^2)*(31 - 48*x^2 + 32*(-19 + 15*Pi^2)*x^4 + 
           48*(-21 + 40*Pi^2)*x^6 + 2976*Pi^2*x^8 + 48*(21 + 40*Pi^2)*x^10 + 
           32*(19 + 15*Pi^2)*x^12 + 48*x^14 - 31*x^16)*\[Alpha]s)/
        (12*Pi*(1 + x^2)^8) + (24*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[2, 1 + x^2])/(Pi*(1 + x^2)^4)) + 
     Log[x]*(-(C1^2*(-1 + Nc^2)*x^2*(72 + 6*(65 + 4*Pi^2)*x^2 + 
           32*(11 + 3*Pi^2)*x^4 + (-1801 + 240*Pi^2)*x^6 + 
           4*(-689 + 24*Pi^2)*x^8 + 8*(-197 + 3*Pi^2)*x^10 - 196*x^12 + 
           62*x^14)*\[Alpha]s)/(3*Pi*(1 + x^2)^8) + 
       ((96*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(1/2 - I/2)*(-I + x)])/
        (1 + x^2)^4 - (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[1/2 + I/2]*
         Log[(1/2 - I/2)*(-I + x)])/(Pi*(1 + x^2)^4) - 
       ((48*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(1/2 + I/2)*(-I + x)])/
        (1 + x^2)^4 + (48*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + 
          x^8)*\[Alpha]s*Log[-I + x]^2)/(Pi*(1 + x^2)^8) + 
       (24*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(-I + x)/x]^2)/
        (Pi*(1 + x^2)^4) + ((48*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         Log[(1/2 - I/2)*(I + x)])/(1 + x^2)^4 - 
       ((96*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(1/2 + I/2)*(I + x)])/
        (1 + x^2)^4 - (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[1/2 - I/2]*
         Log[(1/2 + I/2)*(I + x)])/(Pi*(1 + x^2)^4) - 
       (24*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[I + x]^2)/(Pi*(1 + x^2)^4) + 
       (24*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(I + x)/(2*x)]^2)/
        (Pi*(1 + x^2)^4) + (4*C1^2*(-1 + Nc^2)*(-1 + x^2)^2*
         (1 - 4*x^2 - 29*x^4 - 32*x^6 - 29*x^8 - 4*x^10 + x^12)*\[Alpha]s*
         Log[1 + x])/(Pi*(1 + x^2)^8) - (96*C1^2*(-1 + Nc^2)*x^4*
         (3 + 12*x^2 + 19*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*Log[I + x]*
         Log[1 + x])/(Pi*(1 + x^2)^8) + (96*C1^2*(-1 + Nc^2)*x^4*
         (1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[1 + x]^2)/
        (Pi*(1 + x^2)^8) + Log[-I + x]*(((48*I)*C1^2*(-1 + Nc^2)*x^4*
           (1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s)/(1 + x^2)^8 - 
         (96*C1^2*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 19*x^4 + 12*x^6 + 3*x^8)*
           \[Alpha]s*Log[1 + x])/(Pi*(1 + x^2)^8)) + 
       (12*C1^2*(-1 + Nc^2)*x^4*((4*I)*Pi*(1 + x^2)^4 + 
          3*(19 + 76*x^2 + 79*x^4 + 76*x^6 + 19*x^8))*\[Alpha]s*Log[1 + x^2])/
        (Pi*(1 + x^2)^8) - (96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[2, 1 - I*x])/(Pi*(1 + x^2)^4) - 
       (144*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, 1 + I*x])/
        (Pi*(1 + x^2)^4) - (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[2, -x])/(Pi*(1 + x^2)^4) - (192*C1^2*(-1 + Nc^2)*x^4*
         \[Alpha]s*PolyLog[2, x])/(Pi*(1 + x^2)^4) - 
       (48*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, -x^2])/(Pi*(1 + x^2)^8) + 
       (384*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, (-I + x)/x])/
        (Pi*(1 + x^2)^4) - (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[2, ((1/2 + I/2)*(I + x))/x])/(Pi*(1 + x^2)^4) + 
       (384*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, (I + x)/x])/
        (Pi*(1 + x^2)^4) - (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[2, ((1 + I) + (1 - I)*x)/(2*x)])/(Pi*(1 + x^2)^4) - 
       (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, ((1 - I) + (1 + I)*x)/
           (2*x)])/(Pi*(1 + x^2)^4) + (48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[2, 1 + x^2])/(Pi*(1 + x^2)^4)) - 
     (192*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
       PolyLog[3, 1 - x])/(Pi*(1 + x^2)^8) + 
     (48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[3, 1/2 + (I/2)*x])/
      (Pi*(1 + x^2)^4) - (48*C1^2*(-1 + Nc^2)*x^4*(5 + 20*x^2 + 34*x^4 + 
        20*x^6 + 5*x^8)*\[Alpha]s*PolyLog[3, 1 - I*x])/(Pi*(1 + x^2)^8) - 
     (48*C1^2*(-1 + Nc^2)*x^4*(5 + 20*x^2 + 34*x^4 + 20*x^6 + 5*x^8)*
       \[Alpha]s*PolyLog[3, 1 + I*x])/(Pi*(1 + x^2)^8) + 
     (96*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
       PolyLog[3, (1 + I*x)/(1 - x)])/(Pi*(1 + x^2)^8) - 
     (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[3, -((1 + I) - (1 - I)*x)/
         (2*x)])/(Pi*(1 + x^2)^4) - (96*C1^2*(-1 + Nc^2)*x^4*
       (1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*PolyLog[3, -x])/
      (Pi*(1 + x^2)^8) - (96*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 
        4*x^6 + x^8)*\[Alpha]s*PolyLog[3, x])/(Pi*(1 + x^2)^8) - 
     (12*C1^2*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*
       \[Alpha]s*PolyLog[3, -x^2])/(Pi*(1 + x^2)^8) + 
     (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[3, (-1/2 + I/2)*(-I + x)])/
      (Pi*(1 + x^2)^4) + (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
       PolyLog[3, (1/2 + I/2)*(-I + x)])/(Pi*(1 + x^2)^4) - 
     (96*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
       PolyLog[3, (-I + x)/(-1 + x)])/(Pi*(1 + x^2)^8) - 
     (48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[3, (-I + x)/(2*x)])/
      (Pi*(1 + x^2)^4) + (432*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
       PolyLog[3, (-I + x)/x])/(Pi*(1 + x^2)^4) + 
     (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[3, (-1/2 - I/2)*(I + x)])/
      (Pi*(1 + x^2)^4) + (48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
       PolyLog[3, (-I/2)*(I + x)])/(Pi*(1 + x^2)^4) + 
     (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[3, (1/2 - I/2)*(I + x)])/
      (Pi*(1 + x^2)^4) + (96*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 
        4*x^6 + x^8)*\[Alpha]s*PolyLog[3, (I*(I + x))/(-1 + x)])/
      (Pi*(1 + x^2)^8) - (96*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 
        4*x^6 + x^8)*\[Alpha]s*PolyLog[3, (I + x)/(-1 + x)])/
      (Pi*(1 + x^2)^8) - (48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
       PolyLog[3, (I + x)/(2*x)])/(Pi*(1 + x^2)^4) - 
     (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[3, ((1/2 + I/2)*(I + x))/x])/
      (Pi*(1 + x^2)^4) + (432*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
       PolyLog[3, (I + x)/x])/(Pi*(1 + x^2)^4) - 
     (192*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
       PolyLog[3, 1 + x])/(Pi*(1 + x^2)^8) + 
     (96*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
       PolyLog[3, ((-I)*(1 + x))/(-I + x)])/(Pi*(1 + x^2)^8) - 
     (96*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
       PolyLog[3, (1 + x)/(-I + x)])/(Pi*(1 + x^2)^8) + 
     (96*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
       PolyLog[3, (I*(1 + x))/(I + x)])/(Pi*(1 + x^2)^8) - 
     (96*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
       PolyLog[3, (1 + x)/(I + x)])/(Pi*(1 + x^2)^8) - 
     (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[3, ((1 + I) + (1 - I)*x)/
         (2*x)])/(Pi*(1 + x^2)^4) - (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
       PolyLog[3, ((1 - I) + (1 + I)*x)/(2*x)])/(Pi*(1 + x^2)^4) - 
     (120*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[3, 1 + x^2])/
      (Pi*(1 + x^2)^4) + (12*C1^2*(-1 + Nc^2)*x^4*(5 + 20*x^2 + 62*x^4 + 
        20*x^6 + 5*x^8)*\[Alpha]s*Zeta[3])/(Pi*(1 + x^2)^8) + 
     C2*((C1*(-1 + Nc^2)*(27648*Catalan*Pi*(x + x^3)^4*(1 + x^2 + x^4)^2 + 
          (16*I)*Pi^3*x^4*(1 + x^2 + x^4)^2*(1413 + 3922*x^2 + 4811*x^4 + 
            3922*x^6 + 1413*x^8) + 3*(1 + x^2 + x^4)^2*(-153 + 1536*x^2 + 
            8144*x^4 + 14112*x^6 - 14112*x^10 - 8144*x^12 - 1536*x^14 + 
            153*x^16) + 12*Pi^2*(-7 + 18*x^2 - 96*x^3 + 723*x^4 - 480*x^5 + 
            3550*x^6 - 1248*x^7 + 8217*x^8 - 2112*x^9 + 13008*x^10 - 
            2592*x^11 + 14000*x^12 - 2592*x^13 + 11088*x^14 - 2112*x^15 + 
            5889*x^16 - 1248*x^17 + 2094*x^18 - 480*x^19 + 267*x^20 - 
            96*x^21 - 30*x^22 + x^24))*\[Alpha]s)/(72*Nc*Pi*(1 + x^2)^8*
         (1 + x^2 + x^4)^2) - (24*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*
         \[Alpha]s*Log[2]^3)/(Nc*Pi*(1 + x^2)^6) - 
       (2*C1*(-1 + Nc^2)*Pi*x^4*(1 + x^2 + x^4)^2*\[Alpha]s*Log[64])/
        (Nc*(1 + x^2)^8) + (288*C1*(-1 + Nc^2)*Pi*x^6*\[Alpha]s*
         Log[1 + I*Sqrt[3] - 2*x])/(Nc*(1 + x^2)^6) - 
       ((12*I)*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*\[Alpha]s*Log[I - x]^2)/
        (Nc*(1 + x^2)^6) - ((48*I)*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*
         \[Alpha]s*Log[1 - I*x]^2)/(Nc*(1 + x^2)^8) + 
       ((48*I)*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*\[Alpha]s*Log[1 + I*x]^2)/
        (Nc*(1 + x^2)^8) + ((48*I)*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*
         \[Alpha]s*Log[(1 + I*x)/(1 - x)]^2)/(Nc*(1 + x^2)^8) + 
       ((32*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         Log[(I + Sqrt[3] - (2*I)*x)/(-I + Sqrt[3])]^2)/(Nc*(1 + x^2)^6) - 
       (8*C1*(-1 + Nc^2)*Pi*x^4*(2 - x^2 + 2*x^4)*\[Alpha]s*Log[2/x^3])/
        (Nc*(1 + x^2)^6) + (8*C1*(-1 + Nc^2)*Pi*x^4*(2 - x^2 + 2*x^4)*
         \[Alpha]s*Log[1/(x*(-I + x))])/(Nc*(1 + x^2)^6) - 
       ((96*I)*C1*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(1/2 - I/2)*(-I + x)]^2)/
        (Nc*(1 + x^2)^4) - (96*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*\[Alpha]s*
         Log[-I + x]^3)/(Nc*Pi*(1 + x^2)^8) - 
       ((12*I)*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*\[Alpha]s*
         Log[(-I + x)/x]^2)/(Nc*(1 + x^2)^6) + 
       (8*C1*(-1 + Nc^2)*Pi*x^4*(2 - x^2 + 2*x^4)*\[Alpha]s*
         Log[-(x^2*(-I + x))/2])/(Nc*(1 + x^2)^6) + 
       Log[2]^2*(((-4*I)*C1*(-1 + Nc^2)*x^4*(102 + 173*x^2 + 102*x^4)*
           \[Alpha]s)/(Nc*(1 + x^2)^6) - (24*C1*(-1 + Nc^2)*x^4*
           (2 - x^2 + 2*x^4)*\[Alpha]s*Log[1 - I*x])/(Nc*Pi*(1 + x^2)^6) - 
         (48*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*\[Alpha]s*Log[(1 + I*x)/2])/
          (Nc*Pi*(1 + x^2)^6) + (24*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*
           \[Alpha]s*Log[x])/(Nc*Pi*(1 + x^2)^6) - 
         (48*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*\[Alpha]s*
           Log[(-I/2)*(I + x)])/(Nc*Pi*(1 + x^2)^6)) + 
       ((96*I)*C1*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(1/2 + I/2)*(I + x)]^2)/
        (Nc*(1 + x^2)^4) + Log[1/2 + I/2]*
        ((192*C1*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(1/2 - I/2)*(-I + x)]^2)/
          (Nc*Pi*(1 + x^2)^4) + (192*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
           Log[(-1/2 - I/2)*(I + x)]^2)/(Nc*Pi*(1 + x^2)^4) - 
         (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(-1/2 - I/2)*(I + x)]*
           Log[(1/2 + I/2)*(I + x)])/(Nc*Pi*(1 + x^2)^4)) + 
       Log[1/2 - I/2]*((192*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
           Log[(-1/2 + I/2)*(-I + x)]^2)/(Nc*Pi*(1 + x^2)^4) - 
         (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(-1/2 + I/2)*(-I + x)]*
           Log[(1/2 - I/2)*(-I + x)])/(Nc*Pi*(1 + x^2)^4) + 
         (192*C1*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(1/2 + I/2)*(I + x)]^2)/
          (Nc*Pi*(1 + x^2)^4)) + ((4*I)*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
         Log[79228162514264337593543950336]*Log[I + x])/(Nc*(1 + x^2)^4) + 
       Log[I*x]*(((-96*I)*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*\[Alpha]s*
           Log[I + x])/(Nc*(1 + x^2)^8) + (24*C1*(-1 + Nc^2)*x^4*
           (6 + 11*x^2 + 14*x^4 + 11*x^6 + 6*x^8)*\[Alpha]s*Log[I + x]^2)/
          (Nc*Pi*(1 + x^2)^8)) - ((48*I)*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*
         \[Alpha]s*Log[(I*(I + x))/(-1 + x)]^2)/(Nc*(1 + x^2)^8) + 
       ((12*I)*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*\[Alpha]s*
         Log[(I + x)/(2*x)]^2)/(Nc*(1 + x^2)^6) + 
       (24*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*\[Alpha]s*
         Log[(-I + x)/(2*x)]^2*Log[(I + x)/x])/(Nc*Pi*(1 + x^2)^6) - 
       (192*C1*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(-1/2 + I/2)*(-I + x)]*
         Log[1 + x]^2)/(Nc*Pi*(1 + x^2)^4) - 
       (192*C1*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(-1/2 - I/2)*(I + x)]*
         Log[1 + x]^2)/(Nc*Pi*(1 + x^2)^4) + Log[-I + x]^2*
        (((-216*I)*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*\[Alpha]s)/
          (Nc*(1 + x^2)^8) + (192*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*
           \[Alpha]s*Log[1 + x])/(Nc*Pi*(1 + x^2)^8)) + 
       Log[(-1 + I)/(I + x)]*((-24*C1*(-1 + Nc^2)*Pi*x^4*(1 + x^2 + x^4)^2*
           \[Alpha]s)/(Nc*(1 + x^2)^8) + (96*C1*(-1 + Nc^2)*x^4*
           (1 + x^2 + x^4)^2*\[Alpha]s*Log[I + x]^2)/(Nc*Pi*(1 + x^2)^8) + 
         ((96*I)*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*\[Alpha]s*Log[1 + x])/
          (Nc*(1 + x^2)^8) + (96*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*
           \[Alpha]s*Log[1 + x]^2)/(Nc*Pi*(1 + x^2)^8) + 
         Log[I + x]*(((-96*I)*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*\[Alpha]s)/
            (Nc*(1 + x^2)^8) - (192*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*
             \[Alpha]s*Log[1 + x])/(Nc*Pi*(1 + x^2)^8))) + 
       Log[((1 + I)*x)/(-I + x)]*((24*C1*(-1 + Nc^2)*Pi*x^4*(1 + x^2 + x^4)^2*
           \[Alpha]s)/(Nc*(1 + x^2)^8) - (96*C1*(-1 + Nc^2)*x^4*
           (1 + x^2 + x^4)^2*\[Alpha]s*Log[-I + x]^2)/(Nc*Pi*(1 + x^2)^8) + 
         ((96*I)*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*\[Alpha]s*Log[1 + x])/
          (Nc*(1 + x^2)^8) - (96*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*
           \[Alpha]s*Log[1 + x]^2)/(Nc*Pi*(1 + x^2)^8) + 
         Log[-I + x]*(((-96*I)*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*
             \[Alpha]s)/(Nc*(1 + x^2)^8) + (192*C1*(-1 + Nc^2)*x^4*
             (1 + x^2 + x^4)^2*\[Alpha]s*Log[1 + x])/(Nc*Pi*(1 + x^2)^8))) + 
       Log[((1 - I)*x)/(I + x)]*((24*C1*(-1 + Nc^2)*Pi*x^4*(1 + x^2 + x^4)^2*
           \[Alpha]s)/(Nc*(1 + x^2)^8) - (96*C1*(-1 + Nc^2)*x^4*
           (1 + x^2 + x^4)^2*\[Alpha]s*Log[I + x]^2)/(Nc*Pi*(1 + x^2)^8) - 
         ((96*I)*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*\[Alpha]s*Log[1 + x])/
          (Nc*(1 + x^2)^8) - (96*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*
           \[Alpha]s*Log[1 + x]^2)/(Nc*Pi*(1 + x^2)^8) + 
         Log[I + x]*(((96*I)*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*\[Alpha]s)/
            (Nc*(1 + x^2)^8) + (192*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*
             \[Alpha]s*Log[1 + x])/(Nc*Pi*(1 + x^2)^8))) - 
       ((32*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         Log[((-1)^(1/3) + x)/(-1 + (-1)^(1/3))]^2)/(Nc*(1 + x^2)^6) + 
       ((64*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[((-1)^(1/3) + x)/
           (-1 + (-1)^(1/3))]*Log[-(((-1)^(1/3) + x)/((-1 + (-1)^(1/3))*x))])/
        (Nc*(1 + x^2)^6) - ((32*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         Log[-(((-1)^(1/3) + x)/((-1 + (-1)^(1/3))*x))]^2)/(Nc*(1 + x^2)^6) + 
       ((32*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         Log[(-(-1)^(2/3) + x)/((1 + (-1)^(2/3))*x)]^2)/(Nc*(1 + x^2)^6) + 
       (1408*C1*(-1 + Nc^2)*Pi*x^6*\[Alpha]s*Log[-1 + I*Sqrt[3] + 2*x])/
        (3*Nc*(1 + x^2)^6) + ((32*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         Log[-1 + I*Sqrt[3] + 2*x]^2)/(Nc*(1 + x^2)^6) + 
       (((36*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s)/(Nc*(1 + x^2)^6) - 
         (72*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[(I*(-1 + (-1)^(5/6)))/
             (-I + x)])/(Nc*Pi*(1 + x^2)^6) + (72*C1*(-1 + Nc^2)*x^6*
           \[Alpha]s*Log[((1 + (-1)^(1/6))*x)/(-I + x)])/(Nc*Pi*(1 + x^2)^6))*
        Log[(-I - (-1)^(1/6)*x)/(-I + x)]^2 + 
       (((-36*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s)/(Nc*(1 + x^2)^6) - 
         (72*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[(I + (-1)^(1/3))/(I + x)])/
          (Nc*Pi*(1 + x^2)^6) + (72*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[((1 + (-1)^(1/6))*x)/(I + x)])/(Nc*Pi*(1 + x^2)^6))*
        Log[(I - (-1)^(1/6)*x)/(I + x)]^2 + 
       (((36*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s)/(Nc*(1 + x^2)^6) - 
         (72*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[(-I + (-1)^(1/3))/(-I + x)])/
          (Nc*Pi*(1 + x^2)^6) + (72*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[(x - (-1)^(1/6)*x)/(-I + x)])/(Nc*Pi*(1 + x^2)^6))*
        Log[(-I + (-1)^(1/6)*x)/(-I + x)]^2 + 
       (((-36*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s)/(Nc*(1 + x^2)^6) - 
         (72*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[(I*(1 + (-1)^(5/6)))/(I + x)])/
          (Nc*Pi*(1 + x^2)^6) + (72*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[-(((-1 + (-1)^(1/6))*x)/(I + x))])/(Nc*Pi*(1 + x^2)^6))*
        Log[(I + (-1)^(1/6)*x)/(I + x)]^2 + ((48*I)*C1*(-1 + Nc^2)*x^6*
         \[Alpha]s*Log[1 - (-1)^(1/3)*x]^2)/(Nc*(1 + x^2)^6) - 
       ((96*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[1 + (-1)^(1/3)*x]^2)/
        (Nc*(1 + x^2)^6) + ((96*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         Log[1 - (-1)^(2/3)*x]^2)/(Nc*(1 + x^2)^6) - 
       ((48*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[1 + (-1)^(2/3)*x]^2)/
        (Nc*(1 + x^2)^6) + Log[x]^2*((-4*C1*(-1 + Nc^2)*x^4*
           (36 + 186*x^2 + 389*x^4 + 490*x^6 + 411*x^8 + 250*x^10 + 98*x^12 + 
            4*x^14 - 21*x^16 - 6*x^18 + x^20)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8*
           (1 + x^2 + x^4)^2) + (192*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
           Log[1/2 - I/2])/(Nc*Pi*(1 + x^2)^4) + 
         (192*C1*(-1 + Nc^2)*x^4*\[Alpha]s*Log[1/2 + I/2])/
          (Nc*Pi*(1 + x^2)^4) + (96*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[1 - (-1)^(1/3)*x])/(Nc*Pi*(1 + x^2)^6) + 
         (96*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[1 + (-1)^(1/3)*x])/
          (Nc*Pi*(1 + x^2)^6) + (96*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[1 - (-1)^(2/3)*x])/(Nc*Pi*(1 + x^2)^6) + 
         (96*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[1 + (-1)^(2/3)*x])/
          (Nc*Pi*(1 + x^2)^6)) + (((36*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s)/
          (Nc*(1 + x^2)^6) - (72*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[(-I + (-1)^(2/3))/(-I + x)])/(Nc*Pi*(1 + x^2)^6) + 
         (72*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[((1 + (-1)^(5/6))*x)/(-I + x)])/
          (Nc*Pi*(1 + x^2)^6))*Log[(-I - (-1)^(5/6)*x)/(-I + x)]^2 + 
       (((-36*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s)/(Nc*(1 + x^2)^6) - 
         (72*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[((-I)*(-1 + (-1)^(1/6)))/
             (I + x)])/(Nc*Pi*(1 + x^2)^6) + (72*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[((1 + (-1)^(5/6))*x)/(I + x)])/(Nc*Pi*(1 + x^2)^6))*
        Log[(I - (-1)^(5/6)*x)/(I + x)]^2 + 
       (((36*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s)/(Nc*(1 + x^2)^6) - 
         (72*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[((-I)*(1 + (-1)^(1/6)))/
             (-I + x)])/(Nc*Pi*(1 + x^2)^6) + (72*C1*(-1 + Nc^2)*x^6*
           \[Alpha]s*Log[(x - (-1)^(5/6)*x)/(-I + x)])/(Nc*Pi*(1 + x^2)^6))*
        Log[(-I + (-1)^(5/6)*x)/(-I + x)]^2 + Log[1 - (-1)^(1/3)*x]*
        (((24*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[(I - (-1)^(5/6)*x)/
             (I + x)])/(Nc*(1 + x^2)^6) - ((120*I)*C1*(-1 + Nc^2)*x^6*
           \[Alpha]s*Log[(-I + (-1)^(5/6)*x)/(-I + x)])/(Nc*(1 + x^2)^6)) + 
       (((-36*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s)/(Nc*(1 + x^2)^6) - 
         (72*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[(I + (-1)^(2/3))/(I + x)])/
          (Nc*Pi*(1 + x^2)^6) + (72*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[-(((-1 + (-1)^(5/6))*x)/(I + x))])/(Nc*Pi*(1 + x^2)^6))*
        Log[(I + (-1)^(5/6)*x)/(I + x)]^2 + ((32*I)*C1*(-1 + Nc^2)*x^6*
         \[Alpha]s*Log[1 + I*Sqrt[3] - x + I*Sqrt[3]*x]^2)/(Nc*(1 + x^2)^6) - 
       ((20*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         Log[(-I + Sqrt[3] - (2*I)*x^2)/(I + Sqrt[3])]^2)/(Nc*(1 + x^2)^6) + 
       ((40*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[(-I + Sqrt[3] - (2*I)*x^2)/
           (I + Sqrt[3])]*Log[(I - Sqrt[3] + (2*I)*x^2)/((I + Sqrt[3])*x^2)])/
        (Nc*(1 + x^2)^6) - ((20*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         Log[(I - Sqrt[3] + (2*I)*x^2)/((I + Sqrt[3])*x^2)]^2)/
        (Nc*(1 + x^2)^6) + ((20*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         Log[(I/2)*(I + Sqrt[3] + (2*I)*x^2)]^2)/(Nc*(1 + x^2)^6) + 
       ((20*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         Log[-((I + Sqrt[3] + (2*I)*x^2)/((-I + Sqrt[3])*x^2))]^2)/
        (Nc*(1 + x^2)^6) + Log[(I/2)*(I + Sqrt[3] + (2*I)*x^2)]*
        ((40*C1*(-1 + Nc^2)*Pi*x^6*\[Alpha]s)/(3*Nc*(1 + x^2)^6) - 
         ((40*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[-((I + Sqrt[3] + (2*I)*x^2)/((-I + Sqrt[3])*x^2))])/
          (Nc*(1 + x^2)^6)) + Log[1 - (-1)^(2/3)*x]*
        ((-72*C1*(-1 + Nc^2)*Pi*x^6*\[Alpha]s)/(Nc*(1 + x^2)^6) - 
         ((96*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[1 + x^2])/
          (Nc*(1 + x^2)^6)) + Log[1 + (-1)^(1/3)*x]*
        ((-72*C1*(-1 + Nc^2)*Pi*x^6*\[Alpha]s)/(Nc*(1 + x^2)^6) + 
         ((24*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[(-I - (-1)^(5/6)*x)/
             (-I + x)])/(Nc*(1 + x^2)^6) + ((168*I)*C1*(-1 + Nc^2)*x^6*
           \[Alpha]s*Log[(I + (-1)^(5/6)*x)/(I + x)])/(Nc*(1 + x^2)^6) + 
         ((96*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[1 + x^2])/
          (Nc*(1 + x^2)^6)) + Log[1 - x]^2*
        (((-192*I)*C1*(-1 + Nc^2)*x^4*\[Alpha]s)/(Nc*(1 + x^2)^4) + 
         (192*C1*(-1 + Nc^2)*x^4*\[Alpha]s*Log[I + x])/(Nc*Pi*(1 + x^2)^4) - 
         (96*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[1 - x + x^2])/
          (Nc*Pi*(1 + x^2)^6)) + Log[1 - x]*
        (-(C1*(-1 + Nc^2)*(77 - 517*x^2 + 3*(-509 + 768*Pi^2)*x^4 + 
             (-369 + 6144*Pi^2)*x^6 + (369 + 6144*Pi^2)*x^8 + 
             3*(509 + 768*Pi^2)*x^10 + 517*x^12 - 77*x^14)*\[Alpha]s)/
          (6*Nc*Pi*(1 + x^2)^7) + ((96*I)*C1*(-1 + Nc^2)*x^4*
           (1 + x^2 + x^4)^2*\[Alpha]s*Log[1 - I*x])/(Nc*(1 + x^2)^8) - 
         ((96*I)*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*\[Alpha]s*Log[1 + I*x])/
          (Nc*(1 + x^2)^8) + ((384*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[(-I + Sqrt[3] + (2*I)*x)/(I + Sqrt[3])])/(Nc*(1 + x^2)^6) + 
         (192*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*\[Alpha]s*
           Log[(1 + I*x)/(1 - x)]*Log[x])/(Nc*Pi*(1 + x^2)^8) - 
         ((384*I)*C1*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(1/4 + I/4)*(-I + x)])/
          (Nc*(1 + x^2)^4) - ((384*I)*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
           Log[(1/2 + I/2)*(-I + x)])/(Nc*(1 + x^2)^4) - 
         ((384*I)*C1*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(1/2 - I/2)*(I + x)])/
          (Nc*(1 + x^2)^4) - ((384*I)*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
           Log[I + x])/(Nc*(1 + x^2)^4) - ((384*I)*C1*(-1 + Nc^2)*x^4*
           \[Alpha]s*Log[(1 - I)*(I + x)])/(Nc*(1 + x^2)^4) + 
         ((384*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[-1 + I*Sqrt[3] + 2*x])/
          (Nc*(1 + x^2)^6) + ((192*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[1 - x + x^2])/(Nc*(1 + x^2)^6) + 
         Log[x]*((8*C1*(-1 + Nc^2)*(1 - 2*x - 5*x^2 + 22*x^3 + 
              (-71 + (48*I)*Pi)*x^4 + 32*(4 - (3*I)*Pi)*x^5 + 
              (4*I)*(43*I + 84*Pi)*x^6 + 8*(23 - (60*I)*Pi)*x^7 + 
              (-186 + (912*I)*Pi)*x^8 + 4*(53 - (240*I)*Pi)*x^9 + 
              (6*I)*(37*I + 208*Pi)*x^10 + 4*(53 - (240*I)*Pi)*x^11 + 
              (-186 + (912*I)*Pi)*x^12 + 8*(23 - (60*I)*Pi)*x^13 + 
              (4*I)*(43*I + 84*Pi)*x^14 + 32*(4 - (3*I)*Pi)*x^15 + 
              (-71 + (48*I)*Pi)*x^16 + 22*x^17 - 5*x^18 - 2*x^19 + x^20)*
             \[Alpha]s)/(Nc*Pi*(1 + x^2)^8*(1 - x + x^2)^2) - 
           (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*Log[I + x])/
            (Nc*Pi*(1 + x^2)^4) + (192*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*
             \[Alpha]s*Log[(I*(I + x))/(-1 + x)])/(Nc*Pi*(1 + x^2)^8) + 
           (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[1 - x + x^2])/
            (Nc*Pi*(1 + x^2)^6))) + Log[1 + x]^2*
        (((8*I)*C1*(-1 + Nc^2)*x^4*(15 + 34*x^2 + 53*x^4 + 34*x^6 + 15*x^8)*
           \[Alpha]s)/(Nc*(1 + x^2)^8) + (192*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
           Log[(1 + I) - (1 - I)*x])/(Nc*Pi*(1 + x^2)^4) + 
         (192*C1*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(-1/4 - I/4)*(I + x)])/
          (Nc*Pi*(1 + x^2)^4) + (96*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[(1 + I*Sqrt[3] + I*(I + Sqrt[3])*x)/2])/(Nc*Pi*(1 + x^2)^6) - 
         (96*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[1 + x + x^2])/
          (Nc*Pi*(1 + x^2)^6)) + Log[1 + x^2]^2*
        ((2*C1*(-1 + Nc^2)*(1 - 3*x^2 - (36*I)*(-4*I + Pi)*x^4 + 
            (-758 - (186*I)*Pi)*x^6 + (-1875 - (492*I)*Pi)*x^8 + 
            (-3213 - (840*I)*Pi)*x^10 + (-3741 - (996*I)*Pi)*x^12 + 
            (-3213 - (840*I)*Pi)*x^14 + (-1875 - (492*I)*Pi)*x^16 + 
            (-758 - (186*I)*Pi)*x^18 - (36*I)*(-4*I + Pi)*x^20 - 3*x^22 + 
            x^24)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^2) - 
         (60*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[1 + x^2 + x^4])/
          (Nc*Pi*(1 + x^2)^6)) + (6*C1*(-1 + Nc^2)*(-1 + 9*x^2 + 35*x^4 + 
          37*x^6 - 37*x^8 - 35*x^10 - 9*x^12 + x^14)*\[Alpha]s*Log[\[Mu]/mb])/
        (Nc*Pi*(1 + x^2)^7) - ((384*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         PolyLog[2, -(-1 + (-1)^(1/3))^(-1)])/(Nc*(1 + x^2)^6) - 
       ((448*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, 
          (-1)^(1/3)/(-1 + (-1)^(1/3))])/(Nc*(1 + x^2)^6) - 
       ((384*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, (1 + (-1)^(2/3))^
           (-1)])/(Nc*(1 + x^2)^6) - ((320*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         PolyLog[2, (-1)^(2/3)/(1 + (-1)^(2/3))])/(Nc*(1 + x^2)^6) - 
       ((80*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, (-I + Sqrt[3])/
           (I + Sqrt[3])])/(Nc*(1 + x^2)^6) + 
       ((80*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, (I + Sqrt[3])/
           (-I + Sqrt[3])])/(Nc*(1 + x^2)^6) + 
       (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[((-1)^(1/3) - x)/
           ((-1 + (-1)^(1/3))*x)]*PolyLog[2, 1 - (-1)^(1/3)/x])/
        (Nc*Pi*(1 + x^2)^6) - ((384*I)*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[2, (1 - x)^(-1)])/(Nc*(1 + x^2)^4) + 
       ((24*I)*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*\[Alpha]s*
         PolyLog[2, 1/2 - (I/2)*x])/(Nc*(1 + x^2)^6) - 
       (48*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*\[Alpha]s*Log[-1 + I*x]*
         PolyLog[2, 1/2 - (I/2)*x])/(Nc*Pi*(1 + x^2)^6) - 
       ((24*I)*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*\[Alpha]s*
         PolyLog[2, 1/2 + (I/2)*x])/(Nc*(1 + x^2)^6) - 
       (48*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*\[Alpha]s*Log[-1 - I*x]*
         PolyLog[2, 1/2 + (I/2)*x])/(Nc*Pi*(1 + x^2)^6) + 
       Log[4]*(((12*I)*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*\[Alpha]s*
           Log[(-I + x)/x])/(Nc*(1 + x^2)^6) - (24*C1*(-1 + Nc^2)*x^4*
           (2 - x^2 + 2*x^4)*\[Alpha]s*Log[x]*Log[(-I + x)/x])/
          (Nc*Pi*(1 + x^2)^6) - ((32*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[-1 + I*Sqrt[3] + 2*x])/(Nc*(1 + x^2)^6) + 
         (24*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*\[Alpha]s*
           PolyLog[2, 1/2 - (I/2)*x])/(Nc*Pi*(1 + x^2)^6) + 
         (24*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*\[Alpha]s*
           PolyLog[2, 1/2 + (I/2)*x])/(Nc*Pi*(1 + x^2)^6)) - 
       ((96*I)*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*\[Alpha]s*
         PolyLog[2, 1 - I*x])/(Nc*(1 + x^2)^8) - 
       (48*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*\[Alpha]s*Log[x/(2*I + 2*x)]*
         PolyLog[2, 1 - I*x])/(Nc*Pi*(1 + x^2)^6) + 
       Log[1 - I*x]*((48*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*\[Alpha]s*
           Log[2/x^3]*Log[I*x])/(Nc*Pi*(1 + x^2)^6) + 
         (96*C1*(-1 + Nc^2)*x^4*(1 - 3*x^2 - 7*x^4 - 3*x^6 + x^8)*\[Alpha]s*
           Log[x]^2)/(Nc*Pi*(1 + x^2)^8) + (24*C1*(-1 + Nc^2)*x^4*
           (2 - x^2 + 2*x^4)*\[Alpha]s*Log[4]*Log[(-I + x)/x])/
          (Nc*Pi*(1 + x^2)^6) - (24*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*
           \[Alpha]s*Log[(-I + x)/x]^2)/(Nc*Pi*(1 + x^2)^6) + 
         ((96*I)*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*\[Alpha]s*
           Log[(I*(I + x))/(-1 + x)])/(Nc*(1 + x^2)^8) + 
         Log[x]*((48*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*\[Alpha]s*
             Log[I + x])/(Nc*Pi*(1 + x^2)^6) - (48*C1*(-1 + Nc^2)*x^4*
             (2 - x^2 + 2*x^4)*\[Alpha]s*Log[1 + x^2])/(Nc*Pi*(1 + x^2)^6)) + 
         (192*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*\[Alpha]s*
           PolyLog[2, 1 - I*x])/(Nc*Pi*(1 + x^2)^8)) + 
       ((96*I)*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*\[Alpha]s*
         PolyLog[2, 1 + I*x])/(Nc*(1 + x^2)^8) - 
       (48*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*\[Alpha]s*Log[1/(2*(-I + x))]*
         PolyLog[2, 1 + I*x])/(Nc*Pi*(1 + x^2)^6) + 
       Log[1 + I*x]*((24*C1*(-1 + Nc^2)*Pi*x^4*(2 - x^2 + 2*x^4)*\[Alpha]s)/
          (Nc*(1 + x^2)^6) - ((96*I)*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*
           \[Alpha]s*Log[(1 + I*x)/(1 - x)])/(Nc*(1 + x^2)^8) - 
         (96*C1*(-1 + Nc^2)*x^4*(3 + 9*x^2 + 11*x^4 + 9*x^6 + 3*x^8)*
           \[Alpha]s*Log[x]^2)/(Nc*Pi*(1 + x^2)^8) + 
         ((24*I)*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*\[Alpha]s*
           Log[-1/(2*(I + x))])/(Nc*(1 + x^2)^6) - 
         (24*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*\[Alpha]s*
           Log[(I + x)/(2*x)]^2)/(Nc*Pi*(1 + x^2)^6) + 
         ((24*I)*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*\[Alpha]s*
           Log[(I + x)/x])/(Nc*(1 + x^2)^6) + 
         Log[x]*(((96*I)*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*\[Alpha]s)/
            (Nc*(1 + x^2)^6) - (48*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*
             \[Alpha]s*Log[-1/(2*(I + x))])/(Nc*Pi*(1 + x^2)^6) - 
           (48*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*\[Alpha]s*Log[(I + x)/x])/
            (Nc*Pi*(1 + x^2)^6) - (48*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*
             \[Alpha]s*Log[1 + x^2])/(Nc*Pi*(1 + x^2)^6)) + 
         (192*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*\[Alpha]s*
           PolyLog[2, 1 + I*x])/(Nc*Pi*(1 + x^2)^8)) + 
       ((384*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, 
          (I + Sqrt[3] - (2*I)*x)/(-I + Sqrt[3])])/(Nc*(1 + x^2)^6) + 
       ((384*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, 
          (-I + Sqrt[3] + (2*I)*x)/(I + Sqrt[3])])/(Nc*(1 + x^2)^6) - 
       ((768*I)*C1*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, 
          (-1/2 - I/2)*(-1 + x)])/(Nc*(1 + x^2)^4) - 
       ((768*I)*C1*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, 
          (-1/2 + I/2)*(-1 + x)])/(Nc*(1 + x^2)^4) + 
       ((384*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, ((2*I)*(-1 + x))/
           (-I + Sqrt[3])])/(Nc*(1 + x^2)^6) + 
       ((384*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, ((-2*I)*(-1 + x))/
           (I + Sqrt[3])])/(Nc*(1 + x^2)^6) + 
       (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*Log[-((1 + I) - (1 - I)*x)/(2*x)]*
         PolyLog[2, -((1 + I) - (1 - I)*x)/(2*x)])/(Nc*Pi*(1 + x^2)^4) + 
       (8*C1*(-1 + Nc^2)*(2 + 2*x - 10*x^2 - 20*x^3 - 121*x^4 - 125*x^5 - 
          278*x^6 - 201*x^7 - 389*x^8 - 244*x^9 - 389*x^10 - 201*x^11 - 
          278*x^12 - 125*x^13 - 121*x^14 - 20*x^15 - 10*x^16 + 2*x^17 + 
          2*x^18)*\[Alpha]s*PolyLog[2, -x])/(Nc*Pi*(1 + x^2)^6*(1 - x + x^2)*
         (1 + x + x^2)^2) - (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         Log[-(((-1)^(1/3) + x)/((-1 + (-1)^(1/3))*x*(1 + x + x^2)))]*
         PolyLog[2, -x])/(Nc*Pi*(1 + x^2)^6) + 
       (8*C1*(-1 + Nc^2)*(2 - 2*x - 10*x^2 + 20*x^3 + (-121 + (48*I)*Pi)*
           x^4 + (125 - (48*I)*Pi)*x^5 + (-278 + (192*I)*Pi)*x^6 + 
          3*(67 - (48*I)*Pi)*x^7 + (-389 + (336*I)*Pi)*x^8 + 
          4*(61 - (48*I)*Pi)*x^9 + (-389 + (336*I)*Pi)*x^10 + 
          3*(67 - (48*I)*Pi)*x^11 + (-278 + (192*I)*Pi)*x^12 + 
          (125 - (48*I)*Pi)*x^13 + (-121 + (48*I)*Pi)*x^14 + 20*x^15 - 
          10*x^16 - 2*x^17 + 2*x^18)*\[Alpha]s*PolyLog[2, x])/
        (Nc*Pi*(1 + x^2)^6*(1 - x + x^2)^2*(1 + x + x^2)) + 
       Log[(-I + Sqrt[3] + (2*I)*x)/(I + Sqrt[3])]*
        ((-96*C1*(-1 + Nc^2)*Pi*x^6*\[Alpha]s)/(Nc*(1 + x^2)^6) + 
         ((64*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[x])/(Nc*(1 + x^2)^6) + 
         (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, 
            (-I + Sqrt[3] + (2*I)*x)/(I + Sqrt[3])])/(Nc*Pi*(1 + x^2)^6) - 
         (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, 
            (-I + Sqrt[3] + (2*I)*x)/((I + Sqrt[3])*x)])/
          (Nc*Pi*(1 + x^2)^6) - (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, x])/(Nc*Pi*(1 + x^2)^6)) + 
       Log[I - x]*((16*C1*(-1 + Nc^2)*Pi*x^4*(1 + 5*x^2 + 12*x^4 + 5*x^6 + 
            x^8)*\[Alpha]s)/(Nc*(1 + x^2)^8) + ((4*I)*C1*(-1 + Nc^2)*x^4*
           \[Alpha]s*Log[79228162514264337593543950336])/(Nc*(1 + x^2)^4) + 
         (192*C1*(-1 + Nc^2)*x^4*\[Alpha]s*Log[1 - x]^2)/
          (Nc*Pi*(1 + x^2)^4) + ((72*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[(-1)^(2/3) - x])/(Nc*(1 + x^2)^6) + 
         (48*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*\[Alpha]s*Log[1 + I*x]*
           Log[x])/(Nc*Pi*(1 + x^2)^6) + Log[1 - x]*
          (((-384*I)*C1*(-1 + Nc^2)*x^4*\[Alpha]s)/(Nc*(1 + x^2)^4) - 
           (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*Log[x])/(Nc*Pi*(1 + x^2)^4)) + 
         ((72*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[(-1)^(1/3) + x])/
          (Nc*(1 + x^2)^6) - ((72*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[1 + (-1)^(1/3)*x])/(Nc*(1 + x^2)^6) - 
         ((72*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[1 - (-1)^(2/3)*x])/
          (Nc*(1 + x^2)^6) + (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, (1 - x)^(-1)])/(Nc*Pi*(1 + x^2)^4) - 
         (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, x])/
          (Nc*Pi*(1 + x^2)^4)) + (2*C1*(-1 + Nc^2)*(1 - 12*x^2 - 27*x^4 + 
          2*(67 + (18*I)*Pi)*x^6 + 9*(25 + (16*I)*Pi)*x^8 + 
          6*(83 + (48*I)*Pi)*x^10 + 30*(13 + (12*I)*Pi)*x^12 + 
          6*(83 + (48*I)*Pi)*x^14 + 9*(25 + (16*I)*Pi)*x^16 + 
          2*(67 + (18*I)*Pi)*x^18 - 27*x^20 - 12*x^22 + x^24)*\[Alpha]s*
         PolyLog[2, -x^2])/(Nc*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^2) - 
       (120*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[-((I + Sqrt[3] + (2*I)*x^2)/
            ((-I + Sqrt[3])*x^2*(1 + x^2 + x^4)))]*PolyLog[2, -x^2])/
        (Nc*Pi*(1 + x^2)^6) + Log[1 - x + x^2]*
        ((-272*C1*(-1 + Nc^2)*Pi*x^6*\[Alpha]s)/(Nc*(1 + x^2)^6) - 
         (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, (1 - x)^(-1)])/
          (Nc*Pi*(1 + x^2)^6) + (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, (-I)*x])/(Nc*Pi*(1 + x^2)^6) + 
         (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, I*x])/
          (Nc*Pi*(1 + x^2)^6) + (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, x])/(Nc*Pi*(1 + x^2)^6) - 
         (72*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, -x^2])/
          (Nc*Pi*(1 + x^2)^6)) + (108*C1*(-1 + Nc^2)*x^4*
         (1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s*PolyLog[2, x^2])/
        (Nc*Pi*(1 + x^2)^8) + ((144*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         PolyLog[2, I*(-I + x)])/(Nc*(1 + x^2)^6) - 
       ((768*I)*C1*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, 
          (1/2 + I/2)*(-I + x)])/(Nc*(1 + x^2)^4) + Log[(1 + I*x)/(1 - x)]*
        ((-32*C1*(-1 + Nc^2)*Pi*x^4*(1 + x^2 + x^4)^2*\[Alpha]s)/
          (Nc*(1 + x^2)^8) - (192*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*
           \[Alpha]s*PolyLog[2, (1 + I*x)/(1 - x)])/(Nc*Pi*(1 + x^2)^8) + 
         (192*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*\[Alpha]s*PolyLog[2, x])/
          (Nc*Pi*(1 + x^2)^8) + (192*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*
           \[Alpha]s*PolyLog[2, (-I + x)/(-1 + x)])/(Nc*Pi*(1 + x^2)^8)) + 
       Log[(-I + x)/x]*((24*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*\[Alpha]s*
           Log[(I + x)/(2*x)]^2)/(Nc*Pi*(1 + x^2)^6) + 
         (48*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*\[Alpha]s*
           PolyLog[2, (-I + x)/(2*x)])/(Nc*Pi*(1 + x^2)^6)) - 
       (48*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*\[Alpha]s*Log[(-I + x)/(2*x)]*
         PolyLog[2, (-I + x)/x])/(Nc*Pi*(1 + x^2)^6) + 
       Log[(1/2 - I/2)*(-I + x)]*((384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, -x])/(Nc*Pi*(1 + x^2)^4) - 
         (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, (-1/2 + I/2)*(-I + x)])/
          (Nc*Pi*(1 + x^2)^4) - (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, (-I + x)/x])/(Nc*Pi*(1 + x^2)^4)) + 
       ((144*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, (-I)*(I + x)])/
        (Nc*(1 + x^2)^6) + Log[-(-1)^(1/3) + x]*
        ((-144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, (-I)*x])/
          (Nc*Pi*(1 + x^2)^6) - (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, I*x])/(Nc*Pi*(1 + x^2)^6) - 
         (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, I*(-I + x)])/
          (Nc*Pi*(1 + x^2)^6) - (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, (-I)*(I + x)])/(Nc*Pi*(1 + x^2)^6)) + 
       Log[(-1)^(2/3) + x]*((-144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, (-I)*x])/(Nc*Pi*(1 + x^2)^6) - 
         (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, I*x])/
          (Nc*Pi*(1 + x^2)^6) - (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, I*(-I + x)])/(Nc*Pi*(1 + x^2)^6) - 
         (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, (-I)*(I + x)])/
          (Nc*Pi*(1 + x^2)^6)) + Log[(-1)^(1/3) + x]*
        ((72*C1*(-1 + Nc^2)*Pi*x^6*\[Alpha]s)/(Nc*(1 + x^2)^6) - 
         (72*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, -x^2])/
          (Nc*Pi*(1 + x^2)^6) - (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, I*(-I + x)])/(Nc*Pi*(1 + x^2)^6) - 
         (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, (-I)*(I + x)])/
          (Nc*Pi*(1 + x^2)^6)) + Log[(-1)^(2/3) - x]*
        ((72*C1*(-1 + Nc^2)*Pi*x^6*\[Alpha]s)/(Nc*(1 + x^2)^6) + 
         Log[x]*((-144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[I*(-I + x)])/
            (Nc*Pi*(1 + x^2)^6) - (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
             Log[(-I)*(I + x)])/(Nc*Pi*(1 + x^2)^6)) - 
         ((72*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[I + x])/(Nc*(1 + x^2)^6) + 
         (96*(-1)^(1/3)*(-2 + (-1)^(1/3))*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[1 + x]^2)/((1 + (-1)^(1/3))*Nc*Pi*(1 + x^2)^6) - 
         ((64*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[(-(-1)^(2/3) + x)/
             ((1 + (-1)^(2/3))*x)])/(Nc*(1 + x^2)^6) - 
         (72*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, -x^2])/
          (Nc*Pi*(1 + x^2)^6) - (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, I*(-I + x)])/(Nc*Pi*(1 + x^2)^6) - 
         (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, (-I)*(I + x)])/
          (Nc*Pi*(1 + x^2)^6)) - ((768*I)*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[2, (1/2 - I/2)*(I + x)])/(Nc*(1 + x^2)^4) + 
       Log[(I*(I + x))/(-1 + x)]*((-32*C1*(-1 + Nc^2)*Pi*x^4*
           (1 + x^2 + x^4)^2*\[Alpha]s)/(Nc*(1 + x^2)^8) + 
         (192*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*\[Alpha]s*PolyLog[2, x])/
          (Nc*Pi*(1 + x^2)^8) - (192*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*
           \[Alpha]s*PolyLog[2, (I*(I + x))/(-1 + x)])/(Nc*Pi*(1 + x^2)^8) + 
         (192*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*\[Alpha]s*
           PolyLog[2, (I + x)/(-1 + x)])/(Nc*Pi*(1 + x^2)^8)) + 
       (48*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*\[Alpha]s*Log[(I + x)/x]*
         PolyLog[2, (I + x)/(2*x)])/(Nc*Pi*(1 + x^2)^6) + 
       Log[2]*((32*C1*(-1 + Nc^2)*Pi*x^4*(15 - 26*x^2 + 15*x^4)*\[Alpha]s)/
          (3*Nc*(1 + x^2)^6) - ((384*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[1 - x])/(Nc*(1 + x^2)^6) + (24*C1*(-1 + Nc^2)*x^4*
           (2 - x^2 + 2*x^4)*\[Alpha]s*Log[4]*Log[1 + I*x])/
          (Nc*Pi*(1 + x^2)^6) - (24*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*
           \[Alpha]s*Log[1 + I*x]^2)/(Nc*Pi*(1 + x^2)^6) + 
         ((64*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[(I + Sqrt[3] - (2*I)*x)/
             (-I + Sqrt[3])])/(Nc*(1 + x^2)^6) - 
         (192*C1*(-1 + Nc^2)*x^4*\[Alpha]s*Log[x]^2)/(Nc*Pi*(1 + x^2)^4) + 
         (48*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*\[Alpha]s*Log[-I + x]^2)/
          (Nc*Pi*(1 + x^2)^8) - (24*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*
           \[Alpha]s*Log[(-I + x)/(2*x)]^2)/(Nc*Pi*(1 + x^2)^6) + 
         Log[(1 + I*x)/2]*((48*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*\[Alpha]s*
             Log[x])/(Nc*Pi*(1 + x^2)^6) + (48*C1*(-1 + Nc^2)*x^4*
             (2 - x^2 + 2*x^4)*\[Alpha]s*Log[(-I + x)/x])/
            (Nc*Pi*(1 + x^2)^6)) - (24*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*
           \[Alpha]s*Log[(-I/2)*(I + x)]^2)/(Nc*Pi*(1 + x^2)^6) + 
         Log[x]*(((64*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s)/(Nc*(1 + x^2)^6) + 
           (192*C1*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(1/2 + I/2)*(-I + x)])/
            (Nc*Pi*(1 + x^2)^4) + (48*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*
             \[Alpha]s*Log[(-I/2)*(I + x)])/(Nc*Pi*(1 + x^2)^6) + 
           (192*C1*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(1/2 - I/2)*(I + x)])/
            (Nc*Pi*(1 + x^2)^4)) - (24*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*
           \[Alpha]s*Log[(I + x)/(2*x)]^2)/(Nc*Pi*(1 + x^2)^6) + 
         (48*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*\[Alpha]s*
           Log[(-I/2)*(I + x)]*Log[(I + x)/x])/(Nc*Pi*(1 + x^2)^6) - 
         ((48*I)*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*\[Alpha]s*Log[1 + x])/
          (Nc*(1 + x^2)^8) + (48*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*
           \[Alpha]s*Log[1 + x]^2)/(Nc*Pi*(1 + x^2)^8) + 
         Log[-I + x]*(((48*I)*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*\[Alpha]s)/
            (Nc*(1 + x^2)^8) - (96*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*
             \[Alpha]s*Log[1 + x])/(Nc*Pi*(1 + x^2)^8)) - 
         ((64*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[1 + I*Sqrt[3] - x + 
             I*Sqrt[3]*x])/(Nc*(1 + x^2)^6) - (48*C1*(-1 + Nc^2)*x^4*
           (2 - x^2 + 2*x^4)*\[Alpha]s*PolyLog[2, (-I + x)/(2*x)])/
          (Nc*Pi*(1 + x^2)^6) - (48*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*
           \[Alpha]s*PolyLog[2, (I + x)/(2*x)])/(Nc*Pi*(1 + x^2)^6)) - 
       (48*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*\[Alpha]s*Log[(I + x)/(2*x)]*
         PolyLog[2, (I + x)/x])/(Nc*Pi*(1 + x^2)^6) + 
       Log[(1/2 + I/2)*(I + x)]*((384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, -x])/(Nc*Pi*(1 + x^2)^4) - 
         (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, (-1/2 - I/2)*(I + x)])/
          (Nc*Pi*(1 + x^2)^4) + (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, ((1/2 + I/2)*(I + x))/x])/(Nc*Pi*(1 + x^2)^4) - 
         (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, (I + x)/x])/
          (Nc*Pi*(1 + x^2)^4)) - (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         Log[1 + x + x^2]*PolyLog[2, (1 + x)^(-1)])/(Nc*Pi*(1 + x^2)^6) + 
       ((96*I)*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*\[Alpha]s*
         PolyLog[2, ((-I)*(1 + x))/(-I + x)])/(Nc*(1 + x^2)^8) + 
       Log[(-I + x)/(1 + x)]*((-192*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*
           \[Alpha]s*PolyLog[2, 1 + x])/(Nc*Pi*(1 + x^2)^8) + 
         (192*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*\[Alpha]s*
           PolyLog[2, ((-I)*(1 + x))/(-I + x)])/(Nc*Pi*(1 + x^2)^8)) - 
       ((96*I)*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*\[Alpha]s*
         PolyLog[2, (1 + x)/(-I + x)])/(Nc*(1 + x^2)^8) + 
       Log[1 + x]*(-(C1*(-1 + Nc^2)*(77 - 440*x^2 + 4*(-511 + 108*Pi^2)*x^4 + 
             24*(-79 + 36*Pi^2)*x^6 + 1296*Pi^2*x^8 + 24*(79 + 36*Pi^2)*
              x^10 + 4*(511 + 108*Pi^2)*x^12 + 440*x^14 - 77*x^16)*\[Alpha]s)/
          (6*Nc*Pi*(1 + x^2)^8) + (192*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*
           \[Alpha]s*PolyLog[2, (1 + x)/(-I + x)])/(Nc*Pi*(1 + x^2)^8)) - 
       ((96*I)*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*\[Alpha]s*
         PolyLog[2, (I*(1 + x))/(I + x)])/(Nc*(1 + x^2)^8) + 
       ((96*I)*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*\[Alpha]s*
         PolyLog[2, (1 + x)/(I + x)])/(Nc*(1 + x^2)^8) + 
       Log[(I + x)/(1 + x)]*((-192*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*
           \[Alpha]s*PolyLog[2, 1 + x])/(Nc*Pi*(1 + x^2)^8) + 
         (192*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*\[Alpha]s*
           PolyLog[2, (I*(1 + x))/(I + x)])/(Nc*Pi*(1 + x^2)^8) - 
         (192*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*\[Alpha]s*
           PolyLog[2, (1 + x)/(I + x)])/(Nc*Pi*(1 + x^2)^8)) + 
       (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         Log[-(((-1)^(1/3) + x)/(-1 + (-1)^(1/3)))]*
         PolyLog[2, ((-1)^(1/3) + x)/(-1 + (-1)^(1/3))])/
        (Nc*Pi*(1 + x^2)^6) + Log[-(((-1)^(1/3) + x)/((-1 + (-1)^(1/3))*x))]*
        ((192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, ((-1)^(1/3) + x)/x])/
          (Nc*Pi*(1 + x^2)^6) - (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, -(((-1)^(1/3) + x)/((-1 + (-1)^(1/3))*x))])/
          (Nc*Pi*(1 + x^2)^6)) + Log[(-(-1)^(2/3) + x)/((1 + (-1)^(2/3))*x)]*
        ((-64*C1*(-1 + Nc^2)*Pi*x^6*\[Alpha]s)/(3*Nc*(1 + x^2)^6) + 
         (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, 1 - (-1)^(2/3)/x])/
          (Nc*Pi*(1 + x^2)^6) - (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, -x])/(Nc*Pi*(1 + x^2)^6) - 
         (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, (-(-1)^(2/3) + x)/
             ((1 + (-1)^(2/3))*x)])/(Nc*Pi*(1 + x^2)^6)) + 
       Log[(1/2 - I/2)*(I + x)]*((192*C1*(-1 + Nc^2)*Pi*x^4*\[Alpha]s)/
          (Nc*(1 + x^2)^4) + (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, x])/
          (Nc*Pi*(1 + x^2)^4) - (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, (1/2 - I/2)*(I + x)])/(Nc*Pi*(1 + x^2)^4) - 
         (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, (I + x)/x])/
          (Nc*Pi*(1 + x^2)^4) + (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, ((1 + I) + (1 - I)*x)/(2*x)])/(Nc*Pi*(1 + x^2)^4)) + 
       Log[(1/2 + I/2)*(-I + x)]*((192*C1*(-1 + Nc^2)*Pi*x^4*\[Alpha]s)/
          (Nc*(1 + x^2)^4) + (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, x])/
          (Nc*Pi*(1 + x^2)^4) - (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, (1/2 + I/2)*(-I + x)])/(Nc*Pi*(1 + x^2)^4) - 
         (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, (-I + x)/x])/
          (Nc*Pi*(1 + x^2)^4) + (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, ((1 - I) + (1 + I)*x)/(2*x)])/(Nc*Pi*(1 + x^2)^4)) + 
       Log[(I + Sqrt[3] - (2*I)*x)/(-I + Sqrt[3])]*
        ((-64*C1*(-1 + Nc^2)*Pi*x^6*\[Alpha]s)/(3*Nc*(1 + x^2)^6) - 
         ((64*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[x])/(Nc*(1 + x^2)^6) - 
         ((64*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[-1 + I*Sqrt[3] + 2*x])/
          (Nc*(1 + x^2)^6) + (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, (I + Sqrt[3] - (2*I)*x)/(-I + Sqrt[3])])/
          (Nc*Pi*(1 + x^2)^6) - (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, (I + Sqrt[3] - (2*I)*x)/((-I + Sqrt[3])*x)])/
          (Nc*Pi*(1 + x^2)^6) - (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, x])/(Nc*Pi*(1 + x^2)^6) + 
         (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, (-1 + I*Sqrt[3] + 2*x)/
             (2*x)])/(Nc*Pi*(1 + x^2)^6)) + Log[(-I - (-1)^(5/6)*x)/(-I + x)]*
        ((144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, I*(-I + x)])/
          (Nc*Pi*(1 + x^2)^6) - (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, (-(-1)^(2/3) + x)/(-I + x)])/(Nc*Pi*(1 + x^2)^6) - 
         (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, 1 + (-1)^(1/3)*x])/
          (Nc*Pi*(1 + x^2)^6) + (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, ((-I)*(1 + (-1)^(1/3)*x))/(-I + x)])/
          (Nc*Pi*(1 + x^2)^6)) + Log[(I + (-1)^(1/6)*x)/(I + x)]*
        (((-24*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[1 - (-1)^(2/3)*x])/
          (Nc*(1 + x^2)^6) + (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, (-I)*(I + x)])/(Nc*Pi*(1 + x^2)^6) - 
         (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, ((-1)^(1/3) + x)/
             (I + x)])/(Nc*Pi*(1 + x^2)^6) + (144*C1*(-1 + Nc^2)*x^6*
           \[Alpha]s*PolyLog[2, (I + (-1)^(1/6)*x)/(I + x)])/
          (Nc*Pi*(1 + x^2)^6) - (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, 1 - (-1)^(2/3)*x])/(Nc*Pi*(1 + x^2)^6)) + 
       Log[(-I - (-1)^(1/6)*x)/(-I + x)]*
        (((-168*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[1 - (-1)^(2/3)*x])/
          (Nc*(1 + x^2)^6) + (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, I*(-I + x)])/(Nc*Pi*(1 + x^2)^6) - 
         (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, ((-1)^(1/3) + x)/
             (-I + x)])/(Nc*Pi*(1 + x^2)^6) - (144*C1*(-1 + Nc^2)*x^6*
           \[Alpha]s*PolyLog[2, 1 - (-1)^(2/3)*x])/(Nc*Pi*(1 + x^2)^6) + 
         (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, (I*(-1 + (-1)^(2/3)*x))/
             (-I + x)])/(Nc*Pi*(1 + x^2)^6)) + 
       Log[(-I + (-1)^(1/6)*x)/(-I + x)]*
        (((-24*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[1 + (-1)^(2/3)*x])/
          (Nc*(1 + x^2)^6) + (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, I*(-I + x)])/(Nc*Pi*(1 + x^2)^6) - 
         (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, (-(-1)^(1/3) + x)/
             (-I + x)])/(Nc*Pi*(1 + x^2)^6) + (144*C1*(-1 + Nc^2)*x^6*
           \[Alpha]s*PolyLog[2, (-I + (-1)^(1/6)*x)/(-I + x)])/
          (Nc*Pi*(1 + x^2)^6) - (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, 1 + (-1)^(2/3)*x])/(Nc*Pi*(1 + x^2)^6)) + 
       Log[I + x]*((-8*C1*(-1 + Nc^2)*Pi*x^4*(40 + 191*x^2 + 294*x^4 + 
            191*x^6 + 40*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^8) - 
         ((192*I)*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*\[Alpha]s*Log[1 + x])/
          (Nc*(1 + x^2)^8) + (192*C1*(-1 + Nc^2)*x^4*\[Alpha]s*Log[1 + x]^2)/
          (Nc*Pi*(1 + x^2)^4) - ((72*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[-(-1)^(1/3) + x])/(Nc*(1 + x^2)^6) - 
         ((72*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[(-1)^(1/3) + x])/
          (Nc*(1 + x^2)^6) - ((72*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[(-1)^(2/3) + x])/(Nc*(1 + x^2)^6) + 
         ((24*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[1 - (-1)^(1/3)*x])/
          (Nc*(1 + x^2)^6) + ((72*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[1 + (-1)^(1/3)*x])/(Nc*(1 + x^2)^6) + 
         ((72*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[1 - (-1)^(2/3)*x])/
          (Nc*(1 + x^2)^6) + ((120*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[1 + (-1)^(2/3)*x])/(Nc*(1 + x^2)^6) + 
         (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, (1 - x)^(-1)])/
          (Nc*Pi*(1 + x^2)^4) + (192*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*
           \[Alpha]s*PolyLog[2, 1 - I*x])/(Nc*Pi*(1 + x^2)^8) - 
         (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, -x])/
          (Nc*Pi*(1 + x^2)^4) - (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, x])/(Nc*Pi*(1 + x^2)^4) - 
         (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, (-1)^(1/3)*x])/
          (Nc*Pi*(1 + x^2)^6) - (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, -((-1)^(2/3)*x)])/(Nc*Pi*(1 + x^2)^6) + 
         (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, (1 + x)^(-1)])/
          (Nc*Pi*(1 + x^2)^4) - (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, 1 - (-1)^(1/3)*x])/(Nc*Pi*(1 + x^2)^6) - 
         (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, 1 + (-1)^(2/3)*x])/
          (Nc*Pi*(1 + x^2)^6)) + Log[-I + x]*
        ((144*C1*(-1 + Nc^2)*Pi*x^4*(1 + x^2 + x^4)^2*\[Alpha]s)/
          (Nc*(1 + x^2)^8) + ((48*I)*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*
           \[Alpha]s*Log[1 + x])/(Nc*(1 + x^2)^8) + 
         (96*C1*(-1 + Nc^2)*x^4*(1 + 6*x^2 + 9*x^4 + 6*x^6 + x^8)*\[Alpha]s*
           Log[1 + x]^2)/(Nc*Pi*(1 + x^2)^8) + ((72*I)*C1*(-1 + Nc^2)*x^6*
           \[Alpha]s*Log[-(-1)^(1/3) + x])/(Nc*(1 + x^2)^6) + 
         ((72*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[(-1)^(2/3) + x])/
          (Nc*(1 + x^2)^6) - ((120*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[1 - (-1)^(1/3)*x])/(Nc*(1 + x^2)^6) - 
         ((24*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[1 + (-1)^(2/3)*x])/
          (Nc*(1 + x^2)^6) + (192*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*
           \[Alpha]s*PolyLog[2, 1 + I*x])/(Nc*Pi*(1 + x^2)^8) - 
         (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, -x])/
          (Nc*Pi*(1 + x^2)^4) - (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, (-1)^(1/3)*x])/(Nc*Pi*(1 + x^2)^6) - 
         (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, -((-1)^(2/3)*x)])/
          (Nc*Pi*(1 + x^2)^6) + (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, (1 + x)^(-1)])/(Nc*Pi*(1 + x^2)^4) - 
         (192*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*\[Alpha]s*
           PolyLog[2, (1 + x)/(-I + x)])/(Nc*Pi*(1 + x^2)^8) - 
         (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, 1 - (-1)^(1/3)*x])/
          (Nc*Pi*(1 + x^2)^6) - (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, 1 + (-1)^(2/3)*x])/(Nc*Pi*(1 + x^2)^6)) + 
       Log[(I - (-1)^(1/6)*x)/(I + x)]*(((120*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[1 + (-1)^(2/3)*x])/(Nc*(1 + x^2)^6) + 
         (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, (-I)*(I + x)])/
          (Nc*Pi*(1 + x^2)^6) - (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, (-(-1)^(1/3) + x)/(I + x)])/(Nc*Pi*(1 + x^2)^6) - 
         (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, 1 + (-1)^(2/3)*x])/
          (Nc*Pi*(1 + x^2)^6) + (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, (I*(1 + (-1)^(2/3)*x))/(I + x)])/(Nc*Pi*(1 + x^2)^6)) + 
       Log[(I - (-1)^(5/6)*x)/(I + x)]*((144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, (-I)*(I + x)])/(Nc*Pi*(1 + x^2)^6) - 
         (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, ((-1)^(2/3) + x)/
             (I + x)])/(Nc*Pi*(1 + x^2)^6) - (144*C1*(-1 + Nc^2)*x^6*
           \[Alpha]s*PolyLog[2, 1 - (-1)^(1/3)*x])/(Nc*Pi*(1 + x^2)^6) + 
         (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, (I - (-1)^(5/6)*x)/
             (I + x)])/(Nc*Pi*(1 + x^2)^6)) + 
       Log[(-I + (-1)^(5/6)*x)/(-I + x)]*
        ((144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, I*(-I + x)])/
          (Nc*Pi*(1 + x^2)^6) - (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, ((-1)^(2/3) + x)/(-I + x)])/(Nc*Pi*(1 + x^2)^6) - 
         (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, 1 - (-1)^(1/3)*x])/
          (Nc*Pi*(1 + x^2)^6) + (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, (-I + (-1)^(5/6)*x)/(-I + x)])/(Nc*Pi*(1 + x^2)^6)) + 
       Log[(I + (-1)^(5/6)*x)/(I + x)]*((144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, (-I)*(I + x)])/(Nc*Pi*(1 + x^2)^6) - 
         (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, (-(-1)^(2/3) + x)/
             (I + x)])/(Nc*Pi*(1 + x^2)^6) - (144*C1*(-1 + Nc^2)*x^6*
           \[Alpha]s*PolyLog[2, 1 + (-1)^(1/3)*x])/(Nc*Pi*(1 + x^2)^6) + 
         (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, (I + (-1)^(5/6)*x)/
             (I + x)])/(Nc*Pi*(1 + x^2)^6)) + 
       (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[(-(-1)^(2/3) + x)/
           (1 + (-1)^(2/3))]*PolyLog[2, (1 + I*Sqrt[3] + I*(I + Sqrt[3])*x)/
           2])/(Nc*Pi*(1 + x^2)^6) + (4*C1*(-1 + Nc^2)*(1 - 3*x^2 - 144*x^4 - 
          758*x^6 - 1875*x^8 - 3213*x^10 - 3741*x^12 - 3213*x^14 - 
          1875*x^16 - 758*x^18 - 144*x^20 - 3*x^22 + x^24)*\[Alpha]s*
         PolyLog[2, (1 + x^2)^(-1)])/(Nc*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^2) + 
       Log[1 + x^2 + x^4]*((20*C1*(-1 + Nc^2)*Pi*x^6*\[Alpha]s)/
          (Nc*(1 + x^2)^6) - (120*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, (1 + x^2)^(-1)])/(Nc*Pi*(1 + x^2)^6)) + 
       Log[x]*((-2*C1*(-1 + Nc^2)*x^2*(72 + 6*(-49 + 4*Pi^2)*x^2 + 
            4*(-738 + 25*Pi^2)*x^4 + 5*(-1603 + 60*Pi^2)*x^6 + 
            (-12497 + 352*Pi^2)*x^8 + 3*(-4077 + 100*Pi^2)*x^10 + 
            2*(-3851 + 50*Pi^2)*x^12 + 4*(-713 + 6*Pi^2)*x^14 - 364*x^16 + 
            50*x^18)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^8*(1 + x^2 + x^4)) + 
         ((192*I)*C1*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(1/2 - I/2)*(-I + x)])/
          (Nc*(1 + x^2)^4) - (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*Log[1/2 + I/2]*
           Log[(1/2 - I/2)*(-I + x)])/(Nc*Pi*(1 + x^2)^4) - 
         ((96*I)*C1*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(1/2 + I/2)*(-I + x)])/
          (Nc*(1 + x^2)^4) + (96*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*
           \[Alpha]s*Log[-I + x]^2)/(Nc*Pi*(1 + x^2)^8) + 
         (24*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*\[Alpha]s*
           Log[(-I + x)/x]^2)/(Nc*Pi*(1 + x^2)^6) + 
         ((96*I)*C1*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(1/2 - I/2)*(I + x)])/
          (Nc*(1 + x^2)^4) - ((192*I)*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
           Log[(1/2 + I/2)*(I + x)])/(Nc*(1 + x^2)^4) - 
         (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*Log[1/2 - I/2]*
           Log[(1/2 + I/2)*(I + x)])/(Nc*Pi*(1 + x^2)^4) - 
         (24*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*\[Alpha]s*Log[I + x]^2)/
          (Nc*Pi*(1 + x^2)^6) + (24*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*
           \[Alpha]s*Log[(I + x)/(2*x)]^2)/(Nc*Pi*(1 + x^2)^6) + 
         (192*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*\[Alpha]s*Log[1 + x]^2)/
          (Nc*Pi*(1 + x^2)^8) + ((64*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[((-1)^(1/3) + x)/(-1 + (-1)^(1/3))])/(Nc*(1 + x^2)^6) - 
         (72*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[(-I - (-1)^(1/6)*x)/(-I + x)]^
            2)/(Nc*Pi*(1 + x^2)^6) - (72*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[(I - (-1)^(1/6)*x)/(I + x)]^2)/(Nc*Pi*(1 + x^2)^6) - 
         (72*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[(-I + (-1)^(1/6)*x)/(-I + x)]^
            2)/(Nc*Pi*(1 + x^2)^6) - (72*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[(I + (-1)^(1/6)*x)/(I + x)]^2)/(Nc*Pi*(1 + x^2)^6) + 
         Log[I + x]*((-192*C1*(-1 + Nc^2)*x^4*(3 + 10*x^2 + 15*x^4 + 10*x^6 + 
              3*x^8)*\[Alpha]s*Log[1 + x])/(Nc*Pi*(1 + x^2)^8) - 
           (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[1 - (-1)^(1/3)*x])/
            (Nc*Pi*(1 + x^2)^6) - (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
             Log[1 + (-1)^(2/3)*x])/(Nc*Pi*(1 + x^2)^6)) + 
         Log[-I + x]*(((96*I)*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*\[Alpha]s)/
            (Nc*(1 + x^2)^8) - (192*C1*(-1 + Nc^2)*x^4*(3 + 10*x^2 + 15*x^4 + 
              10*x^6 + 3*x^8)*\[Alpha]s*Log[1 + x])/(Nc*Pi*(1 + x^2)^8) - 
           (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[1 - (-1)^(1/3)*x])/
            (Nc*Pi*(1 + x^2)^6) - (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
             Log[1 + (-1)^(2/3)*x])/(Nc*Pi*(1 + x^2)^6)) - 
         (72*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[(-I - (-1)^(5/6)*x)/(-I + x)]^
            2)/(Nc*Pi*(1 + x^2)^6) - (72*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[(I - (-1)^(5/6)*x)/(I + x)]^2)/(Nc*Pi*(1 + x^2)^6) - 
         (72*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[(-I + (-1)^(5/6)*x)/(-I + x)]^
            2)/(Nc*Pi*(1 + x^2)^6) - (72*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[(I + (-1)^(5/6)*x)/(I + x)]^2)/(Nc*Pi*(1 + x^2)^6) - 
         ((64*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[1 + I*Sqrt[3] - x + 
             I*Sqrt[3]*x])/(Nc*(1 + x^2)^6) + ((80*I)*C1*(-1 + Nc^2)*x^6*
           \[Alpha]s*Log[(-I + Sqrt[3] - (2*I)*x^2)/(I + Sqrt[3])])/
          (Nc*(1 + x^2)^6) - ((80*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[(I/2)*(I + Sqrt[3] + (2*I)*x^2)])/(Nc*(1 + x^2)^6) + 
         (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[1 - (-1)^(1/3)*x]*
           Log[1 + x^2])/(Nc*Pi*(1 + x^2)^6) + (144*C1*(-1 + Nc^2)*x^6*
           \[Alpha]s*Log[1 + (-1)^(2/3)*x]*Log[1 + x^2])/
          (Nc*Pi*(1 + x^2)^6) + Log[I*(-I + x)]*
          (((144*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s)/(Nc*(1 + x^2)^6) - 
           (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[-(-1)^(1/3) + x])/
            (Nc*Pi*(1 + x^2)^6) - (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
             Log[(-1)^(1/3) + x])/(Nc*Pi*(1 + x^2)^6) - 
           (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[(-1)^(2/3) + x])/
            (Nc*Pi*(1 + x^2)^6) + (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
             Log[1 - x + x^2])/(Nc*Pi*(1 + x^2)^6) + 
           (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[1 + x + x^2])/
            (Nc*Pi*(1 + x^2)^6)) + Log[(-I)*(I + x)]*
          (((144*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s)/(Nc*(1 + x^2)^6) - 
           (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[-(-1)^(1/3) + x])/
            (Nc*Pi*(1 + x^2)^6) - (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
             Log[(-1)^(1/3) + x])/(Nc*Pi*(1 + x^2)^6) - 
           (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[(-1)^(2/3) + x])/
            (Nc*Pi*(1 + x^2)^6) + (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
             Log[1 - x + x^2])/(Nc*Pi*(1 + x^2)^6) + 
           (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[1 + x + x^2])/
            (Nc*Pi*(1 + x^2)^6)) + Log[1 + x]*
          ((8*C1*(-1 + Nc^2)*(1 + x)^2*(1 - 6*x^2 - 10*x^3 - 45*x^4 - 
              28*x^5 - 71*x^6 - 14*x^7 - 87*x^8 - 24*x^9 - 87*x^10 - 
              14*x^11 - 71*x^12 - 28*x^13 - 45*x^14 - 10*x^15 - 6*x^16 + 
              x^18)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8*(1 + x + x^2)^2) + 
           (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[1 + x + x^2])/
            (Nc*Pi*(1 + x^2)^6)) + Log[1 + x^2]*
          ((24*C1*(-1 + Nc^2)*x^4*((2*I)*Pi*(1 + x^2)^2*(2 - x^2 + 2*x^4) + 
              3*(7 + 28*x^2 + 19*x^4 + 28*x^6 + 7*x^8))*\[Alpha]s)/
            (Nc*Pi*(1 + x^2)^8) - (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
             Log[1 - x + x^2])/(Nc*Pi*(1 + x^2)^6) - 
           (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[1 + x + x^2])/
            (Nc*Pi*(1 + x^2)^6) + (240*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
             Log[1 + x^2 + x^4])/(Nc*Pi*(1 + x^2)^6)) + 
         (288*C1*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[\[Mu]/mb])/(Nc*Pi*(1 + x^2)^8) - 
         (96*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*\[Alpha]s*
           PolyLog[2, 1 - I*x])/(Nc*Pi*(1 + x^2)^6) - 
         (144*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*\[Alpha]s*
           PolyLog[2, 1 + I*x])/(Nc*Pi*(1 + x^2)^6) + 
         (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, (I + Sqrt[3] - (2*I)*x)/
             ((-I + Sqrt[3])*x)])/(Nc*Pi*(1 + x^2)^6) + 
         (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, 
            (-I + Sqrt[3] + (2*I)*x)/((I + Sqrt[3])*x)])/
          (Nc*Pi*(1 + x^2)^6) - (192*C1*(-1 + Nc^2)*x^4*(2 + 5*x^2 + 2*x^4)*
           \[Alpha]s*PolyLog[2, -x])/(Nc*Pi*(1 + x^2)^6) - 
         (192*C1*(-1 + Nc^2)*x^4*(2 + 3*x^2 + 2*x^4)*\[Alpha]s*PolyLog[2, x])/
          (Nc*Pi*(1 + x^2)^6) + (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, -((-1)^(1/3)*x)])/(Nc*Pi*(1 + x^2)^6) + 
         (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, (-1)^(1/3)*x])/
          (Nc*Pi*(1 + x^2)^6) + (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, -((-1)^(2/3)*x)])/(Nc*Pi*(1 + x^2)^6) + 
         (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, (-1)^(2/3)*x])/
          (Nc*Pi*(1 + x^2)^6) - (96*C1*(-1 + Nc^2)*x^4*(1 + 6*x^2 + 9*x^4 + 
            6*x^6 + x^8)*\[Alpha]s*PolyLog[2, -x^2])/(Nc*Pi*(1 + x^2)^8) + 
         (768*C1*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, (-I + x)/x])/
          (Nc*Pi*(1 + x^2)^4) - (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, ((1/2 + I/2)*(I + x))/x])/(Nc*Pi*(1 + x^2)^4) + 
         (768*C1*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, (I + x)/x])/
          (Nc*Pi*(1 + x^2)^4) - (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, ((1 + I) + (1 - I)*x)/(2*x)])/(Nc*Pi*(1 + x^2)^4) - 
         (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, ((1 - I) + (1 + I)*x)/
             (2*x)])/(Nc*Pi*(1 + x^2)^4) - (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, (-1 + I*Sqrt[3] + 2*x)/(2*x)])/(Nc*Pi*(1 + x^2)^6) + 
         (240*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, 
            (-I + Sqrt[3] - (2*I)*x^2)/(I + Sqrt[3])])/(Nc*Pi*(1 + x^2)^6) + 
         (240*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, 
            (I + Sqrt[3] + (2*I)*x^2)/(-I + Sqrt[3])])/(Nc*Pi*(1 + x^2)^6) + 
         (48*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*\[Alpha]s*
           PolyLog[2, 1 + x^2])/(Nc*Pi*(1 + x^2)^6)) + 
       Log[1 + x^2]*(-(C1*(-1 + Nc^2)*(23 - 509*x^2 + 3*(-903 + 160*Pi^2)*
              x^4 + 640*(-8 + 3*Pi^2)*x^6 + 4*(-1123 + 984*Pi^2)*x^8 + 
             4896*Pi^2*x^10 + 4*(1123 + 984*Pi^2)*x^12 + 640*(8 + 3*Pi^2)*
              x^14 + 3*(903 + 160*Pi^2)*x^16 + 509*x^18 - 23*x^20)*\[Alpha]s)/
          (6*Nc*Pi*(1 + x^2)^8*(1 + x^2 + x^4)) + 
         (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, (-1)^(1/3)*x])/
          (Nc*Pi*(1 + x^2)^6) + (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, -((-1)^(2/3)*x)])/(Nc*Pi*(1 + x^2)^6) - 
         (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, 1 + (-1)^(1/3)*x])/
          (Nc*Pi*(1 + x^2)^6) - (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, 1 - (-1)^(2/3)*x])/(Nc*Pi*(1 + x^2)^6) + 
         (24*C1*(-1 + Nc^2)*x^4*(2 + 9*x^2 + 2*x^4)*\[Alpha]s*
           PolyLog[2, 1 + x^2])/(Nc*Pi*(1 + x^2)^6)) + 
       Log[-((I + Sqrt[3] + (2*I)*x^2)/((-I + Sqrt[3])*x^2))]*
        ((-40*C1*(-1 + Nc^2)*Pi*x^6*\[Alpha]s)/(3*Nc*(1 + x^2)^6) + 
         (120*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, 
            (I + Sqrt[3] + (2*I)*x^2)/(-I + Sqrt[3])])/(Nc*Pi*(1 + x^2)^6) - 
         (120*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, 
            -((I + Sqrt[3] + (2*I)*x^2)/((-I + Sqrt[3])*x^2))])/
          (Nc*Pi*(1 + x^2)^6) + (120*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, (1 - I*Sqrt[3] + 2*x^2)/(2*x^2)])/
          (Nc*Pi*(1 + x^2)^6)) + Log[(I - Sqrt[3] + (2*I)*x^2)/
          ((I + Sqrt[3])*x^2)]*((-120*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, -x^2])/(Nc*Pi*(1 + x^2)^6) + 
         (120*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, 
            (-I + Sqrt[3] - (2*I)*x^2)/(I + Sqrt[3])])/(Nc*Pi*(1 + x^2)^6) - 
         (120*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, 
            (I - Sqrt[3] + (2*I)*x^2)/((I + Sqrt[3])*x^2)])/
          (Nc*Pi*(1 + x^2)^6) + (120*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, (1 + I*Sqrt[3] + 2*x^2)/(2*x^2)])/
          (Nc*Pi*(1 + x^2)^6)) - (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         PolyLog[3, -(-1)^(1/6)])/(Nc*Pi*(1 + x^2)^6) - 
       (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, (-1)^(1/6)])/
        (Nc*Pi*(1 + x^2)^6) - (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         PolyLog[3, -(-1)^(5/6)])/(Nc*Pi*(1 + x^2)^6) - 
       (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, (-1)^(5/6)])/
        (Nc*Pi*(1 + x^2)^6) + (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         PolyLog[3, (-1)^(1/3)/(-1 + (-1)^(1/3))])/(Nc*Pi*(1 + x^2)^6) + 
       (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, (-1)^(2/3)/
           (1 + (-1)^(2/3))])/(Nc*Pi*(1 + x^2)^6) + 
       (120*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, (-I + Sqrt[3])/
           (I + Sqrt[3])])/(Nc*Pi*(1 + x^2)^6) + 
       (120*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, (I + Sqrt[3])/
           (-I + Sqrt[3])])/(Nc*Pi*(1 + x^2)^6) - 
       (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, 1 - (-1)^(2/3)/x])/
        (Nc*Pi*(1 + x^2)^6) - (384*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*
         \[Alpha]s*PolyLog[3, 1 - x])/(Nc*Pi*(1 + x^2)^8) + 
       (48*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*\[Alpha]s*
         PolyLog[3, 1/2 + (I/2)*x])/(Nc*Pi*(1 + x^2)^6) - 
       (48*C1*(-1 + Nc^2)*x^4*(10 + 19*x^2 + 26*x^4 + 19*x^6 + 10*x^8)*
         \[Alpha]s*PolyLog[3, 1 - I*x])/(Nc*Pi*(1 + x^2)^8) - 
       (48*C1*(-1 + Nc^2)*x^4*(10 + 19*x^2 + 26*x^4 + 19*x^6 + 10*x^8)*
         \[Alpha]s*PolyLog[3, 1 + I*x])/(Nc*Pi*(1 + x^2)^8) + 
       (192*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*\[Alpha]s*
         PolyLog[3, (1 + I*x)/(1 - x)])/(Nc*Pi*(1 + x^2)^8) - 
       (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, (I + Sqrt[3] - (2*I)*x)/
           (-I + Sqrt[3])])/(Nc*Pi*(1 + x^2)^6) - 
       (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, (-I + Sqrt[3] + (2*I)*x)/
           (I + Sqrt[3])])/(Nc*Pi*(1 + x^2)^6) - 
       (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, -(1 + I*Sqrt[3] - 2*x)/
           (2*x)])/(Nc*Pi*(1 + x^2)^6) - (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[3, -((1 + I) - (1 - I)*x)/(2*x)])/(Nc*Pi*(1 + x^2)^4) + 
       (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, (I + Sqrt[3] - (2*I)*x)/
           ((-I + Sqrt[3])*x)])/(Nc*Pi*(1 + x^2)^6) + 
       (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, (-I + Sqrt[3] + (2*I)*x)/
           ((I + Sqrt[3])*x)])/(Nc*Pi*(1 + x^2)^6) - 
       (192*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*\[Alpha]s*PolyLog[3, -x])/
        (Nc*Pi*(1 + x^2)^8) - (192*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*
         \[Alpha]s*PolyLog[3, x])/(Nc*Pi*(1 + x^2)^8) - 
       (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, -((-1)^(1/3)*x)])/
        (Nc*Pi*(1 + x^2)^6) - (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         PolyLog[3, (-1)^(1/3)*x])/(Nc*Pi*(1 + x^2)^6) - 
       (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, -((-1)^(2/3)*x)])/
        (Nc*Pi*(1 + x^2)^6) - (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         PolyLog[3, (-1)^(2/3)*x])/(Nc*Pi*(1 + x^2)^6) - 
       (12*C1*(-1 + Nc^2)*x^4*(6 + 15*x^2 + 22*x^4 + 15*x^6 + 6*x^8)*
         \[Alpha]s*PolyLog[3, -x^2])/(Nc*Pi*(1 + x^2)^8) + 
       (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[3, (-1/2 + I/2)*(-I + x)])/
        (Nc*Pi*(1 + x^2)^4) + (576*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         PolyLog[3, I*(-I + x)])/(Nc*Pi*(1 + x^2)^6) + 
       (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[3, (1/2 + I/2)*(-I + x)])/
        (Nc*Pi*(1 + x^2)^4) - (192*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*
         \[Alpha]s*PolyLog[3, (-I + x)/(-1 + x)])/(Nc*Pi*(1 + x^2)^8) - 
       (48*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*\[Alpha]s*
         PolyLog[3, (-I + x)/(2*x)])/(Nc*Pi*(1 + x^2)^6) + 
       (48*C1*(-1 + Nc^2)*x^4*(18 + 31*x^2 + 18*x^4)*\[Alpha]s*
         PolyLog[3, (-I + x)/x])/(Nc*Pi*(1 + x^2)^6) + 
       (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[3, (-1/2 - I/2)*(I + x)])/
        (Nc*Pi*(1 + x^2)^4) + (48*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*
         \[Alpha]s*PolyLog[3, (-I/2)*(I + x)])/(Nc*Pi*(1 + x^2)^6) + 
       (576*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, (-I)*(I + x)])/
        (Nc*Pi*(1 + x^2)^6) + (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[3, (1/2 - I/2)*(I + x)])/(Nc*Pi*(1 + x^2)^4) + 
       (192*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*\[Alpha]s*
         PolyLog[3, (I*(I + x))/(-1 + x)])/(Nc*Pi*(1 + x^2)^8) - 
       (192*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*\[Alpha]s*
         PolyLog[3, (I + x)/(-1 + x)])/(Nc*Pi*(1 + x^2)^8) - 
       (48*C1*(-1 + Nc^2)*x^4*(2 - x^2 + 2*x^4)*\[Alpha]s*
         PolyLog[3, (I + x)/(2*x)])/(Nc*Pi*(1 + x^2)^6) - 
       (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[3, ((1/2 + I/2)*(I + x))/x])/
        (Nc*Pi*(1 + x^2)^4) + (48*C1*(-1 + Nc^2)*x^4*(18 + 31*x^2 + 18*x^4)*
         \[Alpha]s*PolyLog[3, (I + x)/x])/(Nc*Pi*(1 + x^2)^6) - 
       (384*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*\[Alpha]s*PolyLog[3, 1 + x])/
        (Nc*Pi*(1 + x^2)^8) + (192*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*
         \[Alpha]s*PolyLog[3, ((-I)*(1 + x))/(-I + x)])/(Nc*Pi*(1 + x^2)^8) - 
       (192*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*\[Alpha]s*
         PolyLog[3, (1 + x)/(-I + x)])/(Nc*Pi*(1 + x^2)^8) + 
       (192*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*\[Alpha]s*
         PolyLog[3, (I*(1 + x))/(I + x)])/(Nc*Pi*(1 + x^2)^8) - 
       (192*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)^2*\[Alpha]s*
         PolyLog[3, (1 + x)/(I + x)])/(Nc*Pi*(1 + x^2)^8) + 
       (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, (-(-1)^(1/3) + x)/
           (-I + x)])/(Nc*Pi*(1 + x^2)^6) + (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         PolyLog[3, (-(-1)^(1/3) + x)/(I + x)])/(Nc*Pi*(1 + x^2)^6) - 
       (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, ((-1)^(1/3) + x)/
           (-1 + (-1)^(1/3))])/(Nc*Pi*(1 + x^2)^6) - 
       (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, ((-1)^(1/3) + x)/x])/
        (Nc*Pi*(1 + x^2)^6) + (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         PolyLog[3, -(((-1)^(1/3) + x)/((-1 + (-1)^(1/3))*x))])/
        (Nc*Pi*(1 + x^2)^6) + (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         PolyLog[3, ((-1)^(1/3) + x)/(-I + x)])/(Nc*Pi*(1 + x^2)^6) + 
       (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, ((-1)^(1/3) + x)/
           (I + x)])/(Nc*Pi*(1 + x^2)^6) + (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         PolyLog[3, (-(-1)^(2/3) + x)/((1 + (-1)^(2/3))*x)])/
        (Nc*Pi*(1 + x^2)^6) + (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         PolyLog[3, (-(-1)^(2/3) + x)/(-I + x)])/(Nc*Pi*(1 + x^2)^6) + 
       (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, (-(-1)^(2/3) + x)/
           (I + x)])/(Nc*Pi*(1 + x^2)^6) + (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         PolyLog[3, ((-1)^(2/3) + x)/(-I + x)])/(Nc*Pi*(1 + x^2)^6) + 
       (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, ((-1)^(2/3) + x)/
           (I + x)])/(Nc*Pi*(1 + x^2)^6) - (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[3, ((1 + I) + (1 - I)*x)/(2*x)])/(Nc*Pi*(1 + x^2)^4) - 
       (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[3, ((1 - I) + (1 + I)*x)/
           (2*x)])/(Nc*Pi*(1 + x^2)^4) - (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         PolyLog[3, (-1 + I*Sqrt[3] + 2*x)/(2*x)])/(Nc*Pi*(1 + x^2)^6) - 
       (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, (-I + (-1)^(1/6)*x)/
           (-I + x)])/(Nc*Pi*(1 + x^2)^6) - (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         PolyLog[3, (I + (-1)^(1/6)*x)/(I + x)])/(Nc*Pi*(1 + x^2)^6) + 
       (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, 1 - (-1)^(1/3)*x])/
        (Nc*Pi*(1 + x^2)^6) + (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         PolyLog[3, 1 + (-1)^(1/3)*x])/(Nc*Pi*(1 + x^2)^6) - 
       (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, ((-I)*(1 + (-1)^(1/3)*x))/
           (-I + x)])/(Nc*Pi*(1 + x^2)^6) + (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         PolyLog[3, 1 - (-1)^(2/3)*x])/(Nc*Pi*(1 + x^2)^6) - 
       (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, (I*(-1 + (-1)^(2/3)*x))/
           (-I + x)])/(Nc*Pi*(1 + x^2)^6) + (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         PolyLog[3, 1 + (-1)^(2/3)*x])/(Nc*Pi*(1 + x^2)^6) - 
       (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, (I*(1 + (-1)^(2/3)*x))/
           (I + x)])/(Nc*Pi*(1 + x^2)^6) - (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         PolyLog[3, (I - (-1)^(5/6)*x)/(I + x)])/(Nc*Pi*(1 + x^2)^6) - 
       (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, (-I + (-1)^(5/6)*x)/
           (-I + x)])/(Nc*Pi*(1 + x^2)^6) - (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         PolyLog[3, (I + (-1)^(5/6)*x)/(I + x)])/(Nc*Pi*(1 + x^2)^6) - 
       (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, 
          (1 + I*Sqrt[3] + I*(I + Sqrt[3])*x)/2])/(Nc*Pi*(1 + x^2)^6) - 
       (120*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, 
          (-I + Sqrt[3] - (2*I)*x^2)/(I + Sqrt[3])])/(Nc*Pi*(1 + x^2)^6) + 
       (120*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, (I - Sqrt[3] + (2*I)*x^2)/
           ((I + Sqrt[3])*x^2)])/(Nc*Pi*(1 + x^2)^6) - 
       (120*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, (I + Sqrt[3] + (2*I)*x^2)/
           (-I + Sqrt[3])])/(Nc*Pi*(1 + x^2)^6) + 
       (120*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, 
          -((I + Sqrt[3] + (2*I)*x^2)/((-I + Sqrt[3])*x^2))])/
        (Nc*Pi*(1 + x^2)^6) - (120*C1*(-1 + Nc^2)*x^4*(2 + 5*x^2 + 2*x^4)*
         \[Alpha]s*PolyLog[3, 1 + x^2])/(Nc*Pi*(1 + x^2)^6) - 
       (120*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, (1 - I*Sqrt[3] + 2*x^2)/
           (2*x^2)])/(Nc*Pi*(1 + x^2)^6) - (120*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         PolyLog[3, (1 + I*Sqrt[3] + 2*x^2)/(2*x^2)])/(Nc*Pi*(1 + x^2)^6) + 
       (12*C1*(-1 + Nc^2)*x^4*(10 - 161*x^2 - 278*x^4 - 161*x^6 + 10*x^8)*
         \[Alpha]s*Zeta[3])/(Nc*Pi*(1 + x^2)^8)) + 
     C2^2*(((-1 + Nc^2)*((16*I)*Pi^3*x^4*(1 + x^2 + x^4)^2*
           (497 + 1988*x^2 + 4215*x^4 + 1988*x^6 + 497*x^8) - 
          3*(1 + x^2 + x^4)^2*(-93 + 1464*x^2 + 7184*x^4 + 11448*x^6 - 
            11448*x^10 - 7184*x^12 - 1464*x^14 + 93*x^16) - 
          12*Pi^2*(3 + 14*x^2 - 96*x^3 - 791*x^4 - 528*x^5 - 4866*x^6 - 
            1344*x^7 - 12653*x^8 - 2448*x^9 - 22432*x^10 - 3312*x^11 - 
            26648*x^12 - 3312*x^13 - 23392*x^14 - 2448*x^15 - 13817*x^16 - 
            1344*x^17 - 5594*x^18 - 528*x^19 - 1019*x^20 - 96*x^21 - 
            10*x^22 + 7*x^24))*\[Alpha]s)/(144*Pi*(1 + x^2)^8*
         (1 + x^2 + x^4)^2) - (12*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 
          12*x^6 + 3*x^8)*\[Alpha]s*Log[2]^3)/(Pi*(1 + x^2)^8) - 
       ((-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[64])/(1 + x^2)^8 - (72*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 7*x^4 + 
          4*x^6 + x^8)*\[Alpha]s*Log[1 + I*Sqrt[3] - 2*x])/(1 + x^2)^8 - 
       ((6*I)*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*
         \[Alpha]s*Log[I - x]^2)/(1 + x^2)^8 + 
       (24*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[(-1)^(1/3) - x])/(1 + x^2)^8 - 
       ((24*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[1 - I*x]^2)/(1 + x^2)^8 + ((24*I)*(-1 + Nc^2)*x^4*
         (1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[1 + I*x]^2)/
        (1 + x^2)^8 + ((24*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + 
          x^8)*\[Alpha]s*Log[(1 + I*x)/(1 - x)]^2)/(1 + x^2)^8 - 
       ((8*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[(I + Sqrt[3] - (2*I)*x)/(-I + Sqrt[3])]^2)/(1 + x^2)^8 - 
       (4*(-1 + Nc^2)*Pi*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
         Log[2/x^3])/(1 + x^2)^8 + (4*(-1 + Nc^2)*Pi*x^4*
         (3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
         Log[1/(x*(-I + x))])/(1 + x^2)^8 - 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[-I + x]^3)/(Pi*(1 + x^2)^8) - 
       ((6*I)*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*
         \[Alpha]s*Log[(-I + x)/x]^2)/(1 + x^2)^8 + 
       (4*(-1 + Nc^2)*Pi*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
         Log[-(x^2*(-I + x))/2])/(1 + x^2)^8 + 
       Log[2]^2*(((-2*I)*(-1 + Nc^2)*x^4*(17 + 68*x^2 + 116*x^4 + 68*x^6 + 
            17*x^8)*\[Alpha]s)/(1 + x^2)^8 - (12*(-1 + Nc^2)*x^4*
           (3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*Log[1 - I*x])/
          (Pi*(1 + x^2)^8) - (24*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 
            12*x^6 + 3*x^8)*\[Alpha]s*Log[(1 + I*x)/2])/(Pi*(1 + x^2)^8) + 
         (12*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
           Log[x])/(Pi*(1 + x^2)^8) - (24*(-1 + Nc^2)*x^4*
           (3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
           Log[(-I/2)*(I + x)])/(Pi*(1 + x^2)^8)) + 
       Log[I*x]*(((-48*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*
           \[Alpha]s*Log[I + x])/(1 + x^2)^8 + 
         (12*(-1 + Nc^2)*x^4*(7 + 28*x^2 + 48*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s*
           Log[I + x]^2)/(Pi*(1 + x^2)^8)) - 
       ((24*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[(I*(I + x))/(-1 + x)]^2)/(1 + x^2)^8 + 
       ((6*I)*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*
         \[Alpha]s*Log[(I + x)/(2*x)]^2)/(1 + x^2)^8 + 
       (12*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
         Log[(-I + x)/(2*x)]^2*Log[(I + x)/x])/(Pi*(1 + x^2)^8) + 
       Log[-I + x]^2*(((-108*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + 
            x^8)*\[Alpha]s)/(1 + x^2)^8 + (96*(-1 + Nc^2)*x^4*
           (1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[1 + x])/
          (Pi*(1 + x^2)^8)) + Log[(-1 + I)/(I + x)]*
        ((-12*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 + (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*
           \[Alpha]s*Log[I + x]^2)/(Pi*(1 + x^2)^8) + 
         ((48*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[1 + x])/(1 + x^2)^8 + (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 
            4*x^6 + x^8)*\[Alpha]s*Log[1 + x]^2)/(Pi*(1 + x^2)^8) + 
         Log[I + x]*(((-48*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + 
              x^8)*\[Alpha]s)/(1 + x^2)^8 - (96*(-1 + Nc^2)*x^4*
             (1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[1 + x])/
            (Pi*(1 + x^2)^8))) + Log[((1 + I)*x)/(-I + x)]*
        ((12*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 - (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*
           \[Alpha]s*Log[-I + x]^2)/(Pi*(1 + x^2)^8) + 
         ((48*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[1 + x])/(1 + x^2)^8 - (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 
            4*x^6 + x^8)*\[Alpha]s*Log[1 + x]^2)/(Pi*(1 + x^2)^8) + 
         Log[-I + x]*(((-48*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + 
              x^8)*\[Alpha]s)/(1 + x^2)^8 + (96*(-1 + Nc^2)*x^4*
             (1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[1 + x])/
            (Pi*(1 + x^2)^8))) + Log[((1 - I)*x)/(I + x)]*
        ((12*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 - (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*
           \[Alpha]s*Log[I + x]^2)/(Pi*(1 + x^2)^8) - 
         ((48*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[1 + x])/(1 + x^2)^8 - (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 
            4*x^6 + x^8)*\[Alpha]s*Log[1 + x]^2)/(Pi*(1 + x^2)^8) + 
         Log[I + x]*(((48*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + 
              x^8)*\[Alpha]s)/(1 + x^2)^8 + (96*(-1 + Nc^2)*x^4*
             (1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[1 + x])/
            (Pi*(1 + x^2)^8))) + ((8*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 
          4*x^6 + x^8)*\[Alpha]s*Log[((-1)^(1/3) + x)/(-1 + (-1)^(1/3))]^2)/
        (1 + x^2)^8 - ((16*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + 
          x^8)*\[Alpha]s*Log[((-1)^(1/3) + x)/(-1 + (-1)^(1/3))]*
         Log[-(((-1)^(1/3) + x)/((-1 + (-1)^(1/3))*x))])/(1 + x^2)^8 + 
       ((8*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[-(((-1)^(1/3) + x)/((-1 + (-1)^(1/3))*x))]^2)/(1 + x^2)^8 - 
       ((8*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[(-(-1)^(2/3) + x)/((1 + (-1)^(2/3))*x)]^2)/(1 + x^2)^8 - 
       (352*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[-1 + I*Sqrt[3] + 2*x])/(3*(1 + x^2)^8) - 
       ((8*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[-1 + I*Sqrt[3] + 2*x]^2)/(1 + x^2)^8 + 
       (((-18*I)*(-1 + Nc^2)*x^4*\[Alpha]s)/(1 + x^2)^4 + 
         (36*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(I*(-1 + (-1)^(5/6)))/(-I + x)])/
          (Pi*(1 + x^2)^4) - (36*(-1 + Nc^2)*x^4*\[Alpha]s*
           Log[((1 + (-1)^(1/6))*x)/(-I + x)])/(Pi*(1 + x^2)^4))*
        Log[(-I - (-1)^(1/6)*x)/(-I + x)]^2 + 
       (((18*I)*(-1 + Nc^2)*x^4*\[Alpha]s)/(1 + x^2)^4 + 
         (36*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(I + (-1)^(1/3))/(I + x)])/
          (Pi*(1 + x^2)^4) - (36*(-1 + Nc^2)*x^4*\[Alpha]s*
           Log[((1 + (-1)^(1/6))*x)/(I + x)])/(Pi*(1 + x^2)^4))*
        Log[(I - (-1)^(1/6)*x)/(I + x)]^2 + 
       (((-18*I)*(-1 + Nc^2)*x^4*\[Alpha]s)/(1 + x^2)^4 + 
         (36*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(-I + (-1)^(1/3))/(-I + x)])/
          (Pi*(1 + x^2)^4) - (36*(-1 + Nc^2)*x^4*\[Alpha]s*
           Log[(x - (-1)^(1/6)*x)/(-I + x)])/(Pi*(1 + x^2)^4))*
        Log[(-I + (-1)^(1/6)*x)/(-I + x)]^2 + 
       (((18*I)*(-1 + Nc^2)*x^4*\[Alpha]s)/(1 + x^2)^4 + 
         (36*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(I*(1 + (-1)^(5/6)))/(I + x)])/
          (Pi*(1 + x^2)^4) - (36*(-1 + Nc^2)*x^4*\[Alpha]s*
           Log[-(((-1 + (-1)^(1/6))*x)/(I + x))])/(Pi*(1 + x^2)^4))*
        Log[(I + (-1)^(1/6)*x)/(I + x)]^2 + 
       (((-6*I)*(-1 + Nc^2)*x^4*(7 + 28*x^2 + 39*x^4 + 28*x^6 + 7*x^8)*
           \[Alpha]s)/(1 + x^2)^8 + (36*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 
            4*x^6 + x^8)*\[Alpha]s*Log[(-1)^(1/3)*x])/(Pi*(1 + x^2)^8))*
        Log[1 - (-1)^(1/3)*x]^2 - (36*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 
          4*x^6 + x^8)*\[Alpha]s*Log[(1 + (-1)^(1/3))*x]*
         Log[1 - (-1)^(1/3)*x]^2)/(Pi*(1 + x^2)^8) - 
       ((12*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[(-1 + (-1)^(1/3)*x)/(-1 + x)]^2)/(1 + x^2)^8 + 
       ((12*I)*(-1 + Nc^2)*x^4*(5 + 20*x^2 + 29*x^4 + 20*x^6 + 5*x^8)*
         \[Alpha]s*Log[1 + (-1)^(1/3)*x]^2)/(1 + x^2)^8 - 
       (36*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[x - (-1)^(1/3)*x]*Log[1 + (-1)^(1/3)*x]^2)/(Pi*(1 + x^2)^8) + 
       ((-36*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[1 + (-1)^(1/3)])/(Pi*(1 + x^2)^8) + 
         (36*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[-1 + (-1)^(2/3)])/(Pi*(1 + x^2)^8))*
        Log[-((1 + (-1)^(1/3)*x)/(-1 + x))]^2 + 
       (((-12*I)*(-1 + Nc^2)*x^4*(7 + 28*x^2 + 39*x^4 + 28*x^6 + 7*x^8)*
           \[Alpha]s)/(1 + x^2)^8 + (36*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 
            4*x^6 + x^8)*\[Alpha]s*Log[(-1)^(2/3)*x])/(Pi*(1 + x^2)^8))*
        Log[1 - (-1)^(2/3)*x]^2 - (36*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 
          4*x^6 + x^8)*\[Alpha]s*Log[(1 + (-1)^(2/3))*x]*
         Log[1 - (-1)^(2/3)*x]^2)/(Pi*(1 + x^2)^8) + 
       Log[I - x]*((-8*(-1 + Nc^2)*Pi*x^4*(2 + 8*x^2 + 11*x^4 + 8*x^6 + 
            2*x^8)*\[Alpha]s)/(1 + x^2)^8 - ((36*I)*(-1 + Nc^2)*x^4*\[Alpha]s*
           Log[(-1)^(2/3) - x])/(1 + x^2)^4 + 
         (24*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
           Log[1 + I*x]*Log[x])/(Pi*(1 + x^2)^8) - 
         ((36*I)*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(-1)^(1/3) + x])/(1 + x^2)^4 + 
         ((36*I)*(-1 + Nc^2)*x^4*\[Alpha]s*Log[1 + (-1)^(1/3)*x])/
          (1 + x^2)^4 + ((36*I)*(-1 + Nc^2)*x^4*\[Alpha]s*
           Log[1 - (-1)^(2/3)*x])/(1 + x^2)^4) + 
       ((6*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[(-1 + (-1)^(2/3)*x)/(-1 + x)]^2)/(1 + x^2)^8 - 
       (36*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[-1 + (-1)^(2/3)]*Log[(-1 + (-1)^(2/3)*x)/(-1 + x)]^2)/
        (Pi*(1 + x^2)^8) + ((6*I)*(-1 + Nc^2)*x^4*(5 + 20*x^2 + 29*x^4 + 
          20*x^6 + 5*x^8)*\[Alpha]s*Log[1 + (-1)^(2/3)*x]^2)/(1 + x^2)^8 - 
       (36*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[x - (-1)^(2/3)*x]*Log[1 + (-1)^(2/3)*x]^2)/(Pi*(1 + x^2)^8) + 
       Log[x]^2*((4*(-1 + Nc^2)*x^4*(-18 - 128*x^2 - 374*x^4 - 736*x^6 - 
            980*x^8 - 976*x^10 - 665*x^12 - 310*x^14 - 75*x^16 - 6*x^18 + 
            x^20)*\[Alpha]s)/(Pi*(1 + x^2)^8*(1 + x^2 + x^4)^2) + 
         (24*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 3*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[1 - (-1)^(1/3)*x])/(Pi*(1 + x^2)^8) + 
         (24*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 3*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[1 + (-1)^(1/3)*x])/(Pi*(1 + x^2)^8) + 
         (24*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 3*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[1 - (-1)^(2/3)*x])/(Pi*(1 + x^2)^8) + 
         (24*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 3*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[1 + (-1)^(2/3)*x])/(Pi*(1 + x^2)^8)) + 
       Log[3]*((18*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*
           \[Alpha]s*Log[1 - (-1)^(1/3)*x]^2)/(Pi*(1 + x^2)^8) + 
         (18*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[(-1 + (-1)^(2/3)*x)/(-1 + x)]^2)/(Pi*(1 + x^2)^8) + 
         (18*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[1 + (-1)^(2/3)*x]^2)/(Pi*(1 + x^2)^8)) + 
       ((12*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[-((1 + (-1)^(2/3)*x)/(-1 + x))]^2)/(1 + x^2)^8 + 
       (((-18*I)*(-1 + Nc^2)*x^4*\[Alpha]s)/(1 + x^2)^4 + 
         (36*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(-I + (-1)^(2/3))/(-I + x)])/
          (Pi*(1 + x^2)^4) - (36*(-1 + Nc^2)*x^4*\[Alpha]s*
           Log[((1 + (-1)^(5/6))*x)/(-I + x)])/(Pi*(1 + x^2)^4))*
        Log[(-I - (-1)^(5/6)*x)/(-I + x)]^2 + 
       (((18*I)*(-1 + Nc^2)*x^4*\[Alpha]s)/(1 + x^2)^4 + 
         (36*(-1 + Nc^2)*x^4*\[Alpha]s*Log[((-I)*(-1 + (-1)^(1/6)))/(I + x)])/
          (Pi*(1 + x^2)^4) - (36*(-1 + Nc^2)*x^4*\[Alpha]s*
           Log[((1 + (-1)^(5/6))*x)/(I + x)])/(Pi*(1 + x^2)^4))*
        Log[(I - (-1)^(5/6)*x)/(I + x)]^2 + 
       (((-18*I)*(-1 + Nc^2)*x^4*\[Alpha]s)/(1 + x^2)^4 + 
         (36*(-1 + Nc^2)*x^4*\[Alpha]s*Log[((-I)*(1 + (-1)^(1/6)))/(-I + x)])/
          (Pi*(1 + x^2)^4) - (36*(-1 + Nc^2)*x^4*\[Alpha]s*
           Log[(x - (-1)^(5/6)*x)/(-I + x)])/(Pi*(1 + x^2)^4))*
        Log[(-I + (-1)^(5/6)*x)/(-I + x)]^2 + 
       (((18*I)*(-1 + Nc^2)*x^4*\[Alpha]s)/(1 + x^2)^4 + 
         (36*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(I + (-1)^(2/3))/(I + x)])/
          (Pi*(1 + x^2)^4) - (36*(-1 + Nc^2)*x^4*\[Alpha]s*
           Log[-(((-1 + (-1)^(5/6))*x)/(I + x))])/(Pi*(1 + x^2)^4))*
        Log[(I + (-1)^(5/6)*x)/(I + x)]^2 - 
       ((8*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[1 + I*Sqrt[3] - x + I*Sqrt[3]*x]^2)/(1 + x^2)^8 + 
       ((2*I)*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*
         \[Alpha]s*Log[(-I + Sqrt[3] - (2*I)*x^2)/(I + Sqrt[3])]^2)/
        (1 + x^2)^8 - ((4*I)*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 
          3*x^8)*\[Alpha]s*Log[(-I + Sqrt[3] - (2*I)*x^2)/(I + Sqrt[3])]*
         Log[(I - Sqrt[3] + (2*I)*x^2)/((I + Sqrt[3])*x^2)])/(1 + x^2)^8 + 
       ((2*I)*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*
         \[Alpha]s*Log[(I - Sqrt[3] + (2*I)*x^2)/((I + Sqrt[3])*x^2)]^2)/
        (1 + x^2)^8 - ((2*I)*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 
          3*x^8)*\[Alpha]s*Log[(I/2)*(I + Sqrt[3] + (2*I)*x^2)]^2)/
        (1 + x^2)^8 - ((2*I)*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 
          3*x^8)*\[Alpha]s*Log[-((I + Sqrt[3] + (2*I)*x^2)/((-I + Sqrt[3])*
              x^2))]^2)/(1 + x^2)^8 + Log[(I/2)*(I + Sqrt[3] + (2*I)*x^2)]*
        ((-4*(-1 + Nc^2)*Pi*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*
           \[Alpha]s)/(3*(1 + x^2)^8) + ((4*I)*(-1 + Nc^2)*x^4*
           (3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
           Log[-((I + Sqrt[3] + (2*I)*x^2)/((-I + Sqrt[3])*x^2))])/
          (1 + x^2)^8) + (24*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + 
          x^8)*\[Alpha]s*Log[1 - x]^2*Log[1 - x + x^2])/(Pi*(1 + x^2)^8) + 
       Log[1 + x]^2*(((4*I)*(-1 + Nc^2)*x^4*(49 + 196*x^2 + 271*x^4 + 
            196*x^6 + 49*x^8)*\[Alpha]s)/(1 + x^2)^8 + 
         (36*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[3])/(Pi*(1 + x^2)^8) - (36*(-1 + Nc^2)*x^4*
           (1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[(1 + (-1)^(1/3))*x])/(Pi*(1 + x^2)^8) - 
         (36*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[(1 + (-1)^(2/3))*x])/(Pi*(1 + x^2)^8) - 
         (36*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[x - (-1)^(1/3)*x])/(Pi*(1 + x^2)^8) - 
         (36*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[x - (-1)^(2/3)*x])/(Pi*(1 + x^2)^8) - 
         (24*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[(1 + I*Sqrt[3] + I*(I + Sqrt[3])*x)/2])/(Pi*(1 + x^2)^8) + 
         (24*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[1 + x + x^2])/(Pi*(1 + x^2)^8)) + Log[1 + x^2]^2*
        (((-1 + Nc^2)*x^2*(2 + (-179 - (18*I)*Pi)*x^2 + (-1088 - (108*I)*Pi)*
             x^4 + (-2782 - (318*I)*Pi)*x^6 + (-4868 - (564*I)*Pi)*x^8 + 
            (-5671 - (684*I)*Pi)*x^10 + (-4868 - (564*I)*Pi)*x^12 + 
            (-2782 - (318*I)*Pi)*x^14 + (-1088 - (108*I)*Pi)*x^16 + 
            (-179 - (18*I)*Pi)*x^18 + 2*x^20)*\[Alpha]s)/
          (Pi*(1 + x^2)^8*(1 + x^2 + x^4)^2) + 
         (6*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
           Log[1 + x^2 + x^4])/(Pi*(1 + x^2)^8)) + 
       ((96*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, -(-1 + (-1)^(1/3))^(-1)])/(1 + x^2)^8 + 
       ((112*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, (-1)^(1/3)/(-1 + (-1)^(1/3))])/(1 + x^2)^8 + 
       ((96*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, (1 + (-1)^(2/3))^(-1)])/(1 + x^2)^8 + 
       ((80*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, (-1)^(2/3)/(1 + (-1)^(2/3))])/(1 + x^2)^8 + 
       ((8*I)*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*
         \[Alpha]s*PolyLog[2, (-I + Sqrt[3])/(I + Sqrt[3])])/(1 + x^2)^8 - 
       ((8*I)*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*
         \[Alpha]s*PolyLog[2, (I + Sqrt[3])/(-I + Sqrt[3])])/(1 + x^2)^8 - 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[((-1)^(1/3) - x)/((-1 + (-1)^(1/3))*x)]*
         PolyLog[2, 1 - (-1)^(1/3)/x])/(Pi*(1 + x^2)^8) + 
       ((12*I)*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*
         \[Alpha]s*PolyLog[2, 1/2 - (I/2)*x])/(1 + x^2)^8 - 
       (24*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
         Log[-1 + I*x]*PolyLog[2, 1/2 - (I/2)*x])/(Pi*(1 + x^2)^8) - 
       ((12*I)*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*
         \[Alpha]s*PolyLog[2, 1/2 + (I/2)*x])/(1 + x^2)^8 - 
       (24*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
         Log[-1 - I*x]*PolyLog[2, 1/2 + (I/2)*x])/(Pi*(1 + x^2)^8) + 
       Log[4]*(((6*I)*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*
           \[Alpha]s*Log[(-I + x)/x])/(1 + x^2)^8 - 
         (12*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
           Log[x]*Log[(-I + x)/x])/(Pi*(1 + x^2)^8) + 
         ((8*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[-1 + I*Sqrt[3] + 2*x])/(1 + x^2)^8 + 
         (12*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
           PolyLog[2, 1/2 - (I/2)*x])/(Pi*(1 + x^2)^8) + 
         (12*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
           PolyLog[2, 1/2 + (I/2)*x])/(Pi*(1 + x^2)^8)) - 
       ((48*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, 1 - I*x])/(1 + x^2)^8 - 
       (24*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
         Log[x/(2*I + 2*x)]*PolyLog[2, 1 - I*x])/(Pi*(1 + x^2)^8) + 
       Log[1 - I*x]*((24*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 
            3*x^8)*\[Alpha]s*Log[2/x^3]*Log[I*x])/(Pi*(1 + x^2)^8) + 
         (48*(-1 + Nc^2)*x^4*(4 + 16*x^2 + 27*x^4 + 16*x^6 + 4*x^8)*\[Alpha]s*
           Log[x]^2)/(Pi*(1 + x^2)^8) + (12*(-1 + Nc^2)*x^4*
           (3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*Log[4]*
           Log[(-I + x)/x])/(Pi*(1 + x^2)^8) - 
         (12*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
           Log[(-I + x)/x]^2)/(Pi*(1 + x^2)^8) + 
         ((48*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[(I*(I + x))/(-1 + x)])/(1 + x^2)^8 + 
         Log[x]*((24*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*
             \[Alpha]s*Log[I + x])/(Pi*(1 + x^2)^8) - 
           (24*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*
             \[Alpha]s*Log[1 + x^2])/(Pi*(1 + x^2)^8)) + 
         (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, 1 - I*x])/(Pi*(1 + x^2)^8)) + 
       ((48*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, 1 + I*x])/(1 + x^2)^8 - 
       (24*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
         Log[1/(2*(-I + x))]*PolyLog[2, 1 + I*x])/(Pi*(1 + x^2)^8) + 
       Log[1 + I*x]*((12*(-1 + Nc^2)*Pi*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 
            3*x^8)*\[Alpha]s)/(1 + x^2)^8 - ((48*I)*(-1 + Nc^2)*x^4*
           (1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[(1 + I*x)/(1 - x)])/(1 + x^2)^8 - 
         (48*(-1 + Nc^2)*x^4*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 2*x^8)*\[Alpha]s*
           Log[x]^2)/(Pi*(1 + x^2)^8) + ((12*I)*(-1 + Nc^2)*x^4*
           (3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
           Log[-1/(2*(I + x))])/(1 + x^2)^8 - 
         (12*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
           Log[(I + x)/(2*x)]^2)/(Pi*(1 + x^2)^8) + 
         ((12*I)*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*
           \[Alpha]s*Log[(I + x)/x])/(1 + x^2)^8 + 
         Log[x]*(((48*I)*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 
              3*x^8)*\[Alpha]s)/(1 + x^2)^8 - (24*(-1 + Nc^2)*x^4*
             (3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
             Log[-1/(2*(I + x))])/(Pi*(1 + x^2)^8) - 
           (24*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*
             \[Alpha]s*Log[(I + x)/x])/(Pi*(1 + x^2)^8) - 
           (24*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*
             \[Alpha]s*Log[1 + x^2])/(Pi*(1 + x^2)^8)) + 
         (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, 1 + I*x])/(Pi*(1 + x^2)^8)) - 
       ((96*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, (I + Sqrt[3] - (2*I)*x)/(-I + Sqrt[3])])/(1 + x^2)^8 - 
       ((96*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, (-I + Sqrt[3] + (2*I)*x)/(I + Sqrt[3])])/(1 + x^2)^8 - 
       ((96*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, ((2*I)*(-1 + x))/(-I + Sqrt[3])])/(1 + x^2)^8 - 
       ((96*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, ((-2*I)*(-1 + x))/(I + Sqrt[3])])/(1 + x^2)^8 + 
       (2*(-1 + Nc^2)*(3 + 6*x + x^2 + 6*x^3 - 379*x^4 - 692*x^5 - 2458*x^6 - 
          3380*x^7 - 5940*x^8 - 5556*x^9 - 7138*x^10 - 5556*x^11 - 
          5940*x^12 - 3380*x^13 - 2458*x^14 - 692*x^15 - 379*x^16 + 6*x^17 + 
          x^18 + 6*x^19 + 3*x^20)*\[Alpha]s*PolyLog[2, -x])/
        (Pi*(1 + x^2)^8*(1 + x + x^2)^2) + 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[-(((-1)^(1/3) + x)/((-1 + (-1)^(1/3))*x*(1 + x + x^2)))]*
         PolyLog[2, -x])/(Pi*(1 + x^2)^8) + 
       (2*(-1 + Nc^2)*(3 - 6*x + x^2 - 6*x^3 - 379*x^4 + 692*x^5 - 2458*x^6 + 
          3380*x^7 - 5940*x^8 + 5556*x^9 - 7138*x^10 + 5556*x^11 - 
          5940*x^12 + 3380*x^13 - 2458*x^14 + 692*x^15 - 379*x^16 - 6*x^17 + 
          x^18 - 6*x^19 + 3*x^20)*\[Alpha]s*PolyLog[2, x])/
        (Pi*(1 + x^2)^8*(1 - x + x^2)^2) + 
       Log[(-I + Sqrt[3] + (2*I)*x)/(I + Sqrt[3])]*
        ((24*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 - ((16*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + 
            x^8)*\[Alpha]s*Log[x])/(1 + x^2)^8 - 
         (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (-I + Sqrt[3] + (2*I)*x)/(I + Sqrt[3])])/
          (Pi*(1 + x^2)^8) + (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + 
            x^8)*\[Alpha]s*PolyLog[2, (-I + Sqrt[3] + (2*I)*x)/
             ((I + Sqrt[3])*x)])/(Pi*(1 + x^2)^8) + 
         (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, x])/(Pi*(1 + x^2)^8)) + 
       ((-1 + Nc^2)*(1 - 2*x^2 + (293 - (36*I)*Pi)*x^4 + 2*(925 - (108*I)*Pi)*
           x^6 + (4781 - (612*I)*Pi)*x^8 + 8*(1043 - (135*I)*Pi)*x^10 + 
          6*(1615 - (216*I)*Pi)*x^12 + 8*(1043 - (135*I)*Pi)*x^14 + 
          (4781 - (612*I)*Pi)*x^16 + 2*(925 - (108*I)*Pi)*x^18 + 
          (293 - (36*I)*Pi)*x^20 - 2*x^22 + x^24)*\[Alpha]s*PolyLog[2, -x^2])/
        (Pi*(1 + x^2)^8*(1 + x^2 + x^4)^2) + 
       (12*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
         Log[-((I + Sqrt[3] + (2*I)*x^2)/((-I + Sqrt[3])*x^2*
             (1 + x^2 + x^4)))]*PolyLog[2, -x^2])/(Pi*(1 + x^2)^8) + 
       Log[1 - x + x^2]*((8*(-1 + Nc^2)*Pi*x^4*(8 + 32*x^2 + 57*x^4 + 
            32*x^6 + 8*x^8)*\[Alpha]s)/(1 + x^2)^8 + 
         (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (1 - x)^(-1)])/(Pi*(1 + x^2)^8) - 
         (72*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, (-I)*x])/(Pi*(1 + x^2)^4) - 
         (72*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, I*x])/(Pi*(1 + x^2)^4) - 
         (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, x])/(Pi*(1 + x^2)^8) + (36*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, -x^2])/(Pi*(1 + x^2)^4)) + 
       (54*(-1 + Nc^2)*x^4*(5 + 20*x^2 + 21*x^4 + 20*x^6 + 5*x^8)*\[Alpha]s*
         PolyLog[2, x^2])/(Pi*(1 + x^2)^8) - 
       ((72*I)*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, I*(-I + x)])/
        (1 + x^2)^4 + Log[(1 + I*x)/(1 - x)]*
        ((-16*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 - (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*
           \[Alpha]s*PolyLog[2, (1 + I*x)/(1 - x)])/(Pi*(1 + x^2)^8) + 
         (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, x])/(Pi*(1 + x^2)^8) + (96*(-1 + Nc^2)*x^4*
           (1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (-I + x)/(-1 + x)])/(Pi*(1 + x^2)^8)) + 
       Log[(-I + x)/x]*((12*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 
            3*x^8)*\[Alpha]s*Log[(I + x)/(2*x)]^2)/(Pi*(1 + x^2)^8) + 
         (24*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
           PolyLog[2, (-I + x)/(2*x)])/(Pi*(1 + x^2)^8)) - 
       (24*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
         Log[(-I + x)/(2*x)]*PolyLog[2, (-I + x)/x])/(Pi*(1 + x^2)^8) - 
       ((72*I)*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, (-I)*(I + x)])/
        (1 + x^2)^4 + Log[-(-1)^(1/3) + x]*
        ((72*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, (-I)*x])/(Pi*(1 + x^2)^4) + 
         (72*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, I*x])/(Pi*(1 + x^2)^4) + 
         (72*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, I*(-I + x)])/
          (Pi*(1 + x^2)^4) + (72*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, (-I)*(I + x)])/(Pi*(1 + x^2)^4)) + 
       Log[(-1)^(2/3) + x]*((24*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 5*x^4 + 
            4*x^6 + x^8)*\[Alpha]s)/(1 + x^2)^8 + 
         (72*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, (-I)*x])/(Pi*(1 + x^2)^4) + 
         (72*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, I*x])/(Pi*(1 + x^2)^4) + 
         (72*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, I*(-I + x)])/
          (Pi*(1 + x^2)^4) + (72*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, (-I)*(I + x)])/(Pi*(1 + x^2)^4)) + 
       Log[(-1)^(1/3) + x]*((-12*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 8*x^4 + 
            4*x^6 + x^8)*\[Alpha]s)/(1 + x^2)^8 + 
         (36*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, -x^2])/(Pi*(1 + x^2)^4) + 
         (72*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, I*(-I + x)])/
          (Pi*(1 + x^2)^4) + (72*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, (-I)*(I + x)])/(Pi*(1 + x^2)^4)) + 
       Log[(-1)^(2/3) - x]*((-12*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 8*x^4 + 
            4*x^6 + x^8)*\[Alpha]s)/(1 + x^2)^8 + 
         Log[x]*((72*(-1 + Nc^2)*x^4*\[Alpha]s*Log[I*(-I + x)])/
            (Pi*(1 + x^2)^4) + (72*(-1 + Nc^2)*x^4*\[Alpha]s*
             Log[(-I)*(I + x)])/(Pi*(1 + x^2)^4)) + 
         ((36*I)*(-1 + Nc^2)*x^4*\[Alpha]s*Log[I + x])/(1 + x^2)^4 - 
         (24*(-1)^(1/3)*(-2 + (-1)^(1/3))*(-1 + Nc^2)*x^4*
           (1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[1 + x]^2)/
          ((1 + (-1)^(1/3))*Pi*(1 + x^2)^8) + ((16*I)*(-1 + Nc^2)*x^4*
           (1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[(-(-1)^(2/3) + x)/((1 + (-1)^(2/3))*x)])/(1 + x^2)^8 + 
         (36*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, -x^2])/(Pi*(1 + x^2)^4) + 
         (72*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, I*(-I + x)])/
          (Pi*(1 + x^2)^4) + (72*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, (-I)*(I + x)])/(Pi*(1 + x^2)^4)) + 
       Log[(I*(I + x))/(-1 + x)]*((-16*(-1 + Nc^2)*Pi*x^4*
           (1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s)/(1 + x^2)^8 + 
         (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, x])/(Pi*(1 + x^2)^8) - (96*(-1 + Nc^2)*x^4*
           (1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (I*(I + x))/(-1 + x)])/(Pi*(1 + x^2)^8) + 
         (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (I + x)/(-1 + x)])/(Pi*(1 + x^2)^8)) + 
       (24*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
         Log[(I + x)/x]*PolyLog[2, (I + x)/(2*x)])/(Pi*(1 + x^2)^8) + 
       Log[2]*((8*(-1 + Nc^2)*Pi*x^4*(53 + 212*x^2 + 377*x^4 + 212*x^6 + 
            53*x^8)*\[Alpha]s)/(3*(1 + x^2)^8) + 
         ((96*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[1 - x])/(1 + x^2)^8 + (12*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 
            20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*Log[4]*Log[1 + I*x])/
          (Pi*(1 + x^2)^8) - (12*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 
            12*x^6 + 3*x^8)*\[Alpha]s*Log[1 + I*x]^2)/(Pi*(1 + x^2)^8) - 
         ((16*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[(I + Sqrt[3] - (2*I)*x)/(-I + Sqrt[3])])/(1 + x^2)^8 + 
         (24*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[-I + x]^2)/(Pi*(1 + x^2)^8) - (12*(-1 + Nc^2)*x^4*
           (3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
           Log[(-I + x)/(2*x)]^2)/(Pi*(1 + x^2)^8) + Log[(1 + I*x)/2]*
          ((24*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*
             \[Alpha]s*Log[x])/(Pi*(1 + x^2)^8) + 
           (24*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*
             \[Alpha]s*Log[(-I + x)/x])/(Pi*(1 + x^2)^8)) - 
         (12*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
           Log[(-I/2)*(I + x)]^2)/(Pi*(1 + x^2)^8) + 
         Log[x]*(((-16*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*
             \[Alpha]s)/(1 + x^2)^8 + (24*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 
              20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*Log[(-I/2)*(I + x)])/
            (Pi*(1 + x^2)^8)) - (12*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 
            12*x^6 + 3*x^8)*\[Alpha]s*Log[(I + x)/(2*x)]^2)/
          (Pi*(1 + x^2)^8) + (24*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 
            12*x^6 + 3*x^8)*\[Alpha]s*Log[(-I/2)*(I + x)]*Log[(I + x)/x])/
          (Pi*(1 + x^2)^8) - ((24*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 
            4*x^6 + x^8)*\[Alpha]s*Log[1 + x])/(1 + x^2)^8 + 
         (24*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[1 + x]^2)/(Pi*(1 + x^2)^8) + Log[-I + x]*
          (((24*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*
             \[Alpha]s)/(1 + x^2)^8 - (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 
              7*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[1 + x])/(Pi*(1 + x^2)^8)) + 
         ((16*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[1 + I*Sqrt[3] - x + I*Sqrt[3]*x])/(1 + x^2)^8 - 
         (24*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
           PolyLog[2, (-I + x)/(2*x)])/(Pi*(1 + x^2)^8) - 
         (24*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
           PolyLog[2, (I + x)/(2*x)])/(Pi*(1 + x^2)^8)) - 
       (24*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
         Log[(I + x)/(2*x)]*PolyLog[2, (I + x)/x])/(Pi*(1 + x^2)^8) + 
       Log[1 + x + x^2]*((-4*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + 
            x^8)*\[Alpha]s)/(1 + x^2)^8 + (48*(-1 + Nc^2)*x^4*
           (1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (1 + x)^(-1)])/(Pi*(1 + x^2)^8)) + 
       ((48*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, ((-I)*(1 + x))/(-I + x)])/(1 + x^2)^8 + 
       Log[(-I + x)/(1 + x)]*((-96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 
            4*x^6 + x^8)*\[Alpha]s*PolyLog[2, 1 + x])/(Pi*(1 + x^2)^8) + 
         (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, ((-I)*(1 + x))/(-I + x)])/(Pi*(1 + x^2)^8)) - 
       ((48*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, (1 + x)/(-I + x)])/(1 + x^2)^8 - 
       ((48*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, (I*(1 + x))/(I + x)])/(1 + x^2)^8 + 
       ((48*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, (1 + x)/(I + x)])/(1 + x^2)^8 + Log[(I + x)/(1 + x)]*
        ((-96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, 1 + x])/(Pi*(1 + x^2)^8) + 
         (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (I*(1 + x))/(I + x)])/(Pi*(1 + x^2)^8) - 
         (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (1 + x)/(I + x)])/(Pi*(1 + x^2)^8)) - 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[-(((-1)^(1/3) + x)/(-1 + (-1)^(1/3)))]*
         PolyLog[2, ((-1)^(1/3) + x)/(-1 + (-1)^(1/3))])/(Pi*(1 + x^2)^8) + 
       Log[-(((-1)^(1/3) + x)/((-1 + (-1)^(1/3))*x))]*
        ((-48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, ((-1)^(1/3) + x)/x])/(Pi*(1 + x^2)^8) + 
         (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, -(((-1)^(1/3) + x)/((-1 + (-1)^(1/3))*x))])/
          (Pi*(1 + x^2)^8)) + Log[(-(-1)^(2/3) + x)/((1 + (-1)^(2/3))*x)]*
        ((16*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (3*(1 + x^2)^8) - (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + 
            x^8)*\[Alpha]s*PolyLog[2, 1 - (-1)^(2/3)/x])/(Pi*(1 + x^2)^8) + 
         (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, -x])/(Pi*(1 + x^2)^8) + 
         (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (-(-1)^(2/3) + x)/((1 + (-1)^(2/3))*x)])/
          (Pi*(1 + x^2)^8)) + Log[(I + Sqrt[3] - (2*I)*x)/(-I + Sqrt[3])]*
        ((16*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (3*(1 + x^2)^8) + ((16*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 
            4*x^6 + x^8)*\[Alpha]s*Log[x])/(1 + x^2)^8 + 
         ((16*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[-1 + I*Sqrt[3] + 2*x])/(1 + x^2)^8 - 
         (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (I + Sqrt[3] - (2*I)*x)/(-I + Sqrt[3])])/
          (Pi*(1 + x^2)^8) + (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + 
            x^8)*\[Alpha]s*PolyLog[2, (I + Sqrt[3] - (2*I)*x)/
             ((-I + Sqrt[3])*x)])/(Pi*(1 + x^2)^8) + 
         (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, x])/(Pi*(1 + x^2)^8) - (48*(-1 + Nc^2)*x^4*
           (1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (-1 + I*Sqrt[3] + 2*x)/(2*x)])/(Pi*(1 + x^2)^8)) + 
       Log[1 - (-1)^(1/3)*x]*(((24*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 
            4*x^6 + x^8)*\[Alpha]s*Log[(-1 + (-1)^(1/3)*x)/(-1 + x)])/
          (1 + x^2)^8 - ((12*I)*(-1 + Nc^2)*x^4*\[Alpha]s*
           Log[(I - (-1)^(5/6)*x)/(I + x)])/(1 + x^2)^4 + 
         ((60*I)*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(-I + (-1)^(5/6)*x)/(-I + x)])/
          (1 + x^2)^4 - (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*
           \[Alpha]s*PolyLog[2, 1 + x])/(Pi*(1 + x^2)^8) + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, ((-1)^(2/3) + x)/(1 + x)])/(Pi*(1 + x^2)^8) + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, 1 - (-1)^(1/3)*x])/(Pi*(1 + x^2)^8) - 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (1 - (-1)^(1/3)*x)/(1 + x)])/(Pi*(1 + x^2)^8)) + 
       Log[(-1 + (-1)^(1/3)*x)/(-1 + x)]*
        ((-12*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 + (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*
           \[Alpha]s*PolyLog[2, x])/(Pi*(1 + x^2)^8) + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, ((-1)^(2/3) + x)/(-1 + x)])/(Pi*(1 + x^2)^8) + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, 1 - (-1)^(1/3)*x])/(Pi*(1 + x^2)^8) - 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (-1 + (-1)^(1/3)*x)/(-1 + x)])/(Pi*(1 + x^2)^8)) + 
       Log[-((1 + (-1)^(1/3)*x)/(-1 + x))]*
        ((-12*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 + (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*
           \[Alpha]s*PolyLog[2, x])/(Pi*(1 + x^2)^8) + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (-(-1)^(2/3) + x)/(-1 + x)])/(Pi*(1 + x^2)^8) - 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, -((1 + (-1)^(1/3)*x)/(-1 + x))])/(Pi*(1 + x^2)^8)) + 
       Log[(-I - (-1)^(5/6)*x)/(-I + x)]*
        ((-72*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, I*(-I + x)])/
          (Pi*(1 + x^2)^4) + (72*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, (-(-1)^(2/3) + x)/(-I + x)])/(Pi*(1 + x^2)^4) + 
         (72*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, 1 + (-1)^(1/3)*x])/
          (Pi*(1 + x^2)^4) - (72*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, ((-I)*(1 + (-1)^(1/3)*x))/(-I + x)])/
          (Pi*(1 + x^2)^4)) + Log[1 + (-1)^(1/3)*x]*
        ((36*(-1 + Nc^2)*Pi*x^4*\[Alpha]s)/(1 + x^2)^4 - 
         ((48*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[-((1 + (-1)^(1/3)*x)/(-1 + x))])/(1 + x^2)^8 - 
         ((12*I)*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(-I - (-1)^(5/6)*x)/(-I + x)])/
          (1 + x^2)^4 - ((84*I)*(-1 + Nc^2)*x^4*\[Alpha]s*
           Log[(I + (-1)^(5/6)*x)/(I + x)])/(1 + x^2)^4 - 
         ((48*I)*(-1 + Nc^2)*x^4*\[Alpha]s*Log[1 + x^2])/(1 + x^2)^4 - 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, 1 + x])/(Pi*(1 + x^2)^8) + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (-(-1)^(2/3) + x)/(1 + x)])/(Pi*(1 + x^2)^8) + 
         (144*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, 1 + (-1)^(1/3)*x])/(Pi*(1 + x^2)^8) - 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (1 + (-1)^(1/3)*x)/(1 + x)])/(Pi*(1 + x^2)^8)) + 
       Log[(I + (-1)^(1/6)*x)/(I + x)]*(((12*I)*(-1 + Nc^2)*x^4*\[Alpha]s*
           Log[1 - (-1)^(2/3)*x])/(1 + x^2)^4 - (72*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, (-I)*(I + x)])/(Pi*(1 + x^2)^4) + 
         (72*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, ((-1)^(1/3) + x)/(I + x)])/
          (Pi*(1 + x^2)^4) - (72*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, (I + (-1)^(1/6)*x)/(I + x)])/(Pi*(1 + x^2)^4) + 
         (72*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, 1 - (-1)^(2/3)*x])/
          (Pi*(1 + x^2)^4)) + Log[1 - (-1)^(2/3)*x]*
        ((36*(-1 + Nc^2)*Pi*x^4*\[Alpha]s)/(1 + x^2)^4 + 
         ((48*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[(-1 + (-1)^(2/3)*x)/(-1 + x)])/(1 + x^2)^8 + 
         ((48*I)*(-1 + Nc^2)*x^4*\[Alpha]s*Log[1 + x^2])/(1 + x^2)^4 - 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, 1 + x])/(Pi*(1 + x^2)^8) + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, ((-1)^(1/3) + x)/(1 + x)])/(Pi*(1 + x^2)^8) + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, 1 - (-1)^(2/3)*x])/(Pi*(1 + x^2)^8) - 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (1 - (-1)^(2/3)*x)/(1 + x)])/(Pi*(1 + x^2)^8)) + 
       Log[(-1 + (-1)^(2/3)*x)/(-1 + x)]*
        ((-12*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 + (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*
           \[Alpha]s*PolyLog[2, x])/(Pi*(1 + x^2)^8) + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, ((-1)^(1/3) + x)/(-1 + x)])/(Pi*(1 + x^2)^8) + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, 1 - (-1)^(2/3)*x])/(Pi*(1 + x^2)^8) - 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (-1 + (-1)^(2/3)*x)/(-1 + x)])/(Pi*(1 + x^2)^8)) + 
       Log[(-I - (-1)^(1/6)*x)/(-I + x)]*
        (((84*I)*(-1 + Nc^2)*x^4*\[Alpha]s*Log[1 - (-1)^(2/3)*x])/
          (1 + x^2)^4 - (72*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, I*(-I + x)])/
          (Pi*(1 + x^2)^4) + (72*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, ((-1)^(1/3) + x)/(-I + x)])/(Pi*(1 + x^2)^4) + 
         (72*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, 1 - (-1)^(2/3)*x])/
          (Pi*(1 + x^2)^4) - (72*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, (I*(-1 + (-1)^(2/3)*x))/(-I + x)])/(Pi*(1 + x^2)^4)) + 
       Log[(-I + (-1)^(1/6)*x)/(-I + x)]*
        (((12*I)*(-1 + Nc^2)*x^4*\[Alpha]s*Log[1 + (-1)^(2/3)*x])/
          (1 + x^2)^4 - (72*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, I*(-I + x)])/
          (Pi*(1 + x^2)^4) + (72*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, (-(-1)^(1/3) + x)/(-I + x)])/(Pi*(1 + x^2)^4) - 
         (72*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, (-I + (-1)^(1/6)*x)/
             (-I + x)])/(Pi*(1 + x^2)^4) + (72*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, 1 + (-1)^(2/3)*x])/(Pi*(1 + x^2)^4)) + 
       Log[I + x]*((4*(-1 + Nc^2)*Pi*x^4*(23 + 92*x^2 + 146*x^4 + 92*x^6 + 
            23*x^8)*\[Alpha]s)/(1 + x^2)^8 - ((96*I)*(-1 + Nc^2)*x^4*
           (1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[1 + x])/
          (1 + x^2)^8 + ((36*I)*(-1 + Nc^2)*x^4*\[Alpha]s*
           Log[-(-1)^(1/3) + x])/(1 + x^2)^4 + ((36*I)*(-1 + Nc^2)*x^4*
           \[Alpha]s*Log[(-1)^(1/3) + x])/(1 + x^2)^4 + 
         ((36*I)*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(-1)^(2/3) + x])/(1 + x^2)^4 - 
         ((12*I)*(-1 + Nc^2)*x^4*\[Alpha]s*Log[1 - (-1)^(1/3)*x])/
          (1 + x^2)^4 - ((36*I)*(-1 + Nc^2)*x^4*\[Alpha]s*
           Log[1 + (-1)^(1/3)*x])/(1 + x^2)^4 - 
         ((36*I)*(-1 + Nc^2)*x^4*\[Alpha]s*Log[1 - (-1)^(2/3)*x])/
          (1 + x^2)^4 - ((60*I)*(-1 + Nc^2)*x^4*\[Alpha]s*
           Log[1 + (-1)^(2/3)*x])/(1 + x^2)^4 + 
         (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, 1 - I*x])/(Pi*(1 + x^2)^8) + 
         (72*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, (-1)^(1/3)*x])/
          (Pi*(1 + x^2)^4) + (72*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, -((-1)^(2/3)*x)])/(Pi*(1 + x^2)^4) + 
         (72*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, 1 - (-1)^(1/3)*x])/
          (Pi*(1 + x^2)^4) + (72*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, 1 + (-1)^(2/3)*x])/(Pi*(1 + x^2)^4)) + 
       Log[-I + x]*((72*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*
           \[Alpha]s)/(1 + x^2)^8 + ((24*I)*(-1 + Nc^2)*x^4*
           (1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[1 + x])/
          (1 + x^2)^8 - (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*
           \[Alpha]s*Log[1 + x]^2)/(Pi*(1 + x^2)^8) - 
         ((36*I)*(-1 + Nc^2)*x^4*\[Alpha]s*Log[-(-1)^(1/3) + x])/
          (1 + x^2)^4 - ((36*I)*(-1 + Nc^2)*x^4*\[Alpha]s*
           Log[(-1)^(2/3) + x])/(1 + x^2)^4 + ((60*I)*(-1 + Nc^2)*x^4*
           \[Alpha]s*Log[1 - (-1)^(1/3)*x])/(1 + x^2)^4 + 
         ((12*I)*(-1 + Nc^2)*x^4*\[Alpha]s*Log[1 + (-1)^(2/3)*x])/
          (1 + x^2)^4 + (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*
           \[Alpha]s*PolyLog[2, 1 + I*x])/(Pi*(1 + x^2)^8) + 
         (72*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, (-1)^(1/3)*x])/
          (Pi*(1 + x^2)^4) + (72*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, -((-1)^(2/3)*x)])/(Pi*(1 + x^2)^4) - 
         (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (1 + x)/(-I + x)])/(Pi*(1 + x^2)^8) + 
         (72*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, 1 - (-1)^(1/3)*x])/
          (Pi*(1 + x^2)^4) + (72*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, 1 + (-1)^(2/3)*x])/(Pi*(1 + x^2)^4)) + 
       Log[1 - x]*(-((-1 + Nc^2)*(65 - 360*x^2 + 8*(-293 + 48*Pi^2)*x^4 + 
             24*(-175 + 64*Pi^2)*x^6 + 2688*Pi^2*x^8 + 24*(175 + 64*Pi^2)*
              x^10 + 8*(293 + 48*Pi^2)*x^12 + 360*x^14 - 65*x^16)*\[Alpha]s)/
          (12*Pi*(1 + x^2)^8) + ((48*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 
            4*x^6 + x^8)*\[Alpha]s*Log[1 - I*x])/(1 + x^2)^8 - 
         ((48*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[1 + I*x])/(1 + x^2)^8 - ((96*I)*(-1 + Nc^2)*x^4*
           (1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[(-I + Sqrt[3] + (2*I)*x)/(I + Sqrt[3])])/(1 + x^2)^8 + 
         (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[(1 + I*x)/(1 - x)]*Log[x])/(Pi*(1 + x^2)^8) - 
         ((96*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[-1 + I*Sqrt[3] + 2*x])/(1 + x^2)^8 + 
         ((24*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[1 - (-1)^(1/3)*x])/(1 + x^2)^8 - 
         ((48*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[1 + (-1)^(1/3)*x])/(1 + x^2)^8 + 
         ((48*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[1 - (-1)^(2/3)*x])/(1 + x^2)^8 - 
         ((24*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[1 + (-1)^(2/3)*x])/(1 + x^2)^8 - 
         ((48*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[1 - x + x^2])/(1 + x^2)^8 + 
         Log[x]*((2*(-1 + Nc^2)*(-1 + x)^2*(1 + x^2 - 14*x^3 + 12*x^4 - 
              70*x^5 + 57*x^6 - 128*x^7 + 78*x^8 - 128*x^9 + 57*x^10 - 
              70*x^11 + 12*x^12 - 14*x^13 + x^14 + x^16)*\[Alpha]s)/
            (Pi*(1 + x^2)^7*(1 - x + x^2)^2) + (96*(-1 + Nc^2)*x^4*
             (1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
             Log[(I*(I + x))/(-1 + x)])/(Pi*(1 + x^2)^8) + 
           (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
             Log[(-1 + (-1)^(1/3)*x)/(-1 + x)])/(Pi*(1 + x^2)^8) + 
           (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
             Log[-((1 + (-1)^(1/3)*x)/(-1 + x))])/(Pi*(1 + x^2)^8) + 
           (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
             Log[(-1 + (-1)^(2/3)*x)/(-1 + x)])/(Pi*(1 + x^2)^8) + 
           (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
             Log[-((1 + (-1)^(2/3)*x)/(-1 + x))])/(Pi*(1 + x^2)^8) - 
           (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
             Log[1 - x + x^2])/(Pi*(1 + x^2)^8)) + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, 1 - (-1)^(1/3)*x])/(Pi*(1 + x^2)^8) + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, 1 - (-1)^(2/3)*x])/(Pi*(1 + x^2)^8) + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, 1 + (-1)^(2/3)*x])/(Pi*(1 + x^2)^8)) + 
       Log[-((1 + (-1)^(2/3)*x)/(-1 + x))]*
        ((-12*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 + (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*
           \[Alpha]s*PolyLog[2, x])/(Pi*(1 + x^2)^8) + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (-(-1)^(1/3) + x)/(-1 + x)])/(Pi*(1 + x^2)^8) + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, 1 + (-1)^(2/3)*x])/(Pi*(1 + x^2)^8) - 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, -((1 + (-1)^(2/3)*x)/(-1 + x))])/(Pi*(1 + x^2)^8)) + 
       Log[(I - (-1)^(1/6)*x)/(I + x)]*(((-60*I)*(-1 + Nc^2)*x^4*\[Alpha]s*
           Log[1 + (-1)^(2/3)*x])/(1 + x^2)^4 - (72*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, (-I)*(I + x)])/(Pi*(1 + x^2)^4) + 
         (72*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, (-(-1)^(1/3) + x)/(I + x)])/
          (Pi*(1 + x^2)^4) + (72*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, 1 + (-1)^(2/3)*x])/(Pi*(1 + x^2)^4) - 
         (72*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, (I*(1 + (-1)^(2/3)*x))/
             (I + x)])/(Pi*(1 + x^2)^4)) + Log[1 + (-1)^(2/3)*x]*
        (((-24*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[-((1 + (-1)^(2/3)*x)/(-1 + x))])/(1 + x^2)^8 - 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, 1 + x])/(Pi*(1 + x^2)^8) + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (-(-1)^(1/3) + x)/(1 + x)])/(Pi*(1 + x^2)^8) + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, 1 + (-1)^(2/3)*x])/(Pi*(1 + x^2)^8) - 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (1 + (-1)^(2/3)*x)/(1 + x)])/(Pi*(1 + x^2)^8)) + 
       Log[1 + x]*(-((-1 + Nc^2)*(65 - 360*x^2 + 8*(-293 + 54*Pi^2)*x^4 + 
             24*(-175 + 72*Pi^2)*x^6 + 3024*Pi^2*x^8 + 24*(175 + 72*Pi^2)*
              x^10 + 8*(293 + 54*Pi^2)*x^12 + 360*x^14 - 65*x^16)*\[Alpha]s)/
          (12*Pi*(1 + x^2)^8) - ((60*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 
            4*x^6 + x^8)*\[Alpha]s*Log[1 - (-1)^(1/3)*x])/(1 + x^2)^8 + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[(1 + (-1)^(1/3))*x]*Log[1 - (-1)^(1/3)*x])/(Pi*(1 + x^2)^8) - 
         ((96*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[1 + (-1)^(1/3)*x])/(1 + x^2)^8 + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[x - (-1)^(1/3)*x]*Log[1 + (-1)^(1/3)*x])/(Pi*(1 + x^2)^8) - 
         ((48*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[1 - (-1)^(2/3)*x])/(1 + x^2)^8 + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[(1 + (-1)^(2/3))*x]*Log[1 - (-1)^(2/3)*x])/(Pi*(1 + x^2)^8) - 
         ((84*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[1 + (-1)^(2/3)*x])/(1 + x^2)^8 + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[x - (-1)^(2/3)*x]*Log[1 + (-1)^(2/3)*x])/(Pi*(1 + x^2)^8) + 
         Log[3]*((-36*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*
             \[Alpha]s*Log[1 - (-1)^(1/3)*x])/(Pi*(1 + x^2)^8) - 
           (36*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
             Log[1 + (-1)^(2/3)*x])/(Pi*(1 + x^2)^8)) + 
         (288*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, 1 + x])/(Pi*(1 + x^2)^8) + 
         (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (1 + x)/(-I + x)])/(Pi*(1 + x^2)^8) - 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (-(-1)^(1/3) + x)/(1 + x)])/(Pi*(1 + x^2)^8) - 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, ((-1)^(1/3) + x)/(1 + x)])/(Pi*(1 + x^2)^8) - 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (-(-1)^(2/3) + x)/(1 + x)])/(Pi*(1 + x^2)^8) - 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, ((-1)^(2/3) + x)/(1 + x)])/(Pi*(1 + x^2)^8) + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (1 - (-1)^(1/3)*x)/(1 + x)])/(Pi*(1 + x^2)^8) + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (1 + (-1)^(1/3)*x)/(1 + x)])/(Pi*(1 + x^2)^8) + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (1 - (-1)^(2/3)*x)/(1 + x)])/(Pi*(1 + x^2)^8) + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (1 + (-1)^(2/3)*x)/(1 + x)])/(Pi*(1 + x^2)^8)) + 
       Log[(I - (-1)^(5/6)*x)/(I + x)]*((-72*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, (-I)*(I + x)])/(Pi*(1 + x^2)^4) + 
         (72*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, ((-1)^(2/3) + x)/(I + x)])/
          (Pi*(1 + x^2)^4) + (72*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, 1 - (-1)^(1/3)*x])/(Pi*(1 + x^2)^4) - 
         (72*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, (I - (-1)^(5/6)*x)/
             (I + x)])/(Pi*(1 + x^2)^4)) + Log[(-I + (-1)^(5/6)*x)/(-I + x)]*
        ((-72*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, I*(-I + x)])/
          (Pi*(1 + x^2)^4) + (72*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, ((-1)^(2/3) + x)/(-I + x)])/(Pi*(1 + x^2)^4) + 
         (72*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, 1 - (-1)^(1/3)*x])/
          (Pi*(1 + x^2)^4) - (72*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, (-I + (-1)^(5/6)*x)/(-I + x)])/(Pi*(1 + x^2)^4)) + 
       Log[(I + (-1)^(5/6)*x)/(I + x)]*((-72*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, (-I)*(I + x)])/(Pi*(1 + x^2)^4) + 
         (72*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, (-(-1)^(2/3) + x)/(I + x)])/
          (Pi*(1 + x^2)^4) + (72*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, 1 + (-1)^(1/3)*x])/(Pi*(1 + x^2)^4) - 
         (72*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, (I + (-1)^(5/6)*x)/
             (I + x)])/(Pi*(1 + x^2)^4)) - 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[(-(-1)^(2/3) + x)/(1 + (-1)^(2/3))]*PolyLog[2, 
          (1 + I*Sqrt[3] + I*(I + Sqrt[3])*x)/2])/(Pi*(1 + x^2)^8) + 
       (2*(-1 + Nc^2)*x^2*(2 - 179*x^2 - 1088*x^4 - 2782*x^6 - 4868*x^8 - 
          5671*x^10 - 4868*x^12 - 2782*x^14 - 1088*x^16 - 179*x^18 + 2*x^20)*
         \[Alpha]s*PolyLog[2, (1 + x^2)^(-1)])/(Pi*(1 + x^2)^8*
         (1 + x^2 + x^4)^2) + Log[1 + x^2 + x^4]*
        ((-2*(-1 + Nc^2)*Pi*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*
           \[Alpha]s)/(1 + x^2)^8 + (12*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 
            20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*PolyLog[2, (1 + x^2)^(-1)])/
          (Pi*(1 + x^2)^8)) + Log[1 + x^2]*
        (-((-1 + Nc^2)*(17 - 55*x^2 + (-551 + 384*Pi^2)*x^4 + 
             32*(-53 + 60*Pi^2)*x^6 + 8*(-191 + 540*Pi^2)*x^8 + 
             5472*Pi^2*x^10 + 8*(191 + 540*Pi^2)*x^12 + 32*(53 + 60*Pi^2)*
              x^14 + (551 + 384*Pi^2)*x^16 + 55*x^18 - 17*x^20)*\[Alpha]s)/
          (12*Pi*(1 + x^2)^8*(1 + x^2 + x^4)) - (72*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, (-1)^(1/3)*x])/(Pi*(1 + x^2)^4) - 
         (72*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, -((-1)^(2/3)*x)])/
          (Pi*(1 + x^2)^4) + (72*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, 1 + (-1)^(1/3)*x])/(Pi*(1 + x^2)^4) + 
         (72*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, 1 - (-1)^(2/3)*x])/
          (Pi*(1 + x^2)^4) - (12*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 
            12*x^6 + 3*x^8)*\[Alpha]s*PolyLog[2, 1 + x^2])/
          (Pi*(1 + x^2)^8)) + Log[x]*
        (-((-1 + Nc^2)*x^2*(66 + 513*x^2 + 1335*x^4 + (609 + 20*Pi^2)*x^6 + 
             4*(-432 + 5*Pi^2)*x^8 + (-3427 + 20*Pi^2)*x^10 - 2965*x^12 - 
             1082*x^14 - 109*x^16 + 41*x^18)*\[Alpha]s)/(3*Pi*(1 + x^2)^8*
           (1 + x^2 + x^4)) + (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 
            4*x^6 + x^8)*\[Alpha]s*Log[-I + x]^2)/(Pi*(1 + x^2)^8) + 
         (12*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
           Log[(-I + x)/x]^2)/(Pi*(1 + x^2)^8) - 
         (12*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
           Log[I + x]^2)/(Pi*(1 + x^2)^8) + (12*(-1 + Nc^2)*x^4*
           (3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
           Log[(I + x)/(2*x)]^2)/(Pi*(1 + x^2)^8) + 
         (48*(-1 + Nc^2)*x^4*(5 + 20*x^2 + 29*x^4 + 20*x^6 + 5*x^8)*\[Alpha]s*
           Log[1 + x]^2)/(Pi*(1 + x^2)^8) - ((16*I)*(-1 + Nc^2)*x^4*
           (1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[((-1)^(1/3) + x)/(-1 + (-1)^(1/3))])/(1 + x^2)^8 + 
         (36*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(-I - (-1)^(1/6)*x)/(-I + x)]^2)/
          (Pi*(1 + x^2)^4) + (36*(-1 + Nc^2)*x^4*\[Alpha]s*
           Log[(I - (-1)^(1/6)*x)/(I + x)]^2)/(Pi*(1 + x^2)^4) + 
         (36*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(-I + (-1)^(1/6)*x)/(-I + x)]^2)/
          (Pi*(1 + x^2)^4) + (36*(-1 + Nc^2)*x^4*\[Alpha]s*
           Log[(I + (-1)^(1/6)*x)/(I + x)]^2)/(Pi*(1 + x^2)^4) + 
         (36*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[1 + (-1)^(1/3)*x]^2)/(Pi*(1 + x^2)^8) + 
         (36*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[1 + (-1)^(2/3)*x]^2)/(Pi*(1 + x^2)^8) + 
         Log[I + x]*((-96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*
             \[Alpha]s*Log[1 + x])/(Pi*(1 + x^2)^8) + 
           (72*(-1 + Nc^2)*x^4*\[Alpha]s*Log[1 - (-1)^(1/3)*x])/
            (Pi*(1 + x^2)^4) + (72*(-1 + Nc^2)*x^4*\[Alpha]s*
             Log[1 + (-1)^(2/3)*x])/(Pi*(1 + x^2)^4)) + 
         Log[-I + x]*(((48*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + 
              x^8)*\[Alpha]s)/(1 + x^2)^8 - (96*(-1 + Nc^2)*x^4*
             (1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[1 + x])/
            (Pi*(1 + x^2)^8) + (72*(-1 + Nc^2)*x^4*\[Alpha]s*
             Log[1 - (-1)^(1/3)*x])/(Pi*(1 + x^2)^4) + 
           (72*(-1 + Nc^2)*x^4*\[Alpha]s*Log[1 + (-1)^(2/3)*x])/
            (Pi*(1 + x^2)^4)) + (36*(-1 + Nc^2)*x^4*\[Alpha]s*
           Log[(-I - (-1)^(5/6)*x)/(-I + x)]^2)/(Pi*(1 + x^2)^4) + 
         (36*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(I - (-1)^(5/6)*x)/(I + x)]^2)/
          (Pi*(1 + x^2)^4) + (36*(-1 + Nc^2)*x^4*\[Alpha]s*
           Log[(-I + (-1)^(5/6)*x)/(-I + x)]^2)/(Pi*(1 + x^2)^4) + 
         (36*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(I + (-1)^(5/6)*x)/(I + x)]^2)/
          (Pi*(1 + x^2)^4) + ((16*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 
            4*x^6 + x^8)*\[Alpha]s*Log[1 + I*Sqrt[3] - x + I*Sqrt[3]*x])/
          (1 + x^2)^8 - ((8*I)*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 
            12*x^6 + 3*x^8)*\[Alpha]s*Log[(-I + Sqrt[3] - (2*I)*x^2)/
             (I + Sqrt[3])])/(1 + x^2)^8 + ((8*I)*(-1 + Nc^2)*x^4*
           (3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
           Log[(I/2)*(I + Sqrt[3] + (2*I)*x^2)])/(1 + x^2)^8 - 
         (72*(-1 + Nc^2)*x^4*\[Alpha]s*Log[1 - (-1)^(1/3)*x]*Log[1 + x^2])/
          (Pi*(1 + x^2)^4) - (72*(-1 + Nc^2)*x^4*\[Alpha]s*
           Log[1 + (-1)^(2/3)*x]*Log[1 + x^2])/(Pi*(1 + x^2)^4) + 
         Log[I*(-I + x)]*(((-72*I)*(-1 + Nc^2)*x^4*\[Alpha]s)/(1 + x^2)^4 + 
           (72*(-1 + Nc^2)*x^4*\[Alpha]s*Log[-(-1)^(1/3) + x])/
            (Pi*(1 + x^2)^4) + (72*(-1 + Nc^2)*x^4*\[Alpha]s*
             Log[(-1)^(1/3) + x])/(Pi*(1 + x^2)^4) + 
           (72*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(-1)^(2/3) + x])/
            (Pi*(1 + x^2)^4) - (72*(-1 + Nc^2)*x^4*\[Alpha]s*
             Log[1 - x + x^2])/(Pi*(1 + x^2)^4) - 
           (72*(-1 + Nc^2)*x^4*\[Alpha]s*Log[1 + x + x^2])/
            (Pi*(1 + x^2)^4)) + Log[(-I)*(I + x)]*
          (((-72*I)*(-1 + Nc^2)*x^4*\[Alpha]s)/(1 + x^2)^4 + 
           (72*(-1 + Nc^2)*x^4*\[Alpha]s*Log[-(-1)^(1/3) + x])/
            (Pi*(1 + x^2)^4) + (72*(-1 + Nc^2)*x^4*\[Alpha]s*
             Log[(-1)^(1/3) + x])/(Pi*(1 + x^2)^4) + 
           (72*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(-1)^(2/3) + x])/
            (Pi*(1 + x^2)^4) - (72*(-1 + Nc^2)*x^4*\[Alpha]s*
             Log[1 - x + x^2])/(Pi*(1 + x^2)^4) - 
           (72*(-1 + Nc^2)*x^4*\[Alpha]s*Log[1 + x + x^2])/
            (Pi*(1 + x^2)^4)) + Log[1 + x]*
          ((2*(-1 + Nc^2)*(1 + x)^2*(1 + x^2 + 14*x^3 + 12*x^4 + 70*x^5 + 
              57*x^6 + 128*x^7 + 78*x^8 + 128*x^9 + 57*x^10 + 70*x^11 + 
              12*x^12 + 14*x^13 + x^14 + x^16)*\[Alpha]s)/(Pi*(1 + x^2)^7*
             (1 + x + x^2)^2) - (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 
              4*x^6 + x^8)*\[Alpha]s*Log[1 - (-1)^(1/3)*x])/
            (Pi*(1 + x^2)^8) - (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 
              4*x^6 + x^8)*\[Alpha]s*Log[1 + (-1)^(1/3)*x])/
            (Pi*(1 + x^2)^8) - (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 
              4*x^6 + x^8)*\[Alpha]s*Log[1 - (-1)^(2/3)*x])/
            (Pi*(1 + x^2)^8) - (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 
              4*x^6 + x^8)*\[Alpha]s*Log[1 + (-1)^(2/3)*x])/
            (Pi*(1 + x^2)^8) - (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 
              4*x^6 + x^8)*\[Alpha]s*Log[1 + x + x^2])/(Pi*(1 + x^2)^8)) + 
         Log[1 + x^2]*((12*(-1 + Nc^2)*x^4*((2*I)*Pi*(3 + 12*x^2 + 20*x^4 + 
                12*x^6 + 3*x^8) + 3*(19 + 76*x^2 + 79*x^4 + 76*x^6 + 19*x^8))*
             \[Alpha]s)/(Pi*(1 + x^2)^8) + (72*(-1 + Nc^2)*x^4*\[Alpha]s*
             Log[1 - x + x^2])/(Pi*(1 + x^2)^4) + 
           (72*(-1 + Nc^2)*x^4*\[Alpha]s*Log[1 + x + x^2])/(Pi*(1 + x^2)^4) - 
           (24*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*
             \[Alpha]s*Log[1 + x^2 + x^4])/(Pi*(1 + x^2)^8)) - 
         (48*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
           PolyLog[2, 1 - I*x])/(Pi*(1 + x^2)^8) - 
         (72*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
           PolyLog[2, 1 + I*x])/(Pi*(1 + x^2)^8) - 
         (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (I + Sqrt[3] - (2*I)*x)/((-I + Sqrt[3])*x)])/
          (Pi*(1 + x^2)^8) - (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + 
            x^8)*\[Alpha]s*PolyLog[2, (-I + Sqrt[3] + (2*I)*x)/
             ((I + Sqrt[3])*x)])/(Pi*(1 + x^2)^8) + 
         (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, -x])/(Pi*(1 + x^2)^8) - 
         (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, x])/(Pi*(1 + x^2)^8) + (48*(-1 + Nc^2)*x^4*
           (1 + 4*x^2 + 3*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, -((-1)^(1/3)*x)])/(Pi*(1 + x^2)^8) + 
         (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 3*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (-1)^(1/3)*x])/(Pi*(1 + x^2)^8) + 
         (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 3*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, -((-1)^(2/3)*x)])/(Pi*(1 + x^2)^8) + 
         (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 3*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (-1)^(2/3)*x])/(Pi*(1 + x^2)^8) + 
         (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, -x^2])/(Pi*(1 + x^2)^8) + 
         (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (-1 + I*Sqrt[3] + 2*x)/(2*x)])/(Pi*(1 + x^2)^8) - 
         (24*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
           PolyLog[2, (-I + Sqrt[3] - (2*I)*x^2)/(I + Sqrt[3])])/
          (Pi*(1 + x^2)^8) - (24*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 
            12*x^6 + 3*x^8)*\[Alpha]s*PolyLog[2, (I + Sqrt[3] + (2*I)*x^2)/
             (-I + Sqrt[3])])/(Pi*(1 + x^2)^8) + 
         (24*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
           PolyLog[2, 1 + x^2])/(Pi*(1 + x^2)^8)) + 
       Log[-((I + Sqrt[3] + (2*I)*x^2)/((-I + Sqrt[3])*x^2))]*
        ((4*(-1 + Nc^2)*Pi*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*
           \[Alpha]s)/(3*(1 + x^2)^8) - (12*(-1 + Nc^2)*x^4*
           (3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
           PolyLog[2, (I + Sqrt[3] + (2*I)*x^2)/(-I + Sqrt[3])])/
          (Pi*(1 + x^2)^8) + (12*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 
            12*x^6 + 3*x^8)*\[Alpha]s*PolyLog[2, -((I + Sqrt[3] + (2*I)*x^2)/
              ((-I + Sqrt[3])*x^2))])/(Pi*(1 + x^2)^8) - 
         (12*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
           PolyLog[2, (1 - I*Sqrt[3] + 2*x^2)/(2*x^2)])/(Pi*(1 + x^2)^8)) + 
       Log[(I - Sqrt[3] + (2*I)*x^2)/((I + Sqrt[3])*x^2)]*
        ((12*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
           PolyLog[2, -x^2])/(Pi*(1 + x^2)^8) - 
         (12*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
           PolyLog[2, (-I + Sqrt[3] - (2*I)*x^2)/(I + Sqrt[3])])/
          (Pi*(1 + x^2)^8) + (12*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 
            12*x^6 + 3*x^8)*\[Alpha]s*PolyLog[2, (I - Sqrt[3] + (2*I)*x^2)/
             ((I + Sqrt[3])*x^2)])/(Pi*(1 + x^2)^8) - 
         (12*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
           PolyLog[2, (1 + I*Sqrt[3] + 2*x^2)/(2*x^2)])/(Pi*(1 + x^2)^8)) + 
       (144*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[3, -(-1)^(1/6)])/
        (Pi*(1 + x^2)^4) + (144*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[3, (-1)^(1/6)])/(Pi*(1 + x^2)^4) + 
       (144*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, -(-1)^(1/3)])/(Pi*(1 + x^2)^8) + 
       (144*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (-1)^(1/3)])/(Pi*(1 + x^2)^8) + 
       (144*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, -(-1)^(2/3)])/(Pi*(1 + x^2)^8) + 
       (144*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (-1)^(2/3)])/(Pi*(1 + x^2)^8) + 
       (144*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[3, -(-1)^(5/6)])/
        (Pi*(1 + x^2)^4) + (144*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[3, (-1)^(5/6)])/(Pi*(1 + x^2)^4) - 
       (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (-1)^(1/3)/(-1 + (-1)^(1/3))])/(Pi*(1 + x^2)^8) - 
       (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (-1)^(2/3)/(1 + (-1)^(2/3))])/(Pi*(1 + x^2)^8) - 
       (12*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
         PolyLog[3, (-I + Sqrt[3])/(I + Sqrt[3])])/(Pi*(1 + x^2)^8) - 
       (12*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
         PolyLog[3, (I + Sqrt[3])/(-I + Sqrt[3])])/(Pi*(1 + x^2)^8) + 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, 1 - (-1)^(2/3)/x])/(Pi*(1 + x^2)^8) - 
       (96*(-1 + Nc^2)*x^4*(5 + 20*x^2 + 29*x^4 + 20*x^6 + 5*x^8)*\[Alpha]s*
         PolyLog[3, 1 - x])/(Pi*(1 + x^2)^8) + 
       (24*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
         PolyLog[3, 1/2 + (I/2)*x])/(Pi*(1 + x^2)^8) - 
       (24*(-1 + Nc^2)*x^4*(11 + 44*x^2 + 76*x^4 + 44*x^6 + 11*x^8)*\[Alpha]s*
         PolyLog[3, 1 - I*x])/(Pi*(1 + x^2)^8) - 
       (24*(-1 + Nc^2)*x^4*(11 + 44*x^2 + 76*x^4 + 44*x^6 + 11*x^8)*\[Alpha]s*
         PolyLog[3, 1 + I*x])/(Pi*(1 + x^2)^8) + 
       (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (1 + I*x)/(1 - x)])/(Pi*(1 + x^2)^8) + 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (I + Sqrt[3] - (2*I)*x)/(-I + Sqrt[3])])/
        (Pi*(1 + x^2)^8) + (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + 
          x^8)*\[Alpha]s*PolyLog[3, (-I + Sqrt[3] + (2*I)*x)/(I + Sqrt[3])])/
        (Pi*(1 + x^2)^8) + (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + 
          x^8)*\[Alpha]s*PolyLog[3, -(1 + I*Sqrt[3] - 2*x)/(2*x)])/
        (Pi*(1 + x^2)^8) - (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + 
          x^8)*\[Alpha]s*PolyLog[3, (I + Sqrt[3] - (2*I)*x)/
           ((-I + Sqrt[3])*x)])/(Pi*(1 + x^2)^8) - 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (-I + Sqrt[3] + (2*I)*x)/((I + Sqrt[3])*x)])/
        (Pi*(1 + x^2)^8) - (48*(-1 + Nc^2)*x^4*(5 + 20*x^2 + 29*x^4 + 
          20*x^6 + 5*x^8)*\[Alpha]s*PolyLog[3, -x])/(Pi*(1 + x^2)^8) - 
       (48*(-1 + Nc^2)*x^4*(5 + 20*x^2 + 29*x^4 + 20*x^6 + 5*x^8)*\[Alpha]s*
         PolyLog[3, x])/(Pi*(1 + x^2)^8) - 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 3*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, -((-1)^(1/3)*x)])/(Pi*(1 + x^2)^8) - 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 3*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (-1)^(1/3)*x])/(Pi*(1 + x^2)^8) - 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 3*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, -((-1)^(2/3)*x)])/(Pi*(1 + x^2)^8) - 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 3*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (-1)^(2/3)*x])/(Pi*(1 + x^2)^8) - 
       (6*(-1 + Nc^2)*x^4*(7 + 28*x^2 + 44*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s*
         PolyLog[3, -x^2])/(Pi*(1 + x^2)^8) - 
       (288*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[3, I*(-I + x)])/
        (Pi*(1 + x^2)^4) - (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + 
          x^8)*\[Alpha]s*PolyLog[3, (-I + x)/(-1 + x)])/(Pi*(1 + x^2)^8) - 
       (24*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
         PolyLog[3, (-I + x)/(2*x)])/(Pi*(1 + x^2)^8) + 
       (24*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
         PolyLog[3, (-I + x)/x])/(Pi*(1 + x^2)^8) + 
       (24*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
         PolyLog[3, (-I/2)*(I + x)])/(Pi*(1 + x^2)^8) - 
       (288*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[3, (-I)*(I + x)])/
        (Pi*(1 + x^2)^4) + (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + 
          x^8)*\[Alpha]s*PolyLog[3, (I*(I + x))/(-1 + x)])/(Pi*(1 + x^2)^8) - 
       (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (I + x)/(-1 + x)])/(Pi*(1 + x^2)^8) - 
       (24*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
         PolyLog[3, (I + x)/(2*x)])/(Pi*(1 + x^2)^8) + 
       (24*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
         PolyLog[3, (I + x)/x])/(Pi*(1 + x^2)^8) - 
       (96*(-1 + Nc^2)*x^4*(5 + 20*x^2 + 29*x^4 + 20*x^6 + 5*x^8)*\[Alpha]s*
         PolyLog[3, 1 + x])/(Pi*(1 + x^2)^8) + 
       (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, ((-I)*(1 + x))/(-I + x)])/(Pi*(1 + x^2)^8) - 
       (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (1 + x)/(-I + x)])/(Pi*(1 + x^2)^8) + 
       (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (I*(1 + x))/(I + x)])/(Pi*(1 + x^2)^8) - 
       (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (1 + x)/(I + x)])/(Pi*(1 + x^2)^8) - 
       (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (-(-1)^(1/3) + x)/(-1 + x)])/(Pi*(1 + x^2)^8) - 
       (72*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[3, (-(-1)^(1/3) + x)/(-I + x)])/
        (Pi*(1 + x^2)^4) - (72*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[3, (-(-1)^(1/3) + x)/(I + x)])/(Pi*(1 + x^2)^4) - 
       (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (-(-1)^(1/3) + x)/(1 + x)])/(Pi*(1 + x^2)^8) + 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, ((-1)^(1/3) + x)/(-1 + (-1)^(1/3))])/(Pi*(1 + x^2)^8) - 
       (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, ((-1)^(1/3) + x)/(-1 + x)])/(Pi*(1 + x^2)^8) + 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, ((-1)^(1/3) + x)/x])/(Pi*(1 + x^2)^8) - 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, -(((-1)^(1/3) + x)/((-1 + (-1)^(1/3))*x))])/
        (Pi*(1 + x^2)^8) - (72*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[3, ((-1)^(1/3) + x)/(-I + x)])/(Pi*(1 + x^2)^4) - 
       (72*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[3, ((-1)^(1/3) + x)/(I + x)])/
        (Pi*(1 + x^2)^4) - (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + 
          x^8)*\[Alpha]s*PolyLog[3, ((-1)^(1/3) + x)/(1 + x)])/
        (Pi*(1 + x^2)^8) - (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + 
          x^8)*\[Alpha]s*PolyLog[3, (-(-1)^(2/3) + x)/(-1 + x)])/
        (Pi*(1 + x^2)^8) - (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + 
          x^8)*\[Alpha]s*PolyLog[3, (-(-1)^(2/3) + x)/((1 + (-1)^(2/3))*x)])/
        (Pi*(1 + x^2)^8) - (72*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[3, (-(-1)^(2/3) + x)/(-I + x)])/(Pi*(1 + x^2)^4) - 
       (72*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[3, (-(-1)^(2/3) + x)/(I + x)])/
        (Pi*(1 + x^2)^4) - (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + 
          x^8)*\[Alpha]s*PolyLog[3, (-(-1)^(2/3) + x)/(1 + x)])/
        (Pi*(1 + x^2)^8) - (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + 
          x^8)*\[Alpha]s*PolyLog[3, ((-1)^(2/3) + x)/(-1 + x)])/
        (Pi*(1 + x^2)^8) - (72*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[3, ((-1)^(2/3) + x)/(-I + x)])/(Pi*(1 + x^2)^4) - 
       (72*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[3, ((-1)^(2/3) + x)/(I + x)])/
        (Pi*(1 + x^2)^4) - (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + 
          x^8)*\[Alpha]s*PolyLog[3, ((-1)^(2/3) + x)/(1 + x)])/
        (Pi*(1 + x^2)^8) + (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + 
          x^8)*\[Alpha]s*PolyLog[3, (-1 + I*Sqrt[3] + 2*x)/(2*x)])/
        (Pi*(1 + x^2)^8) + (72*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[3, (-I + (-1)^(1/6)*x)/(-I + x)])/(Pi*(1 + x^2)^4) + 
       (72*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[3, (I + (-1)^(1/6)*x)/(I + x)])/
        (Pi*(1 + x^2)^4) - (144*(-1 + Nc^2)*x^4*(2 + 8*x^2 + 11*x^4 + 8*x^6 + 
          2*x^8)*\[Alpha]s*PolyLog[3, 1 - (-1)^(1/3)*x])/(Pi*(1 + x^2)^8) + 
       (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (1 - (-1)^(1/3)*x)/(1 + x)])/(Pi*(1 + x^2)^8) + 
       (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (-1 + (-1)^(1/3)*x)/(-1 + x)])/(Pi*(1 + x^2)^8) - 
       (144*(-1 + Nc^2)*x^4*(2 + 8*x^2 + 11*x^4 + 8*x^6 + 2*x^8)*\[Alpha]s*
         PolyLog[3, 1 + (-1)^(1/3)*x])/(Pi*(1 + x^2)^8) + 
       (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, -((1 + (-1)^(1/3)*x)/(-1 + x))])/(Pi*(1 + x^2)^8) + 
       (72*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[3, ((-I)*(1 + (-1)^(1/3)*x))/
           (-I + x)])/(Pi*(1 + x^2)^4) + 
       (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (1 + (-1)^(1/3)*x)/(1 + x)])/(Pi*(1 + x^2)^8) - 
       (144*(-1 + Nc^2)*x^4*(2 + 8*x^2 + 11*x^4 + 8*x^6 + 2*x^8)*\[Alpha]s*
         PolyLog[3, 1 - (-1)^(2/3)*x])/(Pi*(1 + x^2)^8) + 
       (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (1 - (-1)^(2/3)*x)/(1 + x)])/(Pi*(1 + x^2)^8) + 
       (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (-1 + (-1)^(2/3)*x)/(-1 + x)])/(Pi*(1 + x^2)^8) + 
       (72*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[3, (I*(-1 + (-1)^(2/3)*x))/
           (-I + x)])/(Pi*(1 + x^2)^4) - (144*(-1 + Nc^2)*x^4*
         (2 + 8*x^2 + 11*x^4 + 8*x^6 + 2*x^8)*\[Alpha]s*
         PolyLog[3, 1 + (-1)^(2/3)*x])/(Pi*(1 + x^2)^8) + 
       (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, -((1 + (-1)^(2/3)*x)/(-1 + x))])/(Pi*(1 + x^2)^8) + 
       (72*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[3, (I*(1 + (-1)^(2/3)*x))/
           (I + x)])/(Pi*(1 + x^2)^4) + (72*(-1 + Nc^2)*x^4*
         (1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (1 + (-1)^(2/3)*x)/(1 + x)])/(Pi*(1 + x^2)^8) + 
       (72*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[3, (I - (-1)^(5/6)*x)/(I + x)])/
        (Pi*(1 + x^2)^4) + (72*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[3, (-I + (-1)^(5/6)*x)/(-I + x)])/(Pi*(1 + x^2)^4) + 
       (72*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[3, (I + (-1)^(5/6)*x)/(I + x)])/
        (Pi*(1 + x^2)^4) + (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + 
          x^8)*\[Alpha]s*PolyLog[3, (1 + I*Sqrt[3] + I*(I + Sqrt[3])*x)/2])/
        (Pi*(1 + x^2)^8) + (12*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 
          12*x^6 + 3*x^8)*\[Alpha]s*PolyLog[3, (-I + Sqrt[3] - (2*I)*x^2)/
           (I + Sqrt[3])])/(Pi*(1 + x^2)^8) - 
       (12*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
         PolyLog[3, (I - Sqrt[3] + (2*I)*x^2)/((I + Sqrt[3])*x^2)])/
        (Pi*(1 + x^2)^8) + (12*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 
          12*x^6 + 3*x^8)*\[Alpha]s*PolyLog[3, (I + Sqrt[3] + (2*I)*x^2)/
           (-I + Sqrt[3])])/(Pi*(1 + x^2)^8) - 
       (12*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
         PolyLog[3, -((I + Sqrt[3] + (2*I)*x^2)/((-I + Sqrt[3])*x^2))])/
        (Pi*(1 + x^2)^8) + (12*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 
          12*x^6 + 3*x^8)*\[Alpha]s*PolyLog[3, 1 + x^2])/(Pi*(1 + x^2)^8) + 
       (12*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
         PolyLog[3, (1 - I*Sqrt[3] + 2*x^2)/(2*x^2)])/(Pi*(1 + x^2)^8) + 
       (12*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 20*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
         PolyLog[3, (1 + I*Sqrt[3] + 2*x^2)/(2*x^2)])/(Pi*(1 + x^2)^8) + 
       (6*(-1 + Nc^2)*x^4*(247 + 988*x^2 + 1436*x^4 + 988*x^6 + 247*x^8)*
         \[Alpha]s*Zeta[3])/(Pi*(1 + x^2)^8))
Cv = (C1^2*(-1 + Nc^2)*(65 - 320*x^2 - 576*x^4 + 5120*x^6 - 5120*x^10 + 
        576*x^12 + 320*x^14 - 65*x^16 + 4*Pi^2*(-3 - 24*x^2 - 84*x^4 - 
          72*x^6 + 804*x^8 + 504*x^10 + 140*x^12 + 40*x^14 + 5*x^16))*
       \[Alpha]s)/(48*Pi*(1 + x^2)^8) - 
     (C1^2*(-1 + Nc^2)*(26 + 490*x^2 + (1493 + 24*Pi^2)*x^4 + 
        6*(39 + 16*Pi^2)*x^6 + 72*Pi^2*x^8 + 6*(-39 + 16*Pi^2)*x^10 + 
        (-1493 + 24*Pi^2)*x^12 - 490*x^14 - 26*x^16)*\[Alpha]s*G[-I, x])/
      (3*Pi*(1 + x^2)^8) - (C1^2*(-1 + Nc^2)*(26 + 490*x^2 + 
        (1493 + 24*Pi^2)*x^4 + 6*(39 + 16*Pi^2)*x^6 + 72*Pi^2*x^8 + 
        6*(-39 + 16*Pi^2)*x^10 + (-1493 + 24*Pi^2)*x^12 - 490*x^14 - 26*x^16)*
       \[Alpha]s*G[I, x])/(3*Pi*(1 + x^2)^8) - 
     (2*C1^2*(-1 + Nc^2)*(5 + 16*x^2 + 158*x^4 + 552*x^6 + 1734*x^8 + 
        552*x^10 + 158*x^12 + 16*x^14 + 5*x^16)*\[Alpha]s*G[0, -I, x])/
      (Pi*(1 + x^2)^8) - (2*C1^2*(-1 + Nc^2)*(5 + 16*x^2 + 158*x^4 + 
        552*x^6 + 1734*x^8 + 552*x^10 + 158*x^12 + 16*x^14 + 5*x^16)*
       \[Alpha]s*G[0, I, x])/(Pi*(1 + x^2)^8) + 
     (12*C1^2*(-1 + Nc^2)*(1 + 10*x^2 + 15*x^4 - 22*x^6 - 389*x^8 - 22*x^10 + 
        15*x^12 + 10*x^14 + x^16)*\[Alpha]s*G[-I, 0, x])/(Pi*(1 + x^2)^8) + 
     (12*C1^2*(-1 + Nc^2)*(1 + 10*x^2 + 15*x^4 - 22*x^6 - 389*x^8 - 22*x^10 + 
        15*x^12 + 10*x^14 + x^16)*\[Alpha]s*G[I, 0, x])/(Pi*(1 + x^2)^8) + 
     (96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*G[0, 0, -I, x])/(Pi*(1 + x^2)^4) + 
     (96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*G[0, 0, I, x])/(Pi*(1 + x^2)^4) - 
     (96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*G[0, -I, 0, x])/(Pi*(1 + x^2)^4) - 
     (96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*G[0, I, 0, x])/(Pi*(1 + x^2)^4) + 
     (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*G[-I, -1, 0, x])/(Pi*(1 + x^2)^4) - 
     (288*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
       G[-I, 0, -1, x])/(Pi*(1 + x^2)^8) + 
     (96*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 3*x^4 + 4*x^6 + x^8)*\[Alpha]s*
       G[-I, 0, 0, x])/(Pi*(1 + x^2)^8) - 
     (96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*G[-I, 0, -I, x])/(Pi*(1 + x^2)^4) - 
     (96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*G[-I, 0, I, x])/(Pi*(1 + x^2)^4) - 
     (288*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
       G[-I, 0, 1, x])/(Pi*(1 + x^2)^8) + 
     (96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*G[-I, -I, 0, x])/(Pi*(1 + x^2)^4) + 
     (96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*G[-I, I, 0, x])/(Pi*(1 + x^2)^4) + 
     (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*G[-I, 1, 0, x])/(Pi*(1 + x^2)^4) + 
     (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*G[I, -1, 0, x])/(Pi*(1 + x^2)^4) - 
     (288*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
       G[I, 0, -1, x])/(Pi*(1 + x^2)^8) + 
     (96*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 3*x^4 + 4*x^6 + x^8)*\[Alpha]s*
       G[I, 0, 0, x])/(Pi*(1 + x^2)^8) - (96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
       G[I, 0, -I, x])/(Pi*(1 + x^2)^4) - 
     (96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*G[I, 0, I, x])/(Pi*(1 + x^2)^4) - 
     (288*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
       G[I, 0, 1, x])/(Pi*(1 + x^2)^8) + (96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
       G[I, -I, 0, x])/(Pi*(1 + x^2)^4) + 
     (96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*G[I, I, 0, x])/(Pi*(1 + x^2)^4) + 
     (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*G[I, 1, 0, x])/(Pi*(1 + x^2)^4) - 
     (2*C1^2*(-1 + Nc^2)*x^4*(36 + 160*x^2 + 521*x^4 + 232*x^6 + 64*x^8 + 
        8*x^10 + x^12)*\[Alpha]s*Log[x]^2)/(Pi*(1 + x^2)^8) - 
     ((2*C1*C2 + C1^2*Nc + C2^2*Nc)*(-5 + 8*x^2 + 76*x^4 + 72*x^6 - 72*x^10 - 
        76*x^12 - 8*x^14 + 5*x^16 + 48*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
         Log[x]))/(1 + x^2)^8 + Log[1 - x]*
      ((C1^2*(-1 + Nc^2)*(-341 - 467*x^2 - 369*x^4 - 1287*x^6 + 1287*x^8 + 
          369*x^10 + 467*x^12 + 341*x^14)*\[Alpha]s)/(12*Pi*(1 + x^2)^7) + 
       (4*C1^2*(-1 + Nc^2)*(-1 + x^2)^2*(5 + 8*x^2 - 17*x^4 - 88*x^6 - 
          17*x^8 + 8*x^10 + 5*x^12)*\[Alpha]s*Log[x])/(Pi*(1 + x^2)^8)) + 
     (C1^2*(-1 + Nc^2)*(-341 - 467*x^2 - 369*x^4 - 1287*x^6 + 1287*x^8 + 
        369*x^10 + 467*x^12 + 341*x^14)*\[Alpha]s*Log[1 + x])/
      (12*Pi*(1 + x^2)^7) + (3*C1^2*(-1 + Nc^2)*(-3 + 187*x^2 + 473*x^4 - 
        353*x^6 + 353*x^8 - 473*x^10 - 187*x^12 + 3*x^14)*\[Alpha]s*
       Log[1 + x^2])/(4*Pi*(1 + x^2)^7) + 
     (4*C1^2*(-1 + Nc^2)*(10 + 14*x^2 - 41*x^4 - 234*x^6 - 984*x^8 - 
        234*x^10 - 41*x^12 + 14*x^14 + 10*x^16)*\[Alpha]s*PolyLog[2, -x])/
      (Pi*(1 + x^2)^8) + (4*C1^2*(-1 + Nc^2)*(10 + 14*x^2 - 41*x^4 - 
        234*x^6 - 984*x^8 - 234*x^10 - 41*x^12 + 14*x^14 + 10*x^16)*\[Alpha]s*
       PolyLog[2, x])/(Pi*(1 + x^2)^8) + 
     Log[x]*(-(C1^2*(-1 + Nc^2)*x^2*(192 + 6*(113 + 4*Pi^2)*x^2 + 
           24*(19 + 4*Pi^2)*x^4 + 9*(185 + 8*Pi^2)*x^6 + 12*(101 + 8*Pi^2)*
            x^8 + 8*(139 + 3*Pi^2)*x^10 + 748*x^12 + 236*x^14)*\[Alpha]s)/
        (3*Pi*(1 + x^2)^8) + (4*C1^2*(-1 + Nc^2)*(-1 + x^2)^2*
         (5 + 8*x^2 - 17*x^4 - 88*x^6 - 17*x^8 + 8*x^10 + 5*x^12)*\[Alpha]s*
         Log[1 + x])/(Pi*(1 + x^2)^8) + (36*C1^2*(-1 + Nc^2)*x^4*
         (13 + 52*x^2 + 189*x^4 + 52*x^6 + 13*x^8)*\[Alpha]s*Log[1 + x^2])/
        (Pi*(1 + x^2)^8) + (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[2, -x])/(Pi*(1 + x^2)^4) + (192*C1^2*(-1 + Nc^2)*x^4*
         \[Alpha]s*PolyLog[2, x])/(Pi*(1 + x^2)^4)) + 
     (36*C1^2*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 47*x^4 + 12*x^6 + 3*x^8)*
       \[Alpha]s*PolyLog[2, -x^2])/(Pi*(1 + x^2)^8) + 
     (54*C1^2*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 47*x^4 + 12*x^6 + 3*x^8)*
       \[Alpha]s*PolyLog[2, x^2])/(Pi*(1 + x^2)^8) - 
     (96*C1^2*(-1 + Nc^2)*x^4*(7 + 28*x^2 + 39*x^4 + 28*x^6 + 7*x^8)*
       \[Alpha]s*PolyLog[3, -x])/(Pi*(1 + x^2)^8) - 
     (96*C1^2*(-1 + Nc^2)*x^4*(7 + 28*x^2 + 39*x^4 + 28*x^6 + 7*x^8)*
       \[Alpha]s*PolyLog[3, x])/(Pi*(1 + x^2)^8) + 
     (36*C1^2*(-1 + Nc^2)*x^4*(2 + 8*x^2 + 9*x^4 + 8*x^6 + 2*x^8)*\[Alpha]s*
       Zeta[3])/(Pi*(1 + x^2)^8) + 
     C2^2*(-((-1 + Nc^2)*((1 + x^2 + x^4)^2*(-65 - 769*x^2 - 4137*x^4 - 
             13480*x^6 - 12200*x^8 + 12200*x^12 + 13480*x^14 + 4137*x^16 + 
             769*x^18 + 65*x^20) + 4*Pi^2*(3 + 33*x^2 + 48*x^3 + 150*x^4 + 
             240*x^5 + 381*x^6 + 336*x^7 + 258*x^8 + 432*x^9 - 891*x^10 + 
             864*x^11 - 3377*x^12 + 1584*x^13 - 5596*x^14 + 1584*x^15 - 
             6125*x^16 + 864*x^17 - 4591*x^18 + 432*x^19 - 2534*x^20 + 
             336*x^21 - 871*x^22 + 240*x^23 - 130*x^24 + 48*x^25 + 61*x^26 + 
             23*x^28))*\[Alpha]s)/(48*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^3) + 
       ((-1 + Nc^2)*(-5 - 752*x^2 + (-4021 + 48*Pi^2)*x^4 + 
          (-7754 + 288*Pi^2)*x^6 + (-9487 + 960*Pi^2)*x^8 + 
          2*(-2989 + 864*Pi^2)*x^10 + 2160*Pi^2*x^12 + 2*(2989 + 864*Pi^2)*
           x^14 + (9487 + 960*Pi^2)*x^16 + (7754 + 288*Pi^2)*x^18 + 
          (4021 + 48*Pi^2)*x^20 + 752*x^22 + 5*x^24)*\[Alpha]s*G[-I, x])/
        (6*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^2) + 
       ((-1 + Nc^2)*(-5 - 752*x^2 + (-4021 + 48*Pi^2)*x^4 + 
          (-7754 + 288*Pi^2)*x^6 + (-9487 + 960*Pi^2)*x^8 + 
          2*(-2989 + 864*Pi^2)*x^10 + 2160*Pi^2*x^12 + 2*(2989 + 864*Pi^2)*
           x^14 + (9487 + 960*Pi^2)*x^16 + (7754 + 288*Pi^2)*x^18 + 
          (4021 + 48*Pi^2)*x^20 + 752*x^22 + 5*x^24)*\[Alpha]s*G[I, x])/
        (6*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^2) - 
       (12*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         G[-(-1)^(1/3), x])/(1 + x^2)^8 - (12*(-1 + Nc^2)*Pi*x^4*
         (1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*G[(-1)^(2/3), x])/
        (1 + x^2)^8 - (2*(-1 + Nc^2)*(3 + 9*x^2 + 108*x^4 + 697*x^6 + 
          3170*x^8 + 7933*x^10 + 13915*x^12 + 16418*x^14 + 13915*x^16 + 
          7933*x^18 + 3170*x^20 + 697*x^22 + 108*x^24 + 9*x^26 + 3*x^28)*
         \[Alpha]s*G[0, -I, x])/(Pi*(1 + x^2)^8*(1 + x^2 + x^4)^3) - 
       (2*(-1 + Nc^2)*(3 + 9*x^2 + 108*x^4 + 697*x^6 + 3170*x^8 + 7933*x^10 + 
          13915*x^12 + 16418*x^14 + 13915*x^16 + 7933*x^18 + 3170*x^20 + 
          697*x^22 + 108*x^24 + 9*x^26 + 3*x^28)*\[Alpha]s*G[0, I, x])/
        (Pi*(1 + x^2)^8*(1 + x^2 + x^4)^3) - 
       (4*(-1 + Nc^2)*(1 - x^2 + 55*x^4 + 491*x^6 + 2776*x^8 + 6947*x^10 + 
          12149*x^12 + 14089*x^14 + 12149*x^16 + 6947*x^18 + 2776*x^20 + 
          491*x^22 + 55*x^24 - x^26 + x^28)*\[Alpha]s*G[-I, 0, x])/
        (Pi*(1 + x^2)^8*(1 + x^2 + x^4)^3) - 
       (4*(-1 + Nc^2)*(1 - x^2 + 55*x^4 + 491*x^6 + 2776*x^8 + 6947*x^10 + 
          12149*x^12 + 14089*x^14 + 12149*x^16 + 6947*x^18 + 2776*x^20 + 
          491*x^22 + 55*x^24 - x^26 + x^28)*\[Alpha]s*G[I, 0, x])/
        (Pi*(1 + x^2)^8*(1 + x^2 + x^4)^3) + 
       (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         G[0, -I, 0, x])/(Pi*(1 + x^2)^8) + 
       (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         G[0, I, 0, x])/(Pi*(1 + x^2)^8) + 
       (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         G[-I, 0, -1, x])/(Pi*(1 + x^2)^8) - 
       (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         G[-I, 0, 0, x])/(Pi*(1 + x^2)^8) + 
       (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         G[-I, 0, 1, x])/(Pi*(1 + x^2)^8) + 
       (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         G[I, 0, -1, x])/(Pi*(1 + x^2)^8) - 
       (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         G[I, 0, 0, x])/(Pi*(1 + x^2)^8) + 
       (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         G[I, 0, 1, x])/(Pi*(1 + x^2)^8) - 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         G[-(-1)^(1/3), -1, 0, x])/(Pi*(1 + x^2)^8) - 
       (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         G[-(-1)^(1/3), 0, -1, x])/(Pi*(1 + x^2)^8) + 
       (144*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         G[-(-1)^(1/3), 0, 0, x])/(Pi*(1 + x^2)^8) - 
       (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         G[-(-1)^(1/3), 0, 1, x])/(Pi*(1 + x^2)^8) - 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         G[-(-1)^(1/3), -I, 0, x])/(Pi*(1 + x^2)^8) - 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         G[-(-1)^(1/3), I, 0, x])/(Pi*(1 + x^2)^8) - 
       (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         G[(-1)^(1/3), 0, -1, x])/(Pi*(1 + x^2)^8) + 
       (144*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         G[(-1)^(1/3), 0, 0, x])/(Pi*(1 + x^2)^8) - 
       (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         G[(-1)^(1/3), 0, 1, x])/(Pi*(1 + x^2)^8) - 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         G[(-1)^(1/3), -I, 0, x])/(Pi*(1 + x^2)^8) - 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         G[(-1)^(1/3), I, 0, x])/(Pi*(1 + x^2)^8) - 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         G[(-1)^(1/3), 1, 0, x])/(Pi*(1 + x^2)^8) - 
       (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         G[-(-1)^(2/3), 0, -1, x])/(Pi*(1 + x^2)^8) + 
       (144*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         G[-(-1)^(2/3), 0, 0, x])/(Pi*(1 + x^2)^8) - 
       (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         G[-(-1)^(2/3), 0, 1, x])/(Pi*(1 + x^2)^8) - 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         G[-(-1)^(2/3), -I, 0, x])/(Pi*(1 + x^2)^8) - 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         G[-(-1)^(2/3), I, 0, x])/(Pi*(1 + x^2)^8) - 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         G[-(-1)^(2/3), 1, 0, x])/(Pi*(1 + x^2)^8) - 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         G[(-1)^(2/3), -1, 0, x])/(Pi*(1 + x^2)^8) - 
       (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         G[(-1)^(2/3), 0, -1, x])/(Pi*(1 + x^2)^8) + 
       (144*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         G[(-1)^(2/3), 0, 0, x])/(Pi*(1 + x^2)^8) - 
       (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         G[(-1)^(2/3), 0, 1, x])/(Pi*(1 + x^2)^8) - 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         G[(-1)^(2/3), -I, 0, x])/(Pi*(1 + x^2)^8) - 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         G[(-1)^(2/3), I, 0, x])/(Pi*(1 + x^2)^8) + 
       (4*(-1 + Nc^2)*x^4*(-6 - 46*x^2 - 326*x^4 - 943*x^6 - 1851*x^8 - 
          2478*x^10 - 2538*x^12 - 1868*x^14 - 1024*x^16 - 359*x^18 - 
          76*x^20 + 7*x^22 + 5*x^24)*\[Alpha]s*Log[x]^2)/
        (Pi*(1 + x^2)^8*(1 + x^2 + x^4)^3) + Log[1 - x]*
        ((3*(-1 + Nc^2)*(-17 + 9*x^2 + 79*x^4 - 215*x^6 + 215*x^8 - 79*x^10 - 
            9*x^12 + 17*x^14)*\[Alpha]s)/(4*Pi*(1 + x^2)^7) + 
         (2*(-1 + Nc^2)*(-1 + x)^2*(1 - x + 10*x^2 + x^3 + 19*x^4 + 32*x^5 - 
            21*x^6 + 73*x^7 - 25*x^8 + 50*x^9 - 25*x^10 + 73*x^11 - 21*x^12 + 
            32*x^13 + 19*x^14 + x^15 + 10*x^16 - x^17 + x^18)*\[Alpha]s*
           Log[x])/(Pi*(1 + x^2)^7*(1 - x + x^2)^3)) + 
       (3*(-1 + Nc^2)*(-17 + 9*x^2 + 79*x^4 - 215*x^6 + 215*x^8 - 79*x^10 - 
          9*x^12 + 17*x^14)*\[Alpha]s*Log[1 + x])/(4*Pi*(1 + x^2)^7) + 
       (3*(-1 + Nc^2)*(-3 + 187*x^2 + 473*x^4 - 353*x^6 + 353*x^8 - 
          473*x^10 - 187*x^12 + 3*x^14)*\[Alpha]s*Log[1 + x^2])/
        (4*Pi*(1 + x^2)^7) + (2*(-1 + Nc^2)*
         (6*(1 - 30*x^4 - 94*x^6 - 434*x^8 - 94*x^10 - 30*x^12 + x^16) + 
          ((1 + x)^2*(1 + x^2)*(1 + x + 10*x^2 - x^3 + 19*x^4 - 32*x^5 - 
             21*x^6 - 73*x^7 - 25*x^8 - 50*x^9 - 25*x^10 - 73*x^11 - 
             21*x^12 - 32*x^13 + 19*x^14 - x^15 + 10*x^16 + x^17 + x^18))/
           (1 + x + x^2)^3)*\[Alpha]s*PolyLog[2, -x])/(Pi*(1 + x^2)^8) + 
       (2*(-1 + Nc^2)*(6*(1 - 30*x^4 - 94*x^6 - 434*x^8 - 94*x^10 - 30*x^12 + 
            x^16) + ((-1 + x)^2*(1 + x^2)*(1 - x + 10*x^2 + x^3 + 19*x^4 + 
             32*x^5 - 21*x^6 + 73*x^7 - 25*x^8 + 50*x^9 - 25*x^10 + 73*x^11 - 
             21*x^12 + 32*x^13 + 19*x^14 + x^15 + 10*x^16 - x^17 + x^18))/
           (1 - x + x^2)^3)*\[Alpha]s*PolyLog[2, x])/(Pi*(1 + x^2)^8) + 
       Log[x]*(-((-1 + Nc^2)*x^2*(90 + 3*(53 + 4*Pi^2)*x^2 + 
             4*(-269 + 18*Pi^2)*x^4 + 5*(-721 + 48*Pi^2)*x^6 + 
             (-7018 + 432*Pi^2)*x^8 + 12*(-769 + 45*Pi^2)*x^10 + 
             (-8420 + 432*Pi^2)*x^12 + (-5566 + 240*Pi^2)*x^14 + 
             18*(-121 + 4*Pi^2)*x^16 + 4*(-125 + 3*Pi^2)*x^18 + 230*x^20 + 
             95*x^22)*\[Alpha]s)/(3*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^2) + 
         (2*(-1 + Nc^2)*(1 + x)^2*(1 + x + 10*x^2 - x^3 + 19*x^4 - 32*x^5 - 
            21*x^6 - 73*x^7 - 25*x^8 - 50*x^9 - 25*x^10 - 73*x^11 - 21*x^12 - 
            32*x^13 + 19*x^14 - x^15 + 10*x^16 + x^17 + x^18)*\[Alpha]s*
           Log[1 + x])/(Pi*(1 + x^2)^7*(1 + x + x^2)^3) + 
         (36*(-1 + Nc^2)*x^4*(13 + 52*x^2 + 189*x^4 + 52*x^6 + 13*x^8)*
           \[Alpha]s*Log[1 + x^2])/(Pi*(1 + x^2)^8) - 
         (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, -x])/(Pi*(1 + x^2)^8) - 
         (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, x])/(Pi*(1 + x^2)^8)) + 
       (36*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 47*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
         PolyLog[2, -x^2])/(Pi*(1 + x^2)^8) + 
       (54*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 47*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
         PolyLog[2, x^2])/(Pi*(1 + x^2)^8) + 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, -x])/(Pi*(1 + x^2)^8) + 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, x])/(Pi*(1 + x^2)^8) + 
       (36*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Zeta[3])/(Pi*(1 + x^2)^8)) + 
     C2*((C1*(-1 + Nc^2)*((1 + x^2 + x^4)^2*(-1157 - 1213*x^2 + 11435*x^4 + 
            23288*x^6 + 22768*x^8 - 22768*x^12 - 23288*x^14 - 11435*x^16 + 
            1213*x^18 + 1157*x^20) + 4*Pi^2*(-3 - 33*x^2 + 48*x^3 - 258*x^4 + 
            96*x^5 - 993*x^6 - 96*x^7 - 2010*x^8 - 1104*x^9 - 1929*x^10 - 
            3360*x^11 + 45*x^12 - 5568*x^13 + 2676*x^14 - 5568*x^15 + 
            3669*x^16 - 3360*x^17 + 2927*x^18 - 1104*x^19 + 1558*x^20 - 
            96*x^21 + 695*x^22 + 96*x^23 + 206*x^24 + 48*x^25 + 55*x^26 + 
            5*x^28))*\[Alpha]s)/(24*Nc*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^3) - 
       (2*C1*(-1 + Nc^2)*(28 + 175*x^2 + (459 + 8*Pi^2)*x^4 + 
          4*(67 + 20*Pi^2)*x^6 + (-223 + 240*Pi^2)*x^8 + (-547 + 448*Pi^2)*
           x^10 + 536*Pi^2*x^12 + (547 + 448*Pi^2)*x^14 + 
          (223 + 240*Pi^2)*x^16 + 4*(-67 + 20*Pi^2)*x^18 + 
          (-459 + 8*Pi^2)*x^20 - 175*x^22 - 28*x^24)*\[Alpha]s*G[-I, x])/
        (Nc*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^2) - 
       (2*C1*(-1 + Nc^2)*(28 + 175*x^2 + (459 + 8*Pi^2)*x^4 + 
          4*(67 + 20*Pi^2)*x^6 + (-223 + 240*Pi^2)*x^8 + (-547 + 448*Pi^2)*
           x^10 + 536*Pi^2*x^12 + (547 + 448*Pi^2)*x^14 + 
          (223 + 240*Pi^2)*x^16 + 4*(-67 + 20*Pi^2)*x^18 + 
          (-459 + 8*Pi^2)*x^20 - 175*x^22 - 28*x^24)*\[Alpha]s*G[I, x])/
        (Nc*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^2) + 
       (64*C1*(-1 + Nc^2)*Pi*x^6*\[Alpha]s*G[-(-1)^(1/3), x])/
        (Nc*(1 + x^2)^6) - (32*C1*(-1 + Nc^2)*Pi*x^6*\[Alpha]s*
         G[(-1)^(1/3), x])/(Nc*(1 + x^2)^6) - 
       (32*C1*(-1 + Nc^2)*Pi*x^6*\[Alpha]s*G[-(-1)^(2/3), x])/
        (Nc*(1 + x^2)^6) + (64*C1*(-1 + Nc^2)*Pi*x^6*\[Alpha]s*
         G[(-1)^(2/3), x])/(Nc*(1 + x^2)^6) - 
       (4*C1*(-1 + Nc^2)*(5 + 31*x^2 + 104*x^4 + 147*x^6 + 702*x^8 + 
          1647*x^10 + 3437*x^12 + 3994*x^14 + 3437*x^16 + 1647*x^18 + 
          702*x^20 + 147*x^22 + 104*x^24 + 31*x^26 + 5*x^28)*\[Alpha]s*
         G[0, -I, x])/(Nc*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^3) - 
       (4*C1*(-1 + Nc^2)*(5 + 31*x^2 + 104*x^4 + 147*x^6 + 702*x^8 + 
          1647*x^10 + 3437*x^12 + 3994*x^14 + 3437*x^16 + 1647*x^18 + 
          702*x^20 + 147*x^22 + 104*x^24 + 31*x^26 + 5*x^28)*\[Alpha]s*
         G[0, I, x])/(Nc*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^3) + 
       (8*C1*(-1 + Nc^2)*(3 + 39*x^2 + 273*x^4 + 1051*x^6 + 2132*x^8 + 
          3391*x^10 + 3959*x^12 + 4339*x^14 + 3959*x^16 + 3391*x^18 + 
          2132*x^20 + 1051*x^22 + 273*x^24 + 39*x^26 + 3*x^28)*\[Alpha]s*
         G[-I, 0, x])/(Nc*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^3) + 
       (8*C1*(-1 + Nc^2)*(3 + 39*x^2 + 273*x^4 + 1051*x^6 + 2132*x^8 + 
          3391*x^10 + 3959*x^12 + 4339*x^14 + 3959*x^16 + 3391*x^18 + 
          2132*x^20 + 1051*x^22 + 273*x^24 + 39*x^26 + 3*x^28)*\[Alpha]s*
         G[I, 0, x])/(Nc*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^3) + 
       (192*C1*(-1 + Nc^2)*x^4*(1 + 5*x^2 + x^4)*\[Alpha]s*G[0, 0, -I, x])/
        (Nc*Pi*(1 + x^2)^6) + (192*C1*(-1 + Nc^2)*x^4*(1 + 5*x^2 + x^4)*
         \[Alpha]s*G[0, 0, I, x])/(Nc*Pi*(1 + x^2)^6) - 
       (192*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*\[Alpha]s*G[0, -I, 0, x])/
        (Nc*Pi*(1 + x^2)^6) - (192*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*
         \[Alpha]s*G[0, I, 0, x])/(Nc*Pi*(1 + x^2)^6) + 
       (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*G[-I, -1, 0, x])/
        (Nc*Pi*(1 + x^2)^4) - (192*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 
          16*x^6 + 3*x^8)*\[Alpha]s*G[-I, 0, -1, x])/(Nc*Pi*(1 + x^2)^8) + 
       (192*C1*(-1 + Nc^2)*x^4*(1 + 8*x^2 + 11*x^4 + 8*x^6 + x^8)*\[Alpha]s*
         G[-I, 0, 0, x])/(Nc*Pi*(1 + x^2)^8) - 
       (192*C1*(-1 + Nc^2)*x^4*\[Alpha]s*G[-I, 0, -I, x])/
        (Nc*Pi*(1 + x^2)^4) - (192*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
         G[-I, 0, I, x])/(Nc*Pi*(1 + x^2)^4) - 
       (192*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*
         \[Alpha]s*G[-I, 0, 1, x])/(Nc*Pi*(1 + x^2)^8) + 
       (192*C1*(-1 + Nc^2)*x^4*\[Alpha]s*G[-I, -I, 0, x])/
        (Nc*Pi*(1 + x^2)^4) + (192*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
         G[-I, I, 0, x])/(Nc*Pi*(1 + x^2)^4) + 
       (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*G[-I, 1, 0, x])/
        (Nc*Pi*(1 + x^2)^4) + (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
         G[I, -1, 0, x])/(Nc*Pi*(1 + x^2)^4) - 
       (192*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*
         \[Alpha]s*G[I, 0, -1, x])/(Nc*Pi*(1 + x^2)^8) + 
       (192*C1*(-1 + Nc^2)*x^4*(1 + 8*x^2 + 11*x^4 + 8*x^6 + x^8)*\[Alpha]s*
         G[I, 0, 0, x])/(Nc*Pi*(1 + x^2)^8) - 
       (192*C1*(-1 + Nc^2)*x^4*\[Alpha]s*G[I, 0, -I, x])/
        (Nc*Pi*(1 + x^2)^4) - (192*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
         G[I, 0, I, x])/(Nc*Pi*(1 + x^2)^4) - 
       (192*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*
         \[Alpha]s*G[I, 0, 1, x])/(Nc*Pi*(1 + x^2)^8) + 
       (192*C1*(-1 + Nc^2)*x^4*\[Alpha]s*G[I, -I, 0, x])/
        (Nc*Pi*(1 + x^2)^4) + (192*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
         G[I, I, 0, x])/(Nc*Pi*(1 + x^2)^4) + 
       (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*G[I, 1, 0, x])/(Nc*Pi*(1 + x^2)^4) + 
       (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*G[-(-1)^(1/3), -1, 0, x])/
        (Nc*Pi*(1 + x^2)^6) - (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         G[-(-1)^(1/3), 0, 0, x])/(Nc*Pi*(1 + x^2)^6) - 
       (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*G[-(-1)^(1/3), 0, -I, x])/
        (Nc*Pi*(1 + x^2)^6) - (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         G[-(-1)^(1/3), 0, I, x])/(Nc*Pi*(1 + x^2)^6) + 
       (480*C1*(-1 + Nc^2)*x^6*\[Alpha]s*G[-(-1)^(1/3), -I, 0, x])/
        (Nc*Pi*(1 + x^2)^6) + (480*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         G[-(-1)^(1/3), I, 0, x])/(Nc*Pi*(1 + x^2)^6) - 
       (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*G[(-1)^(1/3), 0, 0, x])/
        (Nc*Pi*(1 + x^2)^6) - (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         G[(-1)^(1/3), 0, -I, x])/(Nc*Pi*(1 + x^2)^6) - 
       (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*G[(-1)^(1/3), 0, I, x])/
        (Nc*Pi*(1 + x^2)^6) + (480*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         G[(-1)^(1/3), -I, 0, x])/(Nc*Pi*(1 + x^2)^6) + 
       (480*C1*(-1 + Nc^2)*x^6*\[Alpha]s*G[(-1)^(1/3), I, 0, x])/
        (Nc*Pi*(1 + x^2)^6) + (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         G[(-1)^(1/3), 1, 0, x])/(Nc*Pi*(1 + x^2)^6) - 
       (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*G[-(-1)^(2/3), 0, 0, x])/
        (Nc*Pi*(1 + x^2)^6) - (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         G[-(-1)^(2/3), 0, -I, x])/(Nc*Pi*(1 + x^2)^6) - 
       (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*G[-(-1)^(2/3), 0, I, x])/
        (Nc*Pi*(1 + x^2)^6) + (480*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         G[-(-1)^(2/3), -I, 0, x])/(Nc*Pi*(1 + x^2)^6) + 
       (480*C1*(-1 + Nc^2)*x^6*\[Alpha]s*G[-(-1)^(2/3), I, 0, x])/
        (Nc*Pi*(1 + x^2)^6) + (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         G[-(-1)^(2/3), 1, 0, x])/(Nc*Pi*(1 + x^2)^6) + 
       (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*G[(-1)^(2/3), -1, 0, x])/
        (Nc*Pi*(1 + x^2)^6) - (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         G[(-1)^(2/3), 0, 0, x])/(Nc*Pi*(1 + x^2)^6) - 
       (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*G[(-1)^(2/3), 0, -I, x])/
        (Nc*Pi*(1 + x^2)^6) - (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         G[(-1)^(2/3), 0, I, x])/(Nc*Pi*(1 + x^2)^6) + 
       (480*C1*(-1 + Nc^2)*x^6*\[Alpha]s*G[(-1)^(2/3), -I, 0, x])/
        (Nc*Pi*(1 + x^2)^6) + (480*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         G[(-1)^(2/3), I, 0, x])/(Nc*Pi*(1 + x^2)^6) - 
       (4*C1*(-1 + Nc^2)*x^4*(66 + 494*x^2 + 1957*x^4 + 4847*x^6 + 8186*x^8 + 
          9847*x^10 + 8639*x^12 + 5454*x^14 + 2403*x^16 + 705*x^18 + 
          124*x^20 + 11*x^22 + x^24)*\[Alpha]s*Log[x]^2)/
        (Nc*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^3) + 
       Log[1 - x]*((C1*(-1 + Nc^2)*(-277 - 1064*x^2 - 1913*x^4 - 715*x^6 - 
            1425*x^8 + 1425*x^10 + 715*x^12 + 1913*x^14 + 1064*x^16 + 
            277*x^18)*\[Alpha]s)/(6*Nc*Pi*(1 + x^2)^7*(1 + x^2 + x^4)) + 
         (8*C1*(-1 + Nc^2)*(-1 + x)^2*(5 - 5*x + 13*x^2 - 2*x^3 - 15*x^4 + 
            35*x^5 - 140*x^6 + 105*x^7 - 190*x^8 - 69*x^9 - 50*x^10 - 
            69*x^11 - 190*x^12 + 105*x^13 - 140*x^14 + 35*x^15 - 15*x^16 - 
            2*x^17 + 13*x^18 - 5*x^19 + 5*x^20)*\[Alpha]s*Log[x])/
          (Nc*Pi*(1 + x^2)^8*(1 - x + x^2)^3)) + 
       (C1*(-1 + Nc^2)*(-277 - 1064*x^2 - 1913*x^4 - 715*x^6 - 1425*x^8 + 
          1425*x^10 + 715*x^12 + 1913*x^14 + 1064*x^16 + 277*x^18)*\[Alpha]s*
         Log[1 + x])/(6*Nc*Pi*(1 + x^2)^7*(1 + x^2 + x^4)) - 
       (3*C1*(-1 + Nc^2)*(-17 - 135*x^2 - 221*x^4 + 389*x^6 - 389*x^8 + 
          221*x^10 + 135*x^12 + 17*x^14)*\[Alpha]s*Log[1 + x^2])/
        (2*Nc*Pi*(1 + x^2)^7) + (6*C1*(-1 + Nc^2)*(-5 + 13*x^2 + 63*x^4 + 
          9*x^6 - 9*x^8 - 63*x^10 - 13*x^12 + 5*x^14)*\[Alpha]s*
         Log[\[Mu]/mb])/(Nc*Pi*(1 + x^2)^7) + 
       (8*C1*(-1 + Nc^2)*(10 + 10*x + 44*x^2 + 38*x^3 + 175*x^4 + 145*x^5 + 
          535*x^6 + 382*x^7 + 1049*x^8 + 575*x^9 + 1411*x^10 + 556*x^11 + 
          1470*x^12 + 450*x^13 + 1470*x^14 + 556*x^15 + 1411*x^16 + 
          575*x^17 + 1049*x^18 + 382*x^19 + 535*x^20 + 145*x^21 + 175*x^22 + 
          38*x^23 + 44*x^24 + 10*x^25 + 10*x^26)*\[Alpha]s*PolyLog[2, -x])/
        (Nc*Pi*(1 + x^2)^8*(1 - x + x^2)^2*(1 + x + x^2)^3) + 
       (8*C1*(-1 + Nc^2)*(10 - 10*x + 44*x^2 - 38*x^3 + 175*x^4 - 145*x^5 + 
          535*x^6 - 382*x^7 + 1049*x^8 - 575*x^9 + 1411*x^10 - 556*x^11 + 
          1470*x^12 - 450*x^13 + 1470*x^14 - 556*x^15 + 1411*x^16 - 
          575*x^17 + 1049*x^18 - 382*x^19 + 535*x^20 - 145*x^21 + 175*x^22 - 
          38*x^23 + 44*x^24 - 10*x^25 + 10*x^26)*\[Alpha]s*PolyLog[2, x])/
        (Nc*Pi*(1 + x^2)^8*(1 - x + x^2)^3*(1 + x + x^2)^2) + 
       Log[x]*((-2*C1*(-1 + Nc^2)*x^2*(300 + 12*(107 + 2*Pi^2)*x^2 + 
            (2690 + 96*Pi^2)*x^4 + (1673 + 144*Pi^2)*x^6 + 4*(-527 + 48*Pi^2)*
             x^8 + (-6263 + 168*Pi^2)*x^10 + 6*(-897 + 32*Pi^2)*x^12 + 
            9*(-59 + 16*Pi^2)*x^14 + (3118 + 96*Pi^2)*x^16 + 
            8*(392 + 3*Pi^2)*x^18 + 1322*x^20 + 230*x^22)*\[Alpha]s)/
          (3*Nc*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^2) + 
         (8*C1*(-1 + Nc^2)*(1 + x)^2*(5 + 5*x + 13*x^2 + 2*x^3 - 15*x^4 - 
            35*x^5 - 140*x^6 - 105*x^7 - 190*x^8 + 69*x^9 - 50*x^10 + 
            69*x^11 - 190*x^12 - 105*x^13 - 140*x^14 - 35*x^15 - 15*x^16 + 
            2*x^17 + 13*x^18 + 5*x^19 + 5*x^20)*\[Alpha]s*Log[1 + x])/
          (Nc*Pi*(1 + x^2)^8*(1 + x + x^2)^3) + 
         (72*C1*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 81*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[1 + x^2])/(Nc*Pi*(1 + x^2)^8) + (288*C1*(-1 + Nc^2)*x^4*
           (1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[\[Mu]/mb])/
          (Nc*Pi*(1 + x^2)^8) + (384*C1*(-1 + Nc^2)*x^4*(1 + 3*x^2 + x^4)*
           \[Alpha]s*PolyLog[2, -x])/(Nc*Pi*(1 + x^2)^6) + 
         (384*C1*(-1 + Nc^2)*x^4*(1 + 3*x^2 + x^4)*\[Alpha]s*PolyLog[2, x])/
          (Nc*Pi*(1 + x^2)^6)) - (72*C1*(-1 + Nc^2)*x^4*(1 + 4*x^2 - 11*x^4 + 
          4*x^6 + x^8)*\[Alpha]s*PolyLog[2, -x^2])/(Nc*Pi*(1 + x^2)^8) - 
       (108*C1*(-1 + Nc^2)*x^4*(1 + 4*x^2 - 11*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, x^2])/(Nc*Pi*(1 + x^2)^8) - 
       (192*C1*(-1 + Nc^2)*x^4*(7 + 36*x^2 + 55*x^4 + 36*x^6 + 7*x^8)*
         \[Alpha]s*PolyLog[3, -x])/(Nc*Pi*(1 + x^2)^8) - 
       (192*C1*(-1 + Nc^2)*x^4*(7 + 36*x^2 + 55*x^4 + 36*x^6 + 7*x^8)*
         \[Alpha]s*PolyLog[3, x])/(Nc*Pi*(1 + x^2)^8) + 
       (72*C1*(-1 + Nc^2)*x^4*(2 + 6*x^2 + 5*x^4 + 6*x^6 + 2*x^8)*\[Alpha]s*
         Zeta[3])/(Nc*Pi*(1 + x^2)^8))
CvPolyLog = (C1^2*(-1 + Nc^2)*(65 - 320*x^2 - 576*x^4 + 5120*x^6 - 
        5120*x^10 + 576*x^12 + 320*x^14 - 65*x^16 + 9216*Catalan*Pi*
         (x + x^3)^4 + (144*I)*Pi^3*x^4*(37 + 148*x^2 + 245*x^4 + 148*x^6 + 
          37*x^8) - 4*Pi^2*(15 + 144*x^2 + 264*x^4 - 192*x^6 - 5472*x^8 - 
          768*x^10 + 40*x^12 + 80*x^14 + 7*x^16))*\[Alpha]s)/
      (48*Pi*(1 + x^2)^8) - (24*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[2]^3)/
      (Pi*(1 + x^2)^4) - (3*C1^2*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 5*x^4 + 
        4*x^6 + x^8)*\[Alpha]s*Log[64])/(1 + x^2)^8 - 
     ((12*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[I - x]^2)/(1 + x^2)^4 - 
     ((72*I)*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
       Log[1 - I*x]^2)/(1 + x^2)^8 + ((72*I)*C1^2*(-1 + Nc^2)*x^4*
       (1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[1 + I*x]^2)/
      (1 + x^2)^8 + ((72*I)*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + 
        x^8)*\[Alpha]s*Log[(1 + I*x)/(1 - x)]^2)/(1 + x^2)^8 - 
     (8*C1^2*(-1 + Nc^2)*Pi*x^4*\[Alpha]s*Log[2/x^3])/(1 + x^2)^4 + 
     ((-2*C1^2*(-1 + Nc^2)*x^4*(36 + 160*x^2 + 521*x^4 + 232*x^6 + 64*x^8 + 
          8*x^10 + x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
       (96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[1/2 - I/2])/(Pi*(1 + x^2)^4) + 
       (96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[1/2 + I/2])/(Pi*(1 + x^2)^4))*
      Log[x]^2 - ((2*C1*C2 + C1^2*Nc + C2^2*Nc)*(-5 + 8*x^2 + 76*x^4 + 
        72*x^6 - 72*x^10 - 76*x^12 - 8*x^14 + 5*x^16 + 
        48*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*Log[x]))/(1 + x^2)^8 + 
     (8*C1^2*(-1 + Nc^2)*Pi*x^4*\[Alpha]s*Log[1/(x*(-I + x))])/(1 + x^2)^4 - 
     ((48*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(1/2 - I/2)*(-I + x)]^2)/
      (1 + x^2)^4 - (144*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + 
        x^8)*\[Alpha]s*Log[-I + x]^3)/(Pi*(1 + x^2)^8) - 
     ((12*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(-I + x)/x]^2)/(1 + x^2)^4 + 
     (8*C1^2*(-1 + Nc^2)*Pi*x^4*\[Alpha]s*Log[-(x^2*(-I + x))/2])/
      (1 + x^2)^4 + Log[2]^2*(((-204*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s)/
        (1 + x^2)^4 - (24*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[1 - I*x])/
        (Pi*(1 + x^2)^4) - (48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         Log[(1 + I*x)/2])/(Pi*(1 + x^2)^4) + 
       (24*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[x])/(Pi*(1 + x^2)^4) - 
       (48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(-I/2)*(I + x)])/
        (Pi*(1 + x^2)^4)) + ((48*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
       Log[(1/2 + I/2)*(I + x)]^2)/(1 + x^2)^4 + 
     Log[1/2 + I/2]*((96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         Log[(1/2 - I/2)*(-I + x)]^2)/(Pi*(1 + x^2)^4) + 
       (96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(-1/2 - I/2)*(I + x)]^2)/
        (Pi*(1 + x^2)^4) - (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         Log[(-1/2 - I/2)*(I + x)]*Log[(1/2 + I/2)*(I + x)])/
        (Pi*(1 + x^2)^4)) + Log[1/2 - I/2]*
      ((96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(-1/2 + I/2)*(-I + x)]^2)/
        (Pi*(1 + x^2)^4) - (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         Log[(-1/2 + I/2)*(-I + x)]*Log[(1/2 - I/2)*(-I + x)])/
        (Pi*(1 + x^2)^4) + (96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         Log[(1/2 + I/2)*(I + x)]^2)/(Pi*(1 + x^2)^4)) + 
     ((2*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[79228162514264337593543950336]*
       Log[I + x])/(1 + x^2)^4 + Log[1 - x]^2*
      (((-96*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s)/(1 + x^2)^4 + 
       (96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[I + x])/(Pi*(1 + x^2)^4)) + 
     Log[I*x]*(((-144*I)*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + 
          x^8)*\[Alpha]s*Log[I + x])/(1 + x^2)^8 + 
       (24*C1^2*(-1 + Nc^2)*x^4*(7 + 28*x^2 + 36*x^4 + 28*x^6 + 7*x^8)*
         \[Alpha]s*Log[I + x]^2)/(Pi*(1 + x^2)^8)) - 
     ((72*I)*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
       Log[(I*(I + x))/(-1 + x)]^2)/(1 + x^2)^8 + 
     Log[1 - x]*(-(C1^2*(-1 + Nc^2)*(341 + 467*x^2 + 9*(41 + 256*Pi^2)*x^4 + 
           9*(143 + 768*Pi^2)*x^6 + 9*(-143 + 768*Pi^2)*x^8 + 
           9*(-41 + 256*Pi^2)*x^10 - 467*x^12 - 341*x^14)*\[Alpha]s)/
        (12*Pi*(1 + x^2)^7) + ((144*I)*C1^2*(-1 + Nc^2)*x^4*
         (1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[1 - I*x])/
        (1 + x^2)^8 - ((144*I)*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 
          4*x^6 + x^8)*\[Alpha]s*Log[1 + I*x])/(1 + x^2)^8 + 
       (288*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[(1 + I*x)/(1 - x)]*Log[x])/(Pi*(1 + x^2)^8) - 
       ((192*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(1/4 + I/4)*(-I + x)])/
        (1 + x^2)^4 - ((192*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         Log[(1/2 + I/2)*(-I + x)])/(1 + x^2)^4 - 
       ((192*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(1/2 - I/2)*(I + x)])/
        (1 + x^2)^4 - ((192*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[I + x])/
        (1 + x^2)^4 - ((192*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         Log[(1 - I)*(I + x)])/(1 + x^2)^4 + 
       Log[x]*((4*C1^2*(-1 + Nc^2)*(5 - 2*x^2 + (-28 + (48*I)*Pi)*x^4 + 
            (-46 + (192*I)*Pi)*x^6 + 2*(71 + (144*I)*Pi)*x^8 + 
            (-46 + (192*I)*Pi)*x^10 + (-28 + (48*I)*Pi)*x^12 - 2*x^14 + 
            5*x^16)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
         (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[I + x])/(Pi*(1 + x^2)^4) + 
         (288*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*
           \[Alpha]s*Log[(I*(I + x))/(-1 + x)])/(Pi*(1 + x^2)^8))) + 
     ((12*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(I + x)/(2*x)]^2)/
      (1 + x^2)^4 + (24*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(-I + x)/(2*x)]^2*
       Log[(I + x)/x])/(Pi*(1 + x^2)^4) - 
     (96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(-1/2 + I/2)*(-I + x)]*
       Log[1 + x]^2)/(Pi*(1 + x^2)^4) - (96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
       Log[(-1/2 - I/2)*(I + x)]*Log[1 + x]^2)/(Pi*(1 + x^2)^4) + 
     (((180*I)*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*
         \[Alpha]s)/(1 + x^2)^8 + (96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         Log[(1 + I) - (1 - I)*x])/(Pi*(1 + x^2)^4) + 
       (96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(-1/4 - I/4)*(I + x)])/
        (Pi*(1 + x^2)^4))*Log[1 + x]^2 + Log[-I + x]^2*
      (((-324*I)*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*
         \[Alpha]s)/(1 + x^2)^8 + (288*C1^2*(-1 + Nc^2)*x^4*
         (1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[1 + x])/
        (Pi*(1 + x^2)^8)) + Log[(-1 + I)/(I + x)]*
      ((-36*C1^2*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*
         \[Alpha]s)/(1 + x^2)^8 + (144*C1^2*(-1 + Nc^2)*x^4*
         (1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[I + x]^2)/
        (Pi*(1 + x^2)^8) + ((144*I)*C1^2*(-1 + Nc^2)*x^4*
         (1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[1 + x])/
        (1 + x^2)^8 + (144*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + 
          x^8)*\[Alpha]s*Log[1 + x]^2)/(Pi*(1 + x^2)^8) + 
       Log[I + x]*(((-144*I)*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 
            4*x^6 + x^8)*\[Alpha]s)/(1 + x^2)^8 - 
         (288*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*
           \[Alpha]s*Log[1 + x])/(Pi*(1 + x^2)^8))) + 
     Log[((1 + I)*x)/(-I + x)]*((36*C1^2*(-1 + Nc^2)*Pi*x^4*
         (1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/(1 + x^2)^8 - 
       (144*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[-I + x]^2)/(Pi*(1 + x^2)^8) + ((144*I)*C1^2*(-1 + Nc^2)*x^4*
         (1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[1 + x])/
        (1 + x^2)^8 - (144*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + 
          x^8)*\[Alpha]s*Log[1 + x]^2)/(Pi*(1 + x^2)^8) + 
       Log[-I + x]*(((-144*I)*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 
            4*x^6 + x^8)*\[Alpha]s)/(1 + x^2)^8 + 
         (288*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*
           \[Alpha]s*Log[1 + x])/(Pi*(1 + x^2)^8))) + 
     Log[((1 - I)*x)/(I + x)]*((36*C1^2*(-1 + Nc^2)*Pi*x^4*
         (1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/(1 + x^2)^8 - 
       (144*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[I + x]^2)/(Pi*(1 + x^2)^8) - ((144*I)*C1^2*(-1 + Nc^2)*x^4*
         (1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[1 + x])/
        (1 + x^2)^8 - (144*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + 
          x^8)*\[Alpha]s*Log[1 + x]^2)/(Pi*(1 + x^2)^8) + 
       Log[I + x]*(((144*I)*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + 
            x^8)*\[Alpha]s)/(1 + x^2)^8 + (288*C1^2*(-1 + Nc^2)*x^4*
           (1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[1 + x])/
          (Pi*(1 + x^2)^8))) + (3*C1^2*(-1 + Nc^2)*
       (1 + 10*x^2 + 3*(5 - (4*I)*Pi)*x^4 + (-22 - (48*I)*Pi)*x^6 + 
        (-389 - (72*I)*Pi)*x^8 + (-22 - (48*I)*Pi)*x^10 + 
        3*(5 - (4*I)*Pi)*x^12 + 10*x^14 + x^16)*\[Alpha]s*Log[1 + x^2]^2)/
      (Pi*(1 + x^2)^8) - ((192*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
       PolyLog[2, (1 - x)^(-1)])/(1 + x^2)^4 + 
     ((24*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, 1/2 - (I/2)*x])/
      (1 + x^2)^4 - (48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[-1 + I*x]*
       PolyLog[2, 1/2 - (I/2)*x])/(Pi*(1 + x^2)^4) - 
     ((24*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, 1/2 + (I/2)*x])/
      (1 + x^2)^4 - (48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[-1 - I*x]*
       PolyLog[2, 1/2 + (I/2)*x])/(Pi*(1 + x^2)^4) + 
     Log[4]*(((12*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(-I + x)/x])/
        (1 + x^2)^4 - (24*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[x]*
         Log[(-I + x)/x])/(Pi*(1 + x^2)^4) + 
       (24*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, 1/2 - (I/2)*x])/
        (Pi*(1 + x^2)^4) + (24*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[2, 1/2 + (I/2)*x])/(Pi*(1 + x^2)^4)) - 
     ((144*I)*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*
       \[Alpha]s*PolyLog[2, 1 - I*x])/(1 + x^2)^8 - 
     (48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[x/(2*I + 2*x)]*
       PolyLog[2, 1 - I*x])/(Pi*(1 + x^2)^4) + 
     Log[1 - I*x]*((48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[2/x^3]*Log[I*x])/
        (Pi*(1 + x^2)^4) + (144*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 
          4*x^6 + x^8)*\[Alpha]s*Log[x]^2)/(Pi*(1 + x^2)^8) + 
       (24*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[4]*Log[(-I + x)/x])/
        (Pi*(1 + x^2)^4) - (24*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         Log[(-I + x)/x]^2)/(Pi*(1 + x^2)^4) + 
       ((144*I)*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*
         \[Alpha]s*Log[(I*(I + x))/(-1 + x)])/(1 + x^2)^8 + 
       Log[x]*((48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[I + x])/
          (Pi*(1 + x^2)^4) - (48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[1 + x^2])/
          (Pi*(1 + x^2)^4)) + (288*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 
          4*x^6 + x^8)*\[Alpha]s*PolyLog[2, 1 - I*x])/(Pi*(1 + x^2)^8)) + 
     ((144*I)*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*
       \[Alpha]s*PolyLog[2, 1 + I*x])/(1 + x^2)^8 - 
     (48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[1/(2*(-I + x))]*
       PolyLog[2, 1 + I*x])/(Pi*(1 + x^2)^4) + 
     Log[1 + I*x]*((24*C1^2*(-1 + Nc^2)*Pi*x^4*\[Alpha]s)/(1 + x^2)^4 - 
       ((144*I)*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*
         \[Alpha]s*Log[(1 + I*x)/(1 - x)])/(1 + x^2)^8 - 
       (48*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[x]^2)/(Pi*(1 + x^2)^8) + ((24*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         Log[-1/(2*(I + x))])/(1 + x^2)^4 - 
       (24*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(I + x)/(2*x)]^2)/
        (Pi*(1 + x^2)^4) + ((24*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         Log[(I + x)/x])/(1 + x^2)^4 + 
       Log[x]*(((96*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s)/(1 + x^2)^4 - 
         (48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[-1/(2*(I + x))])/
          (Pi*(1 + x^2)^4) - (48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
           Log[(I + x)/x])/(Pi*(1 + x^2)^4) - (48*C1^2*(-1 + Nc^2)*x^4*
           \[Alpha]s*Log[1 + x^2])/(Pi*(1 + x^2)^4)) + 
       (288*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, 1 + I*x])/(Pi*(1 + x^2)^8)) - 
     ((384*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, 
        (-1/2 - I/2)*(-1 + x)])/(1 + x^2)^4 - 
     ((384*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, 
        (-1/2 + I/2)*(-1 + x)])/(1 + x^2)^4 + 
     (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[-((1 + I) - (1 - I)*x)/(2*x)]*
       PolyLog[2, -((1 + I) - (1 - I)*x)/(2*x)])/(Pi*(1 + x^2)^4) + 
     (4*C1^2*(-1 + Nc^2)*(10 + 14*x^2 - 41*x^4 - 234*x^6 - 984*x^8 - 
        234*x^10 - 41*x^12 + 14*x^14 + 10*x^16)*\[Alpha]s*PolyLog[2, -x])/
      (Pi*(1 + x^2)^8) + (4*C1^2*(-1 + Nc^2)*(10 + 14*x^2 + 
        (-41 + (48*I)*Pi)*x^4 + (6*I)*(39*I + 32*Pi)*x^6 + 
        (-984 + (288*I)*Pi)*x^8 + (6*I)*(39*I + 32*Pi)*x^10 + 
        (-41 + (48*I)*Pi)*x^12 + 14*x^14 + 10*x^16)*\[Alpha]s*PolyLog[2, x])/
      (Pi*(1 + x^2)^8) + Log[I - x]*
      ((24*C1^2*(-1 + Nc^2)*Pi*x^4*(3 + 12*x^2 + 14*x^4 + 12*x^6 + 3*x^8)*
         \[Alpha]s)/(1 + x^2)^8 + ((2*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         Log[79228162514264337593543950336])/(1 + x^2)^4 + 
       (96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[1 - x]^2)/(Pi*(1 + x^2)^4) + 
       (48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[1 + I*x]*Log[x])/
        (Pi*(1 + x^2)^4) + Log[1 - x]*(((-192*I)*C1^2*(-1 + Nc^2)*x^4*
           \[Alpha]s)/(1 + x^2)^4 - (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
           Log[x])/(Pi*(1 + x^2)^4)) + (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[2, (1 - x)^(-1)])/(Pi*(1 + x^2)^4) - 
       (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, x])/(Pi*(1 + x^2)^4)) + 
     (C1^2*(-1 + Nc^2)*(5 + 16*x^2 + 266*x^4 + 984*x^6 + 3426*x^8 + 
        984*x^10 + 266*x^12 + 16*x^14 + 5*x^16)*\[Alpha]s*PolyLog[2, -x^2])/
      (Pi*(1 + x^2)^8) + (54*C1^2*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 47*x^4 + 
        12*x^6 + 3*x^8)*\[Alpha]s*PolyLog[2, x^2])/(Pi*(1 + x^2)^8) - 
     ((384*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, 
        (1/2 + I/2)*(-I + x)])/(1 + x^2)^4 + Log[(1 + I*x)/(1 - x)]*
      ((-48*C1^2*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*
         \[Alpha]s)/(1 + x^2)^8 - (288*C1^2*(-1 + Nc^2)*x^4*
         (1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, (1 + I*x)/(1 - x)])/(Pi*(1 + x^2)^8) + 
       (288*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, x])/(Pi*(1 + x^2)^8) + (288*C1^2*(-1 + Nc^2)*x^4*
         (1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, (-I + x)/(-1 + x)])/(Pi*(1 + x^2)^8)) + 
     Log[(-I + x)/x]*((24*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         Log[(I + x)/(2*x)]^2)/(Pi*(1 + x^2)^4) + 
       (48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, (-I + x)/(2*x)])/
        (Pi*(1 + x^2)^4)) - (48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
       Log[(-I + x)/(2*x)]*PolyLog[2, (-I + x)/x])/(Pi*(1 + x^2)^4) + 
     Log[(1/2 - I/2)*(-I + x)]*((192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[2, -x])/(Pi*(1 + x^2)^4) - (192*C1^2*(-1 + Nc^2)*x^4*
         \[Alpha]s*PolyLog[2, (-1/2 + I/2)*(-I + x)])/(Pi*(1 + x^2)^4) - 
       (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, (-I + x)/x])/
        (Pi*(1 + x^2)^4)) - ((384*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
       PolyLog[2, (1/2 - I/2)*(I + x)])/(1 + x^2)^4 + 
     Log[(I*(I + x))/(-1 + x)]*((-48*C1^2*(-1 + Nc^2)*Pi*x^4*
         (1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/(1 + x^2)^8 + 
       (288*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, x])/(Pi*(1 + x^2)^8) - (288*C1^2*(-1 + Nc^2)*x^4*
         (1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, (I*(I + x))/(-1 + x)])/(Pi*(1 + x^2)^8) + 
       (288*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, (I + x)/(-1 + x)])/(Pi*(1 + x^2)^8)) + 
     (48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(I + x)/x]*
       PolyLog[2, (I + x)/(2*x)])/(Pi*(1 + x^2)^4) + 
     Log[2]*((80*C1^2*(-1 + Nc^2)*Pi*x^4*\[Alpha]s)/(1 + x^2)^4 + 
       (24*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[4]*Log[1 + I*x])/
        (Pi*(1 + x^2)^4) - (24*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[1 + I*x]^2)/
        (Pi*(1 + x^2)^4) - (96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[x]^2)/
        (Pi*(1 + x^2)^4) + (72*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 
          4*x^6 + x^8)*\[Alpha]s*Log[-I + x]^2)/(Pi*(1 + x^2)^8) - 
       (24*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(-I + x)/(2*x)]^2)/
        (Pi*(1 + x^2)^4) + Log[(1 + I*x)/2]*
        ((48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[x])/(Pi*(1 + x^2)^4) + 
         (48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(-I + x)/x])/
          (Pi*(1 + x^2)^4)) - (24*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         Log[(-I/2)*(I + x)]^2)/(Pi*(1 + x^2)^4) + 
       Log[x]*((96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(1/2 + I/2)*(-I + x)])/
          (Pi*(1 + x^2)^4) + (48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
           Log[(-I/2)*(I + x)])/(Pi*(1 + x^2)^4) + 
         (96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(1/2 - I/2)*(I + x)])/
          (Pi*(1 + x^2)^4)) - (24*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         Log[(I + x)/(2*x)]^2)/(Pi*(1 + x^2)^4) + 
       (48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(-I/2)*(I + x)]*Log[(I + x)/x])/
        (Pi*(1 + x^2)^4) - ((72*I)*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 
          4*x^6 + x^8)*\[Alpha]s*Log[1 + x])/(1 + x^2)^8 + 
       (72*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[1 + x]^2)/(Pi*(1 + x^2)^8) + Log[-I + x]*
        (((72*I)*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*
           \[Alpha]s)/(1 + x^2)^8 - (144*C1^2*(-1 + Nc^2)*x^4*
           (1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[1 + x])/
          (Pi*(1 + x^2)^8)) - (48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[2, (-I + x)/(2*x)])/(Pi*(1 + x^2)^4) - 
       (48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, (I + x)/(2*x)])/
        (Pi*(1 + x^2)^4)) - (48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
       Log[(I + x)/(2*x)]*PolyLog[2, (I + x)/x])/(Pi*(1 + x^2)^4) + 
     Log[(1/2 + I/2)*(I + x)]*((192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[2, -x])/(Pi*(1 + x^2)^4) - (192*C1^2*(-1 + Nc^2)*x^4*
         \[Alpha]s*PolyLog[2, (-1/2 - I/2)*(I + x)])/(Pi*(1 + x^2)^4) + 
       (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, ((1/2 + I/2)*(I + x))/
           x])/(Pi*(1 + x^2)^4) - (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[2, (I + x)/x])/(Pi*(1 + x^2)^4)) + 
     Log[I + x]*((-96*C1^2*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + 
          x^8)*\[Alpha]s)/(1 + x^2)^8 - ((288*I)*C1^2*(-1 + Nc^2)*x^4*
         (1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[1 + x])/
        (1 + x^2)^8 + (96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[1 + x]^2)/
        (Pi*(1 + x^2)^4) + (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[2, (1 - x)^(-1)])/(Pi*(1 + x^2)^4) + 
       (288*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, 1 - I*x])/(Pi*(1 + x^2)^8) - 
       (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, -x])/(Pi*(1 + x^2)^4) - 
       (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, x])/(Pi*(1 + x^2)^4) + 
       (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, (1 + x)^(-1)])/
        (Pi*(1 + x^2)^4)) + ((144*I)*C1^2*(-1 + Nc^2)*x^4*
       (1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
       PolyLog[2, ((-I)*(1 + x))/(-I + x)])/(1 + x^2)^8 + 
     Log[(-I + x)/(1 + x)]*((-288*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 
          4*x^6 + x^8)*\[Alpha]s*PolyLog[2, 1 + x])/(Pi*(1 + x^2)^8) + 
       (288*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, ((-I)*(1 + x))/(-I + x)])/(Pi*(1 + x^2)^8)) - 
     ((144*I)*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*
       \[Alpha]s*PolyLog[2, (1 + x)/(-I + x)])/(1 + x^2)^8 + 
     Log[-I + x]*((216*C1^2*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + 
          x^8)*\[Alpha]s)/(1 + x^2)^8 + ((72*I)*C1^2*(-1 + Nc^2)*x^4*
         (1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[1 + x])/
        (1 + x^2)^8 - (48*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 3*x^4 + 4*x^6 + 
          x^8)*\[Alpha]s*Log[1 + x]^2)/(Pi*(1 + x^2)^8) + 
       (288*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, 1 + I*x])/(Pi*(1 + x^2)^8) - 
       (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, -x])/(Pi*(1 + x^2)^4) + 
       (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, (1 + x)^(-1)])/
        (Pi*(1 + x^2)^4) - (288*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 
          4*x^6 + x^8)*\[Alpha]s*PolyLog[2, (1 + x)/(-I + x)])/
        (Pi*(1 + x^2)^8)) + Log[1 + x]*
      (-(C1^2*(-1 + Nc^2)*(341 + 808*x^2 + 4*(209 + 324*Pi^2)*x^4 + 
           72*(23 + 72*Pi^2)*x^6 + 6480*Pi^2*x^8 + 72*(-23 + 72*Pi^2)*x^10 + 
           4*(-209 + 324*Pi^2)*x^12 - 808*x^14 - 341*x^16)*\[Alpha]s)/
        (12*Pi*(1 + x^2)^8) + (288*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 
          4*x^6 + x^8)*\[Alpha]s*PolyLog[2, (1 + x)/(-I + x)])/
        (Pi*(1 + x^2)^8)) - ((144*I)*C1^2*(-1 + Nc^2)*x^4*
       (1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
       PolyLog[2, (I*(1 + x))/(I + x)])/(1 + x^2)^8 + 
     ((144*I)*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*
       \[Alpha]s*PolyLog[2, (1 + x)/(I + x)])/(1 + x^2)^8 + 
     Log[(I + x)/(1 + x)]*((-288*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 
          4*x^6 + x^8)*\[Alpha]s*PolyLog[2, 1 + x])/(Pi*(1 + x^2)^8) + 
       (288*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, (I*(1 + x))/(I + x)])/(Pi*(1 + x^2)^8) - 
       (288*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, (1 + x)/(I + x)])/(Pi*(1 + x^2)^8)) + 
     Log[(1/2 - I/2)*(I + x)]*((96*C1^2*(-1 + Nc^2)*Pi*x^4*\[Alpha]s)/
        (1 + x^2)^4 + (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, x])/
        (Pi*(1 + x^2)^4) - (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[2, (1/2 - I/2)*(I + x)])/(Pi*(1 + x^2)^4) - 
       (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, (I + x)/x])/
        (Pi*(1 + x^2)^4) + (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[2, ((1 + I) + (1 - I)*x)/(2*x)])/(Pi*(1 + x^2)^4)) + 
     Log[(1/2 + I/2)*(-I + x)]*((96*C1^2*(-1 + Nc^2)*Pi*x^4*\[Alpha]s)/
        (1 + x^2)^4 + (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, x])/
        (Pi*(1 + x^2)^4) - (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[2, (1/2 + I/2)*(-I + x)])/(Pi*(1 + x^2)^4) - 
       (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, (-I + x)/x])/
        (Pi*(1 + x^2)^4) + (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[2, ((1 - I) + (1 + I)*x)/(2*x)])/(Pi*(1 + x^2)^4)) + 
     (6*C1^2*(-1 + Nc^2)*(1 + 10*x^2 + 15*x^4 - 22*x^6 - 389*x^8 - 22*x^10 + 
        15*x^12 + 10*x^14 + x^16)*\[Alpha]s*PolyLog[2, (1 + x^2)^(-1)])/
      (Pi*(1 + x^2)^8) + Log[1 + x^2]*
      (-(C1^2*(-1 + Nc^2)*(131 + 304*x^2 + 32*(1 + 21*Pi^2)*x^4 + 
           48*(-3 + 56*Pi^2)*x^6 + 3744*Pi^2*x^8 + 48*(3 + 56*Pi^2)*x^10 + 
           32*(-1 + 21*Pi^2)*x^12 - 304*x^14 - 131*x^16)*\[Alpha]s)/
        (12*Pi*(1 + x^2)^8) + (24*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[2, 1 + x^2])/(Pi*(1 + x^2)^4)) + 
     Log[x]*(-(C1^2*(-1 + Nc^2)*x^2*(192 + 6*(113 + 36*Pi^2)*x^2 + 
           24*(19 + 36*Pi^2)*x^4 + 9*(185 + 112*Pi^2)*x^6 + 
           12*(101 + 72*Pi^2)*x^8 + 8*(139 + 27*Pi^2)*x^10 + 748*x^12 + 
           236*x^14)*\[Alpha]s)/(3*Pi*(1 + x^2)^8) + 
       ((96*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(1/2 - I/2)*(-I + x)])/
        (1 + x^2)^4 - (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[1/2 + I/2]*
         Log[(1/2 - I/2)*(-I + x)])/(Pi*(1 + x^2)^4) - 
       ((48*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(1/2 + I/2)*(-I + x)])/
        (1 + x^2)^4 + (144*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + 
          x^8)*\[Alpha]s*Log[-I + x]^2)/(Pi*(1 + x^2)^8) + 
       (24*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(-I + x)/x]^2)/
        (Pi*(1 + x^2)^4) + ((48*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         Log[(1/2 - I/2)*(I + x)])/(1 + x^2)^4 - 
       ((96*I)*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(1/2 + I/2)*(I + x)])/
        (1 + x^2)^4 - (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[1/2 - I/2]*
         Log[(1/2 + I/2)*(I + x)])/(Pi*(1 + x^2)^4) - 
       (24*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[I + x]^2)/(Pi*(1 + x^2)^4) + 
       (24*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(I + x)/(2*x)]^2)/
        (Pi*(1 + x^2)^4) + (4*C1^2*(-1 + Nc^2)*(-1 + x^2)^2*
         (5 + 8*x^2 - 17*x^4 - 88*x^6 - 17*x^8 + 8*x^10 + 5*x^12)*\[Alpha]s*
         Log[1 + x])/(Pi*(1 + x^2)^8) - (96*C1^2*(-1 + Nc^2)*x^4*
         (5 + 20*x^2 + 27*x^4 + 20*x^6 + 5*x^8)*\[Alpha]s*Log[I + x]*
         Log[1 + x])/(Pi*(1 + x^2)^8) + (288*C1^2*(-1 + Nc^2)*x^4*
         (1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[1 + x]^2)/
        (Pi*(1 + x^2)^8) + Log[-I + x]*(((144*I)*C1^2*(-1 + Nc^2)*x^4*
           (1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/(1 + x^2)^8 - 
         (96*C1^2*(-1 + Nc^2)*x^4*(5 + 20*x^2 + 27*x^4 + 20*x^6 + 5*x^8)*
           \[Alpha]s*Log[1 + x])/(Pi*(1 + x^2)^8)) + 
       (12*C1^2*(-1 + Nc^2)*x^4*((4*I)*Pi*(1 + x^2)^4 + 
          3*(13 + 52*x^2 + 189*x^4 + 52*x^6 + 13*x^8))*\[Alpha]s*
         Log[1 + x^2])/(Pi*(1 + x^2)^8) - (96*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[2, 1 - I*x])/(Pi*(1 + x^2)^4) - 
       (144*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, 1 + I*x])/
        (Pi*(1 + x^2)^4) - (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[2, -x])/(Pi*(1 + x^2)^4) - (192*C1^2*(-1 + Nc^2)*x^4*
         \[Alpha]s*PolyLog[2, x])/(Pi*(1 + x^2)^4) + 
       (48*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 3*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, -x^2])/(Pi*(1 + x^2)^8) + 
       (384*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, (-I + x)/x])/
        (Pi*(1 + x^2)^4) - (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[2, ((1/2 + I/2)*(I + x))/x])/(Pi*(1 + x^2)^4) + 
       (384*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, (I + x)/x])/
        (Pi*(1 + x^2)^4) - (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[2, ((1 + I) + (1 - I)*x)/(2*x)])/(Pi*(1 + x^2)^4) - 
       (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, ((1 - I) + (1 + I)*x)/
           (2*x)])/(Pi*(1 + x^2)^4) + (48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[2, 1 + x^2])/(Pi*(1 + x^2)^4)) - 
     (576*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
       PolyLog[3, 1 - x])/(Pi*(1 + x^2)^8) + 
     (48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[3, 1/2 + (I/2)*x])/
      (Pi*(1 + x^2)^4) - (48*C1^2*(-1 + Nc^2)*x^4*(13 + 52*x^2 + 66*x^4 + 
        52*x^6 + 13*x^8)*\[Alpha]s*PolyLog[3, 1 - I*x])/(Pi*(1 + x^2)^8) - 
     (48*C1^2*(-1 + Nc^2)*x^4*(13 + 52*x^2 + 66*x^4 + 52*x^6 + 13*x^8)*
       \[Alpha]s*PolyLog[3, 1 + I*x])/(Pi*(1 + x^2)^8) + 
     (288*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
       PolyLog[3, (1 + I*x)/(1 - x)])/(Pi*(1 + x^2)^8) - 
     (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[3, -((1 + I) - (1 - I)*x)/
         (2*x)])/(Pi*(1 + x^2)^4) - (288*C1^2*(-1 + Nc^2)*x^4*
       (1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*PolyLog[3, -x])/
      (Pi*(1 + x^2)^8) - (288*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 
        4*x^6 + x^8)*\[Alpha]s*PolyLog[3, x])/(Pi*(1 + x^2)^8) - 
     (12*C1^2*(-1 + Nc^2)*x^4*(7 + 28*x^2 + 36*x^4 + 28*x^6 + 7*x^8)*
       \[Alpha]s*PolyLog[3, -x^2])/(Pi*(1 + x^2)^8) + 
     (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[3, (-1/2 + I/2)*(-I + x)])/
      (Pi*(1 + x^2)^4) + (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
       PolyLog[3, (1/2 + I/2)*(-I + x)])/(Pi*(1 + x^2)^4) - 
     (288*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
       PolyLog[3, (-I + x)/(-1 + x)])/(Pi*(1 + x^2)^8) - 
     (48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[3, (-I + x)/(2*x)])/
      (Pi*(1 + x^2)^4) + (432*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
       PolyLog[3, (-I + x)/x])/(Pi*(1 + x^2)^4) + 
     (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[3, (-1/2 - I/2)*(I + x)])/
      (Pi*(1 + x^2)^4) + (48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
       PolyLog[3, (-I/2)*(I + x)])/(Pi*(1 + x^2)^4) + 
     (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[3, (1/2 - I/2)*(I + x)])/
      (Pi*(1 + x^2)^4) + (288*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 
        4*x^6 + x^8)*\[Alpha]s*PolyLog[3, (I*(I + x))/(-1 + x)])/
      (Pi*(1 + x^2)^8) - (288*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 
        4*x^6 + x^8)*\[Alpha]s*PolyLog[3, (I + x)/(-1 + x)])/
      (Pi*(1 + x^2)^8) - (48*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
       PolyLog[3, (I + x)/(2*x)])/(Pi*(1 + x^2)^4) - 
     (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[3, ((1/2 + I/2)*(I + x))/x])/
      (Pi*(1 + x^2)^4) + (432*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
       PolyLog[3, (I + x)/x])/(Pi*(1 + x^2)^4) - 
     (576*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
       PolyLog[3, 1 + x])/(Pi*(1 + x^2)^8) + 
     (288*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
       PolyLog[3, ((-I)*(1 + x))/(-I + x)])/(Pi*(1 + x^2)^8) - 
     (288*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
       PolyLog[3, (1 + x)/(-I + x)])/(Pi*(1 + x^2)^8) + 
     (288*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
       PolyLog[3, (I*(1 + x))/(I + x)])/(Pi*(1 + x^2)^8) - 
     (288*C1^2*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s*
       PolyLog[3, (1 + x)/(I + x)])/(Pi*(1 + x^2)^8) - 
     (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[3, ((1 + I) + (1 - I)*x)/
         (2*x)])/(Pi*(1 + x^2)^4) - (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*
       PolyLog[3, ((1 - I) + (1 + I)*x)/(2*x)])/(Pi*(1 + x^2)^4) - 
     (120*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[3, 1 + x^2])/
      (Pi*(1 + x^2)^4) + (36*C1^2*(-1 + Nc^2)*x^4*(23 + 92*x^2 + 106*x^4 + 
        92*x^6 + 23*x^8)*\[Alpha]s*Zeta[3])/(Pi*(1 + x^2)^8) + 
     C2^2*(((-1 + Nc^2)*((-6576*I)*Pi^3*x^4*(1 + x^2 + x^4)^3*
           (1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8) - (1 + x^2 + x^4)^2*
           (-65 - 769*x^2 - 4137*x^4 - 13480*x^6 - 12200*x^8 + 12200*x^12 + 
            13480*x^14 + 4137*x^16 + 769*x^18 + 65*x^20) - 
          4*Pi^2*(-1 + 37*x^2 + 48*x^3 - 70*x^4 + 240*x^5 - 1583*x^6 + 
            336*x^7 - 10846*x^8 + 432*x^9 - 28679*x^10 + 864*x^11 - 
            51973*x^12 + 1584*x^13 - 61952*x^14 + 1584*x^15 - 54721*x^16 + 
            864*x^17 - 32379*x^18 + 432*x^19 - 13638*x^20 + 336*x^21 - 
            2835*x^22 + 240*x^23 - 350*x^24 + 48*x^25 + 65*x^26 + 19*x^28))*
         \[Alpha]s)/(48*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^3) + 
       (24*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[2]^3)/(Pi*(1 + x^2)^8) + ((-1 + Nc^2)*Pi*x^4*
         (1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[64])/(1 + x^2)^8 + 
       (72*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[1 + I*Sqrt[3] - 2*x])/(1 + x^2)^8 + 
       ((12*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[I - x]^2)/(1 + x^2)^8 + (24*(-1 + Nc^2)*Pi*x^4*
         (1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[(-1)^(1/3) - x])/
        (1 + x^2)^8 + ((24*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + 
          x^8)*\[Alpha]s*Log[1 - I*x]^2)/(1 + x^2)^8 - 
       ((24*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[1 + I*x]^2)/(1 + x^2)^8 - ((24*I)*(-1 + Nc^2)*x^4*
         (1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[(1 + I*x)/(1 - x)]^
          2)/(1 + x^2)^8 + ((8*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 
          4*x^6 + x^8)*\[Alpha]s*Log[(I + Sqrt[3] - (2*I)*x)/(-I + Sqrt[3])]^
          2)/(1 + x^2)^8 + (8*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + 
          x^8)*\[Alpha]s*Log[2/x^3])/(1 + x^2)^8 + 
       Log[I - x]*((-8*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
           \[Alpha]s)/(1 + x^2)^8 - (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 
            4*x^6 + x^8)*\[Alpha]s*Log[1 + I*x]*Log[x])/(Pi*(1 + x^2)^8)) - 
       (8*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[1/(x*(-I + x))])/(1 + x^2)^8 + 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[-I + x]^3)/(Pi*(1 + x^2)^8) + ((12*I)*(-1 + Nc^2)*x^4*
         (1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[(-I + x)/x]^2)/
        (1 + x^2)^8 - (8*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
         \[Alpha]s*Log[-(x^2*(-I + x))/2])/(1 + x^2)^8 + 
       Log[2]^2*(((28*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
           \[Alpha]s)/(1 + x^2)^8 + (24*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 
            4*x^6 + x^8)*\[Alpha]s*Log[1 - I*x])/(Pi*(1 + x^2)^8) + 
         (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[(1 + I*x)/2])/(Pi*(1 + x^2)^8) - 
         (24*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[x])/(Pi*(1 + x^2)^8) + (48*(-1 + Nc^2)*x^4*
           (1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[(-I/2)*(I + x)])/
          (Pi*(1 + x^2)^8)) + Log[I*x]*
        (((48*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[I + x])/(1 + x^2)^8 - (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 
            4*x^6 + x^8)*\[Alpha]s*Log[I + x]^2)/(Pi*(1 + x^2)^8)) + 
       ((24*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[(I*(I + x))/(-1 + x)]^2)/(1 + x^2)^8 - 
       ((12*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[(I + x)/(2*x)]^2)/(1 + x^2)^8 - 
       (24*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[(-I + x)/(2*x)]^2*Log[(I + x)/x])/(Pi*(1 + x^2)^8) + 
       Log[-I + x]^2*(((108*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + 
            x^8)*\[Alpha]s)/(1 + x^2)^8 - (96*(-1 + Nc^2)*x^4*
           (1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[1 + x])/
          (Pi*(1 + x^2)^8)) + Log[((1 - I)*x)/(I + x)]*
        ((-12*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 + (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
           \[Alpha]s*Log[I + x]^2)/(Pi*(1 + x^2)^8) + 
         ((48*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[1 + x])/(1 + x^2)^8 + (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 
            4*x^6 + x^8)*\[Alpha]s*Log[1 + x]^2)/(Pi*(1 + x^2)^8) + 
         Log[I + x]*(((-48*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + 
              x^8)*\[Alpha]s)/(1 + x^2)^8 - (96*(-1 + Nc^2)*x^4*
             (1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[1 + x])/
            (Pi*(1 + x^2)^8))) + Log[((1 + I)*x)/(-I + x)]*
        ((-12*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 + (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
           \[Alpha]s*Log[-I + x]^2)/(Pi*(1 + x^2)^8) - 
         ((48*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[1 + x])/(1 + x^2)^8 + (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 
            4*x^6 + x^8)*\[Alpha]s*Log[1 + x]^2)/(Pi*(1 + x^2)^8) + 
         Log[-I + x]*(((48*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + 
              x^8)*\[Alpha]s)/(1 + x^2)^8 - (96*(-1 + Nc^2)*x^4*
             (1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[1 + x])/
            (Pi*(1 + x^2)^8))) + Log[(-1 + I)/(I + x)]*
        ((12*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 - (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
           \[Alpha]s*Log[I + x]^2)/(Pi*(1 + x^2)^8) - 
         ((48*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[1 + x])/(1 + x^2)^8 - (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 
            4*x^6 + x^8)*\[Alpha]s*Log[1 + x]^2)/(Pi*(1 + x^2)^8) + 
         Log[I + x]*(((48*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + 
              x^8)*\[Alpha]s)/(1 + x^2)^8 + (96*(-1 + Nc^2)*x^4*
             (1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[1 + x])/
            (Pi*(1 + x^2)^8))) + (24*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 9*x^4 + 
          4*x^6 + x^8)*\[Alpha]s*Log[(-1)^(1/3) + x])/(1 + x^2)^8 - 
       ((8*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[((-1)^(1/3) + x)/(-1 + (-1)^(1/3))]^2)/(1 + x^2)^8 + 
       ((16*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[((-1)^(1/3) + x)/(-1 + (-1)^(1/3))]*
         Log[-(((-1)^(1/3) + x)/((-1 + (-1)^(1/3))*x))])/(1 + x^2)^8 - 
       ((8*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[-(((-1)^(1/3) + x)/((-1 + (-1)^(1/3))*x))]^2)/(1 + x^2)^8 + 
       ((8*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[(-(-1)^(2/3) + x)/((1 + (-1)^(2/3))*x)]^2)/(1 + x^2)^8 + 
       Log[(-1)^(2/3) - x]*((24*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 9*x^4 + 
            4*x^6 + x^8)*\[Alpha]s)/(1 + x^2)^8 + 
         (24*(-1)^(1/3)*(-2 + (-1)^(1/3))*(-1 + Nc^2)*x^4*
           (1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[1 + x]^2)/
          ((1 + (-1)^(1/3))*Pi*(1 + x^2)^8) - ((16*I)*(-1 + Nc^2)*x^4*
           (1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[(-(-1)^(2/3) + x)/((1 + (-1)^(2/3))*x)])/(1 + x^2)^8) + 
       (24*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[(-1)^(2/3) + x])/(1 + x^2)^8 + 
       (352*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[-1 + I*Sqrt[3] + 2*x])/(3*(1 + x^2)^8) + 
       ((8*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[-1 + I*Sqrt[3] + 2*x]^2)/(1 + x^2)^8 + 
       (((-18*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 + (36*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
           \[Alpha]s*Log[(-1)^(1/3)*x])/(Pi*(1 + x^2)^8))*
        Log[1 - (-1)^(1/3)*x]^2 - (36*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 
          4*x^6 + x^8)*\[Alpha]s*Log[(1 + (-1)^(1/3))*x]*
         Log[1 - (-1)^(1/3)*x]^2)/(Pi*(1 + x^2)^8) - 
       ((12*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[(-1 + (-1)^(1/3)*x)/(-1 + x)]^2)/(1 + x^2)^8 + 
       ((12*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[1 + (-1)^(1/3)*x]^2)/(1 + x^2)^8 - 
       (36*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[x - (-1)^(1/3)*x]*Log[1 + (-1)^(1/3)*x]^2)/(Pi*(1 + x^2)^8) + 
       ((-36*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[1 + (-1)^(1/3)])/(Pi*(1 + x^2)^8) + 
         (36*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[-1 + (-1)^(2/3)])/(Pi*(1 + x^2)^8))*
        Log[-((1 + (-1)^(1/3)*x)/(-1 + x))]^2 + 
       (((-36*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 + (36*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
           \[Alpha]s*Log[(-1)^(2/3)*x])/(Pi*(1 + x^2)^8))*
        Log[1 - (-1)^(2/3)*x]^2 - (36*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 
          4*x^6 + x^8)*\[Alpha]s*Log[(1 + (-1)^(2/3))*x]*
         Log[1 - (-1)^(2/3)*x]^2)/(Pi*(1 + x^2)^8) + 
       ((6*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[(-1 + (-1)^(2/3)*x)/(-1 + x)]^2)/(1 + x^2)^8 - 
       (36*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[-1 + (-1)^(2/3)]*Log[(-1 + (-1)^(2/3)*x)/(-1 + x)]^2)/
        (Pi*(1 + x^2)^8) + ((6*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 
          4*x^6 + x^8)*\[Alpha]s*Log[1 + (-1)^(2/3)*x]^2)/(1 + x^2)^8 - 
       (36*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[x - (-1)^(2/3)*x]*Log[1 + (-1)^(2/3)*x]^2)/(Pi*(1 + x^2)^8) + 
       Log[x]^2*((4*(-1 + Nc^2)*x^4*(-6 - 46*x^2 - 326*x^4 - 943*x^6 - 
            1851*x^8 - 2478*x^10 - 2538*x^12 - 1868*x^14 - 1024*x^16 - 
            359*x^18 - 76*x^20 + 7*x^22 + 5*x^24)*\[Alpha]s)/
          (Pi*(1 + x^2)^8*(1 + x^2 + x^4)^3) + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[1 - (-1)^(1/3)*x])/(Pi*(1 + x^2)^8) + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[1 + (-1)^(1/3)*x])/(Pi*(1 + x^2)^8) + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[1 - (-1)^(2/3)*x])/(Pi*(1 + x^2)^8) + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[1 + (-1)^(2/3)*x])/(Pi*(1 + x^2)^8)) + 
       Log[3]*((18*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
           \[Alpha]s*Log[1 - (-1)^(1/3)*x]^2)/(Pi*(1 + x^2)^8) + 
         (18*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[(-1 + (-1)^(2/3)*x)/(-1 + x)]^2)/(Pi*(1 + x^2)^8) + 
         (18*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[1 + (-1)^(2/3)*x]^2)/(Pi*(1 + x^2)^8)) + 
       ((12*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[-((1 + (-1)^(2/3)*x)/(-1 + x))]^2)/(1 + x^2)^8 + 
       ((8*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[1 + I*Sqrt[3] - x + I*Sqrt[3]*x]^2)/(1 + x^2)^8 - 
       ((4*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[(-I + Sqrt[3] - (2*I)*x^2)/(I + Sqrt[3])]^2)/(1 + x^2)^8 + 
       ((8*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[(-I + Sqrt[3] - (2*I)*x^2)/(I + Sqrt[3])]*
         Log[(I - Sqrt[3] + (2*I)*x^2)/((I + Sqrt[3])*x^2)])/(1 + x^2)^8 - 
       ((4*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[(I - Sqrt[3] + (2*I)*x^2)/((I + Sqrt[3])*x^2)]^2)/(1 + x^2)^8 + 
       ((4*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[(I/2)*(I + Sqrt[3] + (2*I)*x^2)]^2)/(1 + x^2)^8 + 
       ((4*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[-((I + Sqrt[3] + (2*I)*x^2)/((-I + Sqrt[3])*x^2))]^2)/
        (1 + x^2)^8 + Log[(I/2)*(I + Sqrt[3] + (2*I)*x^2)]*
        ((8*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (3*(1 + x^2)^8) - ((8*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 
            4*x^6 + x^8)*\[Alpha]s*Log[-((I + Sqrt[3] + (2*I)*x^2)/
              ((-I + Sqrt[3])*x^2))])/(1 + x^2)^8) - 
       (24*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[1 - x]^2*Log[1 - x + x^2])/(Pi*(1 + x^2)^8) + 
       Log[1 + x]^2*(((92*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + 
            x^8)*\[Alpha]s)/(1 + x^2)^8 + (36*(-1 + Nc^2)*x^4*
           (1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[3])/
          (Pi*(1 + x^2)^8) - (36*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + 
            x^8)*\[Alpha]s*Log[(1 + (-1)^(1/3))*x])/(Pi*(1 + x^2)^8) - 
         (36*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[(1 + (-1)^(2/3))*x])/(Pi*(1 + x^2)^8) - 
         (36*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[x - (-1)^(1/3)*x])/(Pi*(1 + x^2)^8) - 
         (36*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[x - (-1)^(2/3)*x])/(Pi*(1 + x^2)^8) + 
         (24*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[(1 + I*Sqrt[3] + I*(I + Sqrt[3])*x)/2])/(Pi*(1 + x^2)^8) - 
         (24*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[1 + x + x^2])/(Pi*(1 + x^2)^8)) + Log[1 + x^2]^2*
        (((-1 + Nc^2)*(-1 + x^2 + (-55 + (12*I)*Pi)*x^4 + (-491 + (84*I)*Pi)*
             x^6 + (4*I)*(694*I + 81*Pi)*x^8 + (-6947 + (744*I)*Pi)*x^10 + 
            (-12149 + (1212*I)*Pi)*x^12 + (-14089 + (1404*I)*Pi)*x^14 + 
            (-12149 + (1212*I)*Pi)*x^16 + (-6947 + (744*I)*Pi)*x^18 + 
            (4*I)*(694*I + 81*Pi)*x^20 + (-491 + (84*I)*Pi)*x^22 + 
            (-55 + (12*I)*Pi)*x^24 + x^26 - x^28)*\[Alpha]s)/
          (Pi*(1 + x^2)^8*(1 + x^2 + x^4)^3) - 
         (12*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[1 + x^2 + x^4])/(Pi*(1 + x^2)^8)) - 
       ((96*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, -(-1 + (-1)^(1/3))^(-1)])/(1 + x^2)^8 - 
       ((112*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, (-1)^(1/3)/(-1 + (-1)^(1/3))])/(1 + x^2)^8 - 
       ((96*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, (1 + (-1)^(2/3))^(-1)])/(1 + x^2)^8 - 
       ((80*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, (-1)^(2/3)/(1 + (-1)^(2/3))])/(1 + x^2)^8 - 
       ((16*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, (-I + Sqrt[3])/(I + Sqrt[3])])/(1 + x^2)^8 + 
       ((16*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, (I + Sqrt[3])/(-I + Sqrt[3])])/(1 + x^2)^8 + 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[((-1)^(1/3) - x)/((-1 + (-1)^(1/3))*x)]*
         PolyLog[2, 1 - (-1)^(1/3)/x])/(Pi*(1 + x^2)^8) - 
       ((24*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, 1/2 - (I/2)*x])/(1 + x^2)^8 + 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[-1 + I*x]*PolyLog[2, 1/2 - (I/2)*x])/(Pi*(1 + x^2)^8) + 
       ((24*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, 1/2 + (I/2)*x])/(1 + x^2)^8 + 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[-1 - I*x]*PolyLog[2, 1/2 + (I/2)*x])/(Pi*(1 + x^2)^8) + 
       Log[4]*(((-12*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
           \[Alpha]s*Log[(-I + x)/x])/(1 + x^2)^8 + 
         (24*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[x]*Log[(-I + x)/x])/(Pi*(1 + x^2)^8) - 
         ((8*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[-1 + I*Sqrt[3] + 2*x])/(1 + x^2)^8 - 
         (24*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, 1/2 - (I/2)*x])/(Pi*(1 + x^2)^8) - 
         (24*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, 1/2 + (I/2)*x])/(Pi*(1 + x^2)^8)) + 
       ((48*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, 1 - I*x])/(1 + x^2)^8 + 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[x/(2*I + 2*x)]*PolyLog[2, 1 - I*x])/(Pi*(1 + x^2)^8) + 
       Log[I + x]*((-32*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
           \[Alpha]s)/(1 + x^2)^8 + ((96*I)*(-1 + Nc^2)*x^4*
           (1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[1 + x])/
          (1 + x^2)^8 - (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
           \[Alpha]s*PolyLog[2, 1 - I*x])/(Pi*(1 + x^2)^8)) + 
       Log[1 - I*x]*((-48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
           \[Alpha]s*Log[2/x^3]*Log[I*x])/(Pi*(1 + x^2)^8) - 
         (144*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[x]^2)/(Pi*(1 + x^2)^8) - (24*(-1 + Nc^2)*x^4*
           (1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[4]*
           Log[(-I + x)/x])/(Pi*(1 + x^2)^8) + 
         (24*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[(-I + x)/x]^2)/(Pi*(1 + x^2)^8) - 
         ((48*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[(I*(I + x))/(-1 + x)])/(1 + x^2)^8 + 
         Log[x]*((-48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
             \[Alpha]s*Log[I + x])/(Pi*(1 + x^2)^8) + 
           (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
             Log[1 + x^2])/(Pi*(1 + x^2)^8)) - 
         (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, 1 - I*x])/(Pi*(1 + x^2)^8)) - 
       ((48*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, 1 + I*x])/(1 + x^2)^8 + 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[1/(2*(-I + x))]*PolyLog[2, 1 + I*x])/(Pi*(1 + x^2)^8) + 
       Log[1 + I*x]*((-24*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + 
            x^8)*\[Alpha]s)/(1 + x^2)^8 + ((48*I)*(-1 + Nc^2)*x^4*
           (1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[(1 + I*x)/(1 - x)])/(1 + x^2)^8 + 
         (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[x]^2)/(Pi*(1 + x^2)^8) - ((24*I)*(-1 + Nc^2)*x^4*
           (1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[-1/(2*(I + x))])/
          (1 + x^2)^8 + (24*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
           \[Alpha]s*Log[(I + x)/(2*x)]^2)/(Pi*(1 + x^2)^8) - 
         ((24*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[(I + x)/x])/(1 + x^2)^8 + 
         Log[x]*(((-96*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
             \[Alpha]s)/(1 + x^2)^8 + (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 
              9*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[-1/(2*(I + x))])/
            (Pi*(1 + x^2)^8) + (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 
              4*x^6 + x^8)*\[Alpha]s*Log[(I + x)/x])/(Pi*(1 + x^2)^8) + 
           (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
             Log[1 + x^2])/(Pi*(1 + x^2)^8)) - 
         (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, 1 + I*x])/(Pi*(1 + x^2)^8)) + 
       ((96*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, (I + Sqrt[3] - (2*I)*x)/(-I + Sqrt[3])])/(1 + x^2)^8 + 
       ((96*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, (-I + Sqrt[3] + (2*I)*x)/(I + Sqrt[3])])/(1 + x^2)^8 + 
       ((96*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, ((2*I)*(-1 + x))/(-I + Sqrt[3])])/(1 + x^2)^8 + 
       ((96*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, ((-2*I)*(-1 + x))/(I + Sqrt[3])])/(1 + x^2)^8 + 
       (2*(-1 + Nc^2)*(7 + 21*x + 50*x^2 + 65*x^3 - 104*x^4 - 497*x^5 - 
          1677*x^6 - 3094*x^7 - 7326*x^8 - 12620*x^9 - 20094*x^10 - 
          21958*x^11 - 20094*x^12 - 12620*x^13 - 7326*x^14 - 3094*x^15 - 
          1677*x^16 - 497*x^17 - 104*x^18 + 65*x^19 + 50*x^20 + 21*x^21 + 
          7*x^22)*\[Alpha]s*PolyLog[2, -x])/(Pi*(1 + x^2)^8*
         (1 + x + x^2)^3) - (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + 
          x^8)*\[Alpha]s*Log[-(((-1)^(1/3) + x)/((-1 + (-1)^(1/3))*x*
             (1 + x + x^2)))]*PolyLog[2, -x])/(Pi*(1 + x^2)^8) + 
       (2*(-1 + Nc^2)*(7 - 21*x + 50*x^2 - 65*x^3 - 104*x^4 + 497*x^5 - 
          1677*x^6 + 3094*x^7 - 7326*x^8 + 12620*x^9 - 20094*x^10 + 
          21958*x^11 - 20094*x^12 + 12620*x^13 - 7326*x^14 + 3094*x^15 - 
          1677*x^16 + 497*x^17 - 104*x^18 - 65*x^19 + 50*x^20 - 21*x^21 + 
          7*x^22)*\[Alpha]s*PolyLog[2, x])/(Pi*(1 + x^2)^8*(1 - x + x^2)^3) + 
       Log[(-I + Sqrt[3] + (2*I)*x)/(I + Sqrt[3])]*
        ((-24*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 + ((16*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + 
            x^8)*\[Alpha]s*Log[x])/(1 + x^2)^8 + 
         (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (-I + Sqrt[3] + (2*I)*x)/(I + Sqrt[3])])/
          (Pi*(1 + x^2)^8) - (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + 
            x^8)*\[Alpha]s*PolyLog[2, (-I + Sqrt[3] + (2*I)*x)/
             ((I + Sqrt[3])*x)])/(Pi*(1 + x^2)^8) - 
         (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, x])/(Pi*(1 + x^2)^8)) + Log[1 - x + x^2]*
        ((-72*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 - (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
           \[Alpha]s*PolyLog[2, (1 - x)^(-1)])/(Pi*(1 + x^2)^8) + 
         (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, x])/(Pi*(1 + x^2)^8)) + 
       ((-1 + Nc^2)*(3 + 9*x^2 + 216*x^4 + 1453*x^6 + 6806*x^8 + 16789*x^10 + 
          29143*x^12 + 34094*x^14 + 29143*x^16 + 16789*x^18 + 6806*x^20 + 
          1453*x^22 + 216*x^24 + 9*x^26 + 3*x^28)*\[Alpha]s*PolyLog[2, -x^2])/
        (Pi*(1 + x^2)^8*(1 + x^2 + x^4)^3) - 
       (24*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[-((I + Sqrt[3] + (2*I)*x^2)/((-I + Sqrt[3])*x^2*
             (1 + x^2 + x^4)))]*PolyLog[2, -x^2])/(Pi*(1 + x^2)^8) + 
       (54*(-1 + Nc^2)*x^4*(3 + 12*x^2 + 47*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s*
         PolyLog[2, x^2])/(Pi*(1 + x^2)^8) + Log[(1 + I*x)/(1 - x)]*
        ((16*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 + (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
           \[Alpha]s*PolyLog[2, (1 + I*x)/(1 - x)])/(Pi*(1 + x^2)^8) - 
         (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, x])/(Pi*(1 + x^2)^8) - (96*(-1 + Nc^2)*x^4*
           (1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (-I + x)/(-1 + x)])/(Pi*(1 + x^2)^8)) + 
       Log[(-I + x)/x]*((-24*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + 
            x^8)*\[Alpha]s*Log[(I + x)/(2*x)]^2)/(Pi*(1 + x^2)^8) - 
         (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (-I + x)/(2*x)])/(Pi*(1 + x^2)^8)) + 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[(-I + x)/(2*x)]*PolyLog[2, (-I + x)/x])/(Pi*(1 + x^2)^8) + 
       Log[(I*(I + x))/(-1 + x)]*((16*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 9*x^4 + 
            4*x^6 + x^8)*\[Alpha]s)/(1 + x^2)^8 - 
         (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, x])/(Pi*(1 + x^2)^8) + (96*(-1 + Nc^2)*x^4*
           (1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (I*(I + x))/(-1 + x)])/(Pi*(1 + x^2)^8) - 
         (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (I + x)/(-1 + x)])/(Pi*(1 + x^2)^8)) - 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[(I + x)/x]*PolyLog[2, (I + x)/(2*x)])/(Pi*(1 + x^2)^8) + 
       Log[2]*((-472*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
           \[Alpha]s)/(3*(1 + x^2)^8) - ((96*I)*(-1 + Nc^2)*x^4*
           (1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[1 - x])/
          (1 + x^2)^8 - (24*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
           \[Alpha]s*Log[4]*Log[1 + I*x])/(Pi*(1 + x^2)^8) + 
         (24*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[1 + I*x]^2)/(Pi*(1 + x^2)^8) + ((16*I)*(-1 + Nc^2)*x^4*
           (1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[(I + Sqrt[3] - (2*I)*x)/(-I + Sqrt[3])])/(1 + x^2)^8 - 
         (24*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[-I + x]^2)/(Pi*(1 + x^2)^8) + (24*(-1 + Nc^2)*x^4*
           (1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[(-I + x)/(2*x)]^2)/
          (Pi*(1 + x^2)^8) + Log[(1 + I*x)/2]*
          ((-48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
             Log[x])/(Pi*(1 + x^2)^8) - (48*(-1 + Nc^2)*x^4*
             (1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[(-I + x)/x])/
            (Pi*(1 + x^2)^8)) + (24*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 
            4*x^6 + x^8)*\[Alpha]s*Log[(-I/2)*(I + x)]^2)/(Pi*(1 + x^2)^8) + 
         Log[x]*(((16*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
             \[Alpha]s)/(1 + x^2)^8 - (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 
              9*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[(-I/2)*(I + x)])/
            (Pi*(1 + x^2)^8)) + (24*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 
            4*x^6 + x^8)*\[Alpha]s*Log[(I + x)/(2*x)]^2)/(Pi*(1 + x^2)^8) - 
         (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[(-I/2)*(I + x)]*Log[(I + x)/x])/(Pi*(1 + x^2)^8) + 
         ((24*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[1 + x])/(1 + x^2)^8 - (24*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 
            4*x^6 + x^8)*\[Alpha]s*Log[1 + x]^2)/(Pi*(1 + x^2)^8) + 
         Log[-I + x]*(((-24*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + 
              x^8)*\[Alpha]s)/(1 + x^2)^8 + (48*(-1 + Nc^2)*x^4*
             (1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[1 + x])/
            (Pi*(1 + x^2)^8)) - ((16*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 
            4*x^6 + x^8)*\[Alpha]s*Log[1 + I*Sqrt[3] - x + I*Sqrt[3]*x])/
          (1 + x^2)^8 + (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
           \[Alpha]s*PolyLog[2, (-I + x)/(2*x)])/(Pi*(1 + x^2)^8) + 
         (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (I + x)/(2*x)])/(Pi*(1 + x^2)^8)) + 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[(I + x)/(2*x)]*PolyLog[2, (I + x)/x])/(Pi*(1 + x^2)^8) + 
       Log[1 + x + x^2]*((-4*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + 
            x^8)*\[Alpha]s)/(1 + x^2)^8 - (48*(-1 + Nc^2)*x^4*
           (1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (1 + x)^(-1)])/(Pi*(1 + x^2)^8)) - 
       ((48*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, ((-I)*(1 + x))/(-I + x)])/(1 + x^2)^8 + 
       Log[(-I + x)/(1 + x)]*((96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 
            4*x^6 + x^8)*\[Alpha]s*PolyLog[2, 1 + x])/(Pi*(1 + x^2)^8) - 
         (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, ((-I)*(1 + x))/(-I + x)])/(Pi*(1 + x^2)^8)) + 
       ((48*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, (1 + x)/(-I + x)])/(1 + x^2)^8 + 
       Log[-I + x]*((-72*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
           \[Alpha]s)/(1 + x^2)^8 - ((24*I)*(-1 + Nc^2)*x^4*
           (1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[1 + x])/
          (1 + x^2)^8 + (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
           \[Alpha]s*Log[1 + x]^2)/(Pi*(1 + x^2)^8) - 
         (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, 1 + I*x])/(Pi*(1 + x^2)^8) + 
         (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (1 + x)/(-I + x)])/(Pi*(1 + x^2)^8)) + 
       ((48*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, (I*(1 + x))/(I + x)])/(1 + x^2)^8 - 
       ((48*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[2, (1 + x)/(I + x)])/(1 + x^2)^8 + Log[(I + x)/(1 + x)]*
        ((96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, 1 + x])/(Pi*(1 + x^2)^8) - 
         (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (I*(1 + x))/(I + x)])/(Pi*(1 + x^2)^8) + 
         (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (1 + x)/(I + x)])/(Pi*(1 + x^2)^8)) + 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[-(((-1)^(1/3) + x)/(-1 + (-1)^(1/3)))]*
         PolyLog[2, ((-1)^(1/3) + x)/(-1 + (-1)^(1/3))])/(Pi*(1 + x^2)^8) + 
       Log[-(((-1)^(1/3) + x)/((-1 + (-1)^(1/3))*x))]*
        ((48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, ((-1)^(1/3) + x)/x])/(Pi*(1 + x^2)^8) - 
         (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, -(((-1)^(1/3) + x)/((-1 + (-1)^(1/3))*x))])/
          (Pi*(1 + x^2)^8)) + Log[(-(-1)^(2/3) + x)/((1 + (-1)^(2/3))*x)]*
        ((-16*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (3*(1 + x^2)^8) + (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + 
            x^8)*\[Alpha]s*PolyLog[2, 1 - (-1)^(2/3)/x])/(Pi*(1 + x^2)^8) - 
         (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, -x])/(Pi*(1 + x^2)^8) - 
         (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (-(-1)^(2/3) + x)/((1 + (-1)^(2/3))*x)])/
          (Pi*(1 + x^2)^8)) + Log[(I + Sqrt[3] - (2*I)*x)/(-I + Sqrt[3])]*
        ((-16*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (3*(1 + x^2)^8) - ((16*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 
            4*x^6 + x^8)*\[Alpha]s*Log[x])/(1 + x^2)^8 - 
         ((16*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[-1 + I*Sqrt[3] + 2*x])/(1 + x^2)^8 + 
         (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (I + Sqrt[3] - (2*I)*x)/(-I + Sqrt[3])])/
          (Pi*(1 + x^2)^8) - (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + 
            x^8)*\[Alpha]s*PolyLog[2, (I + Sqrt[3] - (2*I)*x)/
             ((-I + Sqrt[3])*x)])/(Pi*(1 + x^2)^8) - 
         (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, x])/(Pi*(1 + x^2)^8) + (48*(-1 + Nc^2)*x^4*
           (1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (-1 + I*Sqrt[3] + 2*x)/(2*x)])/(Pi*(1 + x^2)^8)) + 
       Log[1 - (-1)^(1/3)*x]*(((24*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 
            4*x^6 + x^8)*\[Alpha]s*Log[(-1 + (-1)^(1/3)*x)/(-1 + x)])/
          (1 + x^2)^8 - (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
           \[Alpha]s*PolyLog[2, 1 + x])/(Pi*(1 + x^2)^8) + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, ((-1)^(2/3) + x)/(1 + x)])/(Pi*(1 + x^2)^8) + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, 1 - (-1)^(1/3)*x])/(Pi*(1 + x^2)^8) - 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (1 - (-1)^(1/3)*x)/(1 + x)])/(Pi*(1 + x^2)^8)) + 
       Log[(-1 + (-1)^(1/3)*x)/(-1 + x)]*
        ((-12*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 + (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
           \[Alpha]s*PolyLog[2, x])/(Pi*(1 + x^2)^8) + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, ((-1)^(2/3) + x)/(-1 + x)])/(Pi*(1 + x^2)^8) + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, 1 - (-1)^(1/3)*x])/(Pi*(1 + x^2)^8) - 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (-1 + (-1)^(1/3)*x)/(-1 + x)])/(Pi*(1 + x^2)^8)) + 
       Log[-((1 + (-1)^(1/3)*x)/(-1 + x))]*
        ((-12*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 + (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
           \[Alpha]s*PolyLog[2, x])/(Pi*(1 + x^2)^8) + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (-(-1)^(2/3) + x)/(-1 + x)])/(Pi*(1 + x^2)^8) - 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, -((1 + (-1)^(1/3)*x)/(-1 + x))])/(Pi*(1 + x^2)^8)) + 
       Log[1 + (-1)^(1/3)*x]*(((-48*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 
            4*x^6 + x^8)*\[Alpha]s*Log[-((1 + (-1)^(1/3)*x)/(-1 + x))])/
          (1 + x^2)^8 - (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
           \[Alpha]s*PolyLog[2, 1 + x])/(Pi*(1 + x^2)^8) + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (-(-1)^(2/3) + x)/(1 + x)])/(Pi*(1 + x^2)^8) + 
         (144*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, 1 + (-1)^(1/3)*x])/(Pi*(1 + x^2)^8) - 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (1 + (-1)^(1/3)*x)/(1 + x)])/(Pi*(1 + x^2)^8)) + 
       Log[1 - (-1)^(2/3)*x]*(((48*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 
            4*x^6 + x^8)*\[Alpha]s*Log[(-1 + (-1)^(2/3)*x)/(-1 + x)])/
          (1 + x^2)^8 - (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
           \[Alpha]s*PolyLog[2, 1 + x])/(Pi*(1 + x^2)^8) + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, ((-1)^(1/3) + x)/(1 + x)])/(Pi*(1 + x^2)^8) + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, 1 - (-1)^(2/3)*x])/(Pi*(1 + x^2)^8) - 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (1 - (-1)^(2/3)*x)/(1 + x)])/(Pi*(1 + x^2)^8)) + 
       Log[(-1 + (-1)^(2/3)*x)/(-1 + x)]*
        ((-12*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 + (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
           \[Alpha]s*PolyLog[2, x])/(Pi*(1 + x^2)^8) + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, ((-1)^(1/3) + x)/(-1 + x)])/(Pi*(1 + x^2)^8) + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, 1 - (-1)^(2/3)*x])/(Pi*(1 + x^2)^8) - 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (-1 + (-1)^(2/3)*x)/(-1 + x)])/(Pi*(1 + x^2)^8)) + 
       Log[1 - x]*(((-1 + Nc^2)*(-51 - 24*x^2 + 8*(33 + 16*Pi^2)*x^4 + 
            8*(-51 + 64*Pi^2)*x^6 + 1152*Pi^2*x^8 + 8*(51 + 64*Pi^2)*x^10 + 
            8*(-33 + 16*Pi^2)*x^12 + 24*x^14 + 51*x^16)*\[Alpha]s)/
          (4*Pi*(1 + x^2)^8) - ((48*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 
            4*x^6 + x^8)*\[Alpha]s*Log[1 - I*x])/(1 + x^2)^8 + 
         ((48*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[1 + I*x])/(1 + x^2)^8 + ((96*I)*(-1 + Nc^2)*x^4*
           (1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[(-I + Sqrt[3] + (2*I)*x)/(I + Sqrt[3])])/(1 + x^2)^8 - 
         (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[(1 + I*x)/(1 - x)]*Log[x])/(Pi*(1 + x^2)^8) + 
         ((96*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[-1 + I*Sqrt[3] + 2*x])/(1 + x^2)^8 + 
         ((24*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[1 - (-1)^(1/3)*x])/(1 + x^2)^8 - 
         ((48*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[1 + (-1)^(1/3)*x])/(1 + x^2)^8 + 
         ((48*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[1 - (-1)^(2/3)*x])/(1 + x^2)^8 - 
         ((24*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[1 + (-1)^(2/3)*x])/(1 + x^2)^8 + 
         ((48*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[1 - x + x^2])/(1 + x^2)^8 + 
         Log[x]*((2*(-1 + Nc^2)*(-1 + x)^2*(1 - x + 10*x^2 + x^3 + 19*x^4 + 
              32*x^5 - 21*x^6 + 73*x^7 - 25*x^8 + 50*x^9 - 25*x^10 + 
              73*x^11 - 21*x^12 + 32*x^13 + 19*x^14 + x^15 + 10*x^16 - x^17 + 
              x^18)*\[Alpha]s)/(Pi*(1 + x^2)^7*(1 - x + x^2)^3) - 
           (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
             Log[(I*(I + x))/(-1 + x)])/(Pi*(1 + x^2)^8) + 
           (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
             Log[(-1 + (-1)^(1/3)*x)/(-1 + x)])/(Pi*(1 + x^2)^8) + 
           (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
             Log[-((1 + (-1)^(1/3)*x)/(-1 + x))])/(Pi*(1 + x^2)^8) + 
           (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
             Log[(-1 + (-1)^(2/3)*x)/(-1 + x)])/(Pi*(1 + x^2)^8) + 
           (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
             Log[-((1 + (-1)^(2/3)*x)/(-1 + x))])/(Pi*(1 + x^2)^8) + 
           (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
             Log[1 - x + x^2])/(Pi*(1 + x^2)^8)) + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, 1 - (-1)^(1/3)*x])/(Pi*(1 + x^2)^8) + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, 1 - (-1)^(2/3)*x])/(Pi*(1 + x^2)^8) + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, 1 + (-1)^(2/3)*x])/(Pi*(1 + x^2)^8)) + 
       Log[-((1 + (-1)^(2/3)*x)/(-1 + x))]*
        ((-12*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 + (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
           \[Alpha]s*PolyLog[2, x])/(Pi*(1 + x^2)^8) + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (-(-1)^(1/3) + x)/(-1 + x)])/(Pi*(1 + x^2)^8) + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, 1 + (-1)^(2/3)*x])/(Pi*(1 + x^2)^8) - 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, -((1 + (-1)^(2/3)*x)/(-1 + x))])/(Pi*(1 + x^2)^8)) + 
       Log[1 + (-1)^(2/3)*x]*(((-24*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 
            4*x^6 + x^8)*\[Alpha]s*Log[-((1 + (-1)^(2/3)*x)/(-1 + x))])/
          (1 + x^2)^8 - (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
           \[Alpha]s*PolyLog[2, 1 + x])/(Pi*(1 + x^2)^8) + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (-(-1)^(1/3) + x)/(1 + x)])/(Pi*(1 + x^2)^8) + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, 1 + (-1)^(2/3)*x])/(Pi*(1 + x^2)^8) - 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (1 + (-1)^(2/3)*x)/(1 + x)])/(Pi*(1 + x^2)^8)) + 
       Log[1 + x]*((3*(-1 + Nc^2)*(-17 - 8*x^2 + 8*(11 + 6*Pi^2)*x^4 + 
            8*(-17 + 24*Pi^2)*x^6 + 432*Pi^2*x^8 + 8*(17 + 24*Pi^2)*x^10 + 
            8*(-11 + 6*Pi^2)*x^12 + 8*x^14 + 17*x^16)*\[Alpha]s)/
          (4*Pi*(1 + x^2)^8) - ((60*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 
            4*x^6 + x^8)*\[Alpha]s*Log[1 - (-1)^(1/3)*x])/(1 + x^2)^8 + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[(1 + (-1)^(1/3))*x]*Log[1 - (-1)^(1/3)*x])/(Pi*(1 + x^2)^8) - 
         ((96*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[1 + (-1)^(1/3)*x])/(1 + x^2)^8 + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[x - (-1)^(1/3)*x]*Log[1 + (-1)^(1/3)*x])/(Pi*(1 + x^2)^8) - 
         ((48*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[1 - (-1)^(2/3)*x])/(1 + x^2)^8 + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[(1 + (-1)^(2/3))*x]*Log[1 - (-1)^(2/3)*x])/(Pi*(1 + x^2)^8) - 
         ((84*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[1 + (-1)^(2/3)*x])/(1 + x^2)^8 + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[x - (-1)^(2/3)*x]*Log[1 + (-1)^(2/3)*x])/(Pi*(1 + x^2)^8) + 
         Log[3]*((-36*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
             \[Alpha]s*Log[1 - (-1)^(1/3)*x])/(Pi*(1 + x^2)^8) - 
           (36*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
             Log[1 + (-1)^(2/3)*x])/(Pi*(1 + x^2)^8)) + 
         (288*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, 1 + x])/(Pi*(1 + x^2)^8) - 
         (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (1 + x)/(-I + x)])/(Pi*(1 + x^2)^8) - 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (-(-1)^(1/3) + x)/(1 + x)])/(Pi*(1 + x^2)^8) - 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, ((-1)^(1/3) + x)/(1 + x)])/(Pi*(1 + x^2)^8) - 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (-(-1)^(2/3) + x)/(1 + x)])/(Pi*(1 + x^2)^8) - 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, ((-1)^(2/3) + x)/(1 + x)])/(Pi*(1 + x^2)^8) + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (1 - (-1)^(1/3)*x)/(1 + x)])/(Pi*(1 + x^2)^8) + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (1 + (-1)^(1/3)*x)/(1 + x)])/(Pi*(1 + x^2)^8) + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (1 - (-1)^(2/3)*x)/(1 + x)])/(Pi*(1 + x^2)^8) + 
         (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (1 + (-1)^(2/3)*x)/(1 + x)])/(Pi*(1 + x^2)^8)) + 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[(-(-1)^(2/3) + x)/(1 + (-1)^(2/3))]*PolyLog[2, 
          (1 + I*Sqrt[3] + I*(I + Sqrt[3])*x)/2])/(Pi*(1 + x^2)^8) - 
       (2*(-1 + Nc^2)*(1 - x^2 + 55*x^4 + 491*x^6 + 2776*x^8 + 6947*x^10 + 
          12149*x^12 + 14089*x^14 + 12149*x^16 + 6947*x^18 + 2776*x^20 + 
          491*x^22 + 55*x^24 - x^26 + x^28)*\[Alpha]s*
         PolyLog[2, (1 + x^2)^(-1)])/(Pi*(1 + x^2)^8*(1 + x^2 + x^4)^3) + 
       Log[1 + x^2 + x^4]*((4*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + 
            x^8)*\[Alpha]s)/(1 + x^2)^8 - (24*(-1 + Nc^2)*x^4*
           (1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (1 + x^2)^(-1)])/(Pi*(1 + x^2)^8)) + 
       Log[x]*(((-1 + Nc^2)*x^2*(-90 + (-159 + 20*Pi^2)*x^2 + 
            4*(269 + 30*Pi^2)*x^4 + 5*(721 + 80*Pi^2)*x^6 + 
            (7018 + 720*Pi^2)*x^8 + 12*(769 + 75*Pi^2)*x^10 + 
            20*(421 + 36*Pi^2)*x^12 + (5566 + 400*Pi^2)*x^14 + 
            6*(363 + 20*Pi^2)*x^16 + 20*(25 + Pi^2)*x^18 - 230*x^20 - 
            95*x^22)*\[Alpha]s)/(3*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^2) - 
         (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[-I + x]^2)/(Pi*(1 + x^2)^8) - (24*(-1 + Nc^2)*x^4*
           (1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[(-I + x)/x]^2)/
          (Pi*(1 + x^2)^8) + (24*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + 
            x^8)*\[Alpha]s*Log[I + x]^2)/(Pi*(1 + x^2)^8) - 
         (24*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[(I + x)/(2*x)]^2)/(Pi*(1 + x^2)^8) + 
         (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[I + x]*Log[1 + x])/(Pi*(1 + x^2)^8) + 
         (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[1 + x]^2)/(Pi*(1 + x^2)^8) + Log[-I + x]*
          (((-48*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
             \[Alpha]s)/(1 + x^2)^8 + (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 
              9*x^4 + 4*x^6 + x^8)*\[Alpha]s*Log[1 + x])/(Pi*(1 + x^2)^8)) + 
         ((16*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[((-1)^(1/3) + x)/(-1 + (-1)^(1/3))])/(1 + x^2)^8 + 
         (36*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[1 + (-1)^(1/3)*x]^2)/(Pi*(1 + x^2)^8) + 
         (36*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[1 + (-1)^(2/3)*x]^2)/(Pi*(1 + x^2)^8) - 
         ((16*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[1 + I*Sqrt[3] - x + I*Sqrt[3]*x])/(1 + x^2)^8 + 
         ((16*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[(-I + Sqrt[3] - (2*I)*x^2)/(I + Sqrt[3])])/(1 + x^2)^8 - 
         ((16*I)*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[(I/2)*(I + Sqrt[3] + (2*I)*x^2)])/(1 + x^2)^8 + 
         Log[1 + x]*((2*(-1 + Nc^2)*(1 + x)^2*(1 + x + 10*x^2 - x^3 + 
              19*x^4 - 32*x^5 - 21*x^6 - 73*x^7 - 25*x^8 - 50*x^9 - 25*x^10 - 
              73*x^11 - 21*x^12 - 32*x^13 + 19*x^14 - x^15 + 10*x^16 + x^17 + 
              x^18)*\[Alpha]s)/(Pi*(1 + x^2)^7*(1 + x + x^2)^3) - 
           (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
             Log[1 - (-1)^(1/3)*x])/(Pi*(1 + x^2)^8) - 
           (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
             Log[1 + (-1)^(1/3)*x])/(Pi*(1 + x^2)^8) - 
           (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
             Log[1 - (-1)^(2/3)*x])/(Pi*(1 + x^2)^8) - 
           (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
             Log[1 + (-1)^(2/3)*x])/(Pi*(1 + x^2)^8) + 
           (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
             Log[1 + x + x^2])/(Pi*(1 + x^2)^8)) + Log[1 + x^2]*
          ((12*(-1 + Nc^2)*x^4*((-4*I)*Pi*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8) + 
              3*(13 + 52*x^2 + 189*x^4 + 52*x^6 + 13*x^8))*\[Alpha]s)/
            (Pi*(1 + x^2)^8) + (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 
              4*x^6 + x^8)*\[Alpha]s*Log[1 + x^2 + x^4])/(Pi*(1 + x^2)^8)) + 
         (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, 1 - I*x])/(Pi*(1 + x^2)^8) + 
         (144*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, 1 + I*x])/(Pi*(1 + x^2)^8) + 
         (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (I + Sqrt[3] - (2*I)*x)/((-I + Sqrt[3])*x)])/
          (Pi*(1 + x^2)^8) + (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + 
            x^8)*\[Alpha]s*PolyLog[2, (-I + Sqrt[3] + (2*I)*x)/
             ((I + Sqrt[3])*x)])/(Pi*(1 + x^2)^8) - 
         (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, -x])/(Pi*(1 + x^2)^8) + 
         (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, x])/(Pi*(1 + x^2)^8) + (144*(-1 + Nc^2)*x^4*
           (1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, -((-1)^(1/3)*x)])/(Pi*(1 + x^2)^8) + 
         (144*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (-1)^(1/3)*x])/(Pi*(1 + x^2)^8) + 
         (144*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, -((-1)^(2/3)*x)])/(Pi*(1 + x^2)^8) + 
         (144*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (-1)^(2/3)*x])/(Pi*(1 + x^2)^8) - 
         (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, -x^2])/(Pi*(1 + x^2)^8) - 
         (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (-1 + I*Sqrt[3] + 2*x)/(2*x)])/(Pi*(1 + x^2)^8) + 
         (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (-I + Sqrt[3] - (2*I)*x^2)/(I + Sqrt[3])])/
          (Pi*(1 + x^2)^8) + (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + 
            x^8)*\[Alpha]s*PolyLog[2, (I + Sqrt[3] + (2*I)*x^2)/
             (-I + Sqrt[3])])/(Pi*(1 + x^2)^8) - 
         (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, 1 + x^2])/(Pi*(1 + x^2)^8)) + 
       Log[1 + x^2]*(((-1 + Nc^2)*(-37 + 98*x^2 + (1129 + 96*Pi^2)*x^4 + 
            (2366 + 576*Pi^2)*x^6 + (4291 + 1920*Pi^2)*x^8 + 
            4*(935 + 864*Pi^2)*x^10 + 4320*Pi^2*x^12 + 4*(-935 + 864*Pi^2)*
             x^14 + (-4291 + 1920*Pi^2)*x^16 + (-2366 + 576*Pi^2)*x^18 + 
            (-1129 + 96*Pi^2)*x^20 - 98*x^22 + 37*x^24)*\[Alpha]s)/
          (12*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^2) + 
         (24*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, 1 + x^2])/(Pi*(1 + x^2)^8)) + 
       Log[-((I + Sqrt[3] + (2*I)*x^2)/((-I + Sqrt[3])*x^2))]*
        ((-8*(-1 + Nc^2)*Pi*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (3*(1 + x^2)^8) + (24*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + 
            x^8)*\[Alpha]s*PolyLog[2, (I + Sqrt[3] + (2*I)*x^2)/
             (-I + Sqrt[3])])/(Pi*(1 + x^2)^8) - 
         (24*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, -((I + Sqrt[3] + (2*I)*x^2)/((-I + Sqrt[3])*x^2))])/
          (Pi*(1 + x^2)^8) + (24*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + 
            x^8)*\[Alpha]s*PolyLog[2, (1 - I*Sqrt[3] + 2*x^2)/(2*x^2)])/
          (Pi*(1 + x^2)^8)) + Log[(I - Sqrt[3] + (2*I)*x^2)/
          ((I + Sqrt[3])*x^2)]*((-24*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 
            4*x^6 + x^8)*\[Alpha]s*PolyLog[2, -x^2])/(Pi*(1 + x^2)^8) + 
         (24*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (-I + Sqrt[3] - (2*I)*x^2)/(I + Sqrt[3])])/
          (Pi*(1 + x^2)^8) - (24*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + 
            x^8)*\[Alpha]s*PolyLog[2, (I - Sqrt[3] + (2*I)*x^2)/
             ((I + Sqrt[3])*x^2)])/(Pi*(1 + x^2)^8) + 
         (24*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           PolyLog[2, (1 + I*Sqrt[3] + 2*x^2)/(2*x^2)])/(Pi*(1 + x^2)^8)) + 
       (144*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, -(-1)^(1/3)])/(Pi*(1 + x^2)^8) + 
       (144*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (-1)^(1/3)])/(Pi*(1 + x^2)^8) + 
       (144*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, -(-1)^(2/3)])/(Pi*(1 + x^2)^8) + 
       (144*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (-1)^(2/3)])/(Pi*(1 + x^2)^8) + 
       (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (-1)^(1/3)/(-1 + (-1)^(1/3))])/(Pi*(1 + x^2)^8) + 
       (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (-1)^(2/3)/(1 + (-1)^(2/3))])/(Pi*(1 + x^2)^8) + 
       (24*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (-I + Sqrt[3])/(I + Sqrt[3])])/(Pi*(1 + x^2)^8) + 
       (24*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (I + Sqrt[3])/(-I + Sqrt[3])])/(Pi*(1 + x^2)^8) - 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, 1 - (-1)^(2/3)/x])/(Pi*(1 + x^2)^8) - 
       (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, 1 - x])/(Pi*(1 + x^2)^8) - 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, 1/2 + (I/2)*x])/(Pi*(1 + x^2)^8) + 
       (240*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, 1 - I*x])/(Pi*(1 + x^2)^8) + 
       (240*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, 1 + I*x])/(Pi*(1 + x^2)^8) - 
       (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (1 + I*x)/(1 - x)])/(Pi*(1 + x^2)^8) - 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (I + Sqrt[3] - (2*I)*x)/(-I + Sqrt[3])])/
        (Pi*(1 + x^2)^8) - (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + 
          x^8)*\[Alpha]s*PolyLog[3, (-I + Sqrt[3] + (2*I)*x)/(I + Sqrt[3])])/
        (Pi*(1 + x^2)^8) - (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + 
          x^8)*\[Alpha]s*PolyLog[3, -(1 + I*Sqrt[3] - 2*x)/(2*x)])/
        (Pi*(1 + x^2)^8) + (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + 
          x^8)*\[Alpha]s*PolyLog[3, (I + Sqrt[3] - (2*I)*x)/
           ((-I + Sqrt[3])*x)])/(Pi*(1 + x^2)^8) + 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (-I + Sqrt[3] + (2*I)*x)/((I + Sqrt[3])*x)])/
        (Pi*(1 + x^2)^8) - (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + 
          x^8)*\[Alpha]s*PolyLog[3, -x])/(Pi*(1 + x^2)^8) - 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, x])/(Pi*(1 + x^2)^8) - 
       (144*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, -((-1)^(1/3)*x)])/(Pi*(1 + x^2)^8) - 
       (144*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (-1)^(1/3)*x])/(Pi*(1 + x^2)^8) - 
       (144*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, -((-1)^(2/3)*x)])/(Pi*(1 + x^2)^8) - 
       (144*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (-1)^(2/3)*x])/(Pi*(1 + x^2)^8) + 
       (12*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, -x^2])/(Pi*(1 + x^2)^8) + 
       (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (-I + x)/(-1 + x)])/(Pi*(1 + x^2)^8) + 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (-I + x)/(2*x)])/(Pi*(1 + x^2)^8) - 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (-I + x)/x])/(Pi*(1 + x^2)^8) - 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (-I/2)*(I + x)])/(Pi*(1 + x^2)^8) - 
       (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (I*(I + x))/(-1 + x)])/(Pi*(1 + x^2)^8) + 
       (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (I + x)/(-1 + x)])/(Pi*(1 + x^2)^8) + 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (I + x)/(2*x)])/(Pi*(1 + x^2)^8) - 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (I + x)/x])/(Pi*(1 + x^2)^8) - 
       (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, 1 + x])/(Pi*(1 + x^2)^8) - 
       (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, ((-I)*(1 + x))/(-I + x)])/(Pi*(1 + x^2)^8) + 
       (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (1 + x)/(-I + x)])/(Pi*(1 + x^2)^8) - 
       (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (I*(1 + x))/(I + x)])/(Pi*(1 + x^2)^8) + 
       (96*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (1 + x)/(I + x)])/(Pi*(1 + x^2)^8) - 
       (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (-(-1)^(1/3) + x)/(-1 + x)])/(Pi*(1 + x^2)^8) - 
       (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (-(-1)^(1/3) + x)/(1 + x)])/(Pi*(1 + x^2)^8) - 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, ((-1)^(1/3) + x)/(-1 + (-1)^(1/3))])/(Pi*(1 + x^2)^8) - 
       (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, ((-1)^(1/3) + x)/(-1 + x)])/(Pi*(1 + x^2)^8) - 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, ((-1)^(1/3) + x)/x])/(Pi*(1 + x^2)^8) + 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, -(((-1)^(1/3) + x)/((-1 + (-1)^(1/3))*x))])/
        (Pi*(1 + x^2)^8) - (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + 
          x^8)*\[Alpha]s*PolyLog[3, ((-1)^(1/3) + x)/(1 + x)])/
        (Pi*(1 + x^2)^8) - (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + 
          x^8)*\[Alpha]s*PolyLog[3, (-(-1)^(2/3) + x)/(-1 + x)])/
        (Pi*(1 + x^2)^8) + (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + 
          x^8)*\[Alpha]s*PolyLog[3, (-(-1)^(2/3) + x)/((1 + (-1)^(2/3))*x)])/
        (Pi*(1 + x^2)^8) - (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + 
          x^8)*\[Alpha]s*PolyLog[3, (-(-1)^(2/3) + x)/(1 + x)])/
        (Pi*(1 + x^2)^8) - (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + 
          x^8)*\[Alpha]s*PolyLog[3, ((-1)^(2/3) + x)/(-1 + x)])/
        (Pi*(1 + x^2)^8) - (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + 
          x^8)*\[Alpha]s*PolyLog[3, ((-1)^(2/3) + x)/(1 + x)])/
        (Pi*(1 + x^2)^8) - (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + 
          x^8)*\[Alpha]s*PolyLog[3, (-1 + I*Sqrt[3] + 2*x)/(2*x)])/
        (Pi*(1 + x^2)^8) - (144*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + 
          x^8)*\[Alpha]s*PolyLog[3, 1 - (-1)^(1/3)*x])/(Pi*(1 + x^2)^8) + 
       (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (1 - (-1)^(1/3)*x)/(1 + x)])/(Pi*(1 + x^2)^8) + 
       (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (-1 + (-1)^(1/3)*x)/(-1 + x)])/(Pi*(1 + x^2)^8) - 
       (144*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, 1 + (-1)^(1/3)*x])/(Pi*(1 + x^2)^8) + 
       (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, -((1 + (-1)^(1/3)*x)/(-1 + x))])/(Pi*(1 + x^2)^8) + 
       (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (1 + (-1)^(1/3)*x)/(1 + x)])/(Pi*(1 + x^2)^8) - 
       (144*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, 1 - (-1)^(2/3)*x])/(Pi*(1 + x^2)^8) + 
       (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (1 - (-1)^(2/3)*x)/(1 + x)])/(Pi*(1 + x^2)^8) + 
       (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (-1 + (-1)^(2/3)*x)/(-1 + x)])/(Pi*(1 + x^2)^8) - 
       (144*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, 1 + (-1)^(2/3)*x])/(Pi*(1 + x^2)^8) + 
       (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, -((1 + (-1)^(2/3)*x)/(-1 + x))])/(Pi*(1 + x^2)^8) + 
       (72*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (1 + (-1)^(2/3)*x)/(1 + x)])/(Pi*(1 + x^2)^8) - 
       (48*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (1 + I*Sqrt[3] + I*(I + Sqrt[3])*x)/2])/
        (Pi*(1 + x^2)^8) - (24*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + 
          x^8)*\[Alpha]s*PolyLog[3, (-I + Sqrt[3] - (2*I)*x^2)/
           (I + Sqrt[3])])/(Pi*(1 + x^2)^8) + 
       (24*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (I - Sqrt[3] + (2*I)*x^2)/((I + Sqrt[3])*x^2)])/
        (Pi*(1 + x^2)^8) - (24*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + 
          x^8)*\[Alpha]s*PolyLog[3, (I + Sqrt[3] + (2*I)*x^2)/
           (-I + Sqrt[3])])/(Pi*(1 + x^2)^8) + 
       (24*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, -((I + Sqrt[3] + (2*I)*x^2)/((-I + Sqrt[3])*x^2))])/
        (Pi*(1 + x^2)^8) - (24*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + 
          x^8)*\[Alpha]s*PolyLog[3, 1 + x^2])/(Pi*(1 + x^2)^8) - 
       (24*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (1 - I*Sqrt[3] + 2*x^2)/(2*x^2)])/(Pi*(1 + x^2)^8) - 
       (24*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         PolyLog[3, (1 + I*Sqrt[3] + 2*x^2)/(2*x^2)])/(Pi*(1 + x^2)^8) + 
       (276*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Zeta[3])/(Pi*(1 + x^2)^8)) + 
     C2*((C1*(-1 + Nc^2)*(27648*Catalan*Pi*(x + x^3)^4*(1 + x^2 + x^4)^3 + 
          (16*I)*Pi^3*x^4*(1 + x^2 + x^4)^3*(999 + 7456*x^2 + 13535*x^4 + 
            7456*x^6 + 999*x^8) + 3*(1 + x^2 + x^4)^2*(-1157 - 1213*x^2 + 
            11435*x^4 + 23288*x^6 + 22768*x^8 - 22768*x^12 - 23288*x^14 - 
            11435*x^16 + 1213*x^18 + 1157*x^20) - 
          12*Pi^2*(15 + 189*x^2 - 48*x^3 + 1350*x^4 - 96*x^5 + 5197*x^6 + 
            96*x^7 + 10538*x^8 + 1104*x^9 + 15493*x^10 + 3360*x^11 + 
            15791*x^12 + 5568*x^13 + 14680*x^14 + 5568*x^15 + 12167*x^16 + 
            3360*x^17 + 10637*x^18 + 1104*x^19 + 6970*x^20 + 96*x^21 + 
            3509*x^22 - 96*x^23 + 886*x^24 - 48*x^25 + 101*x^26 + 7*x^28))*
         \[Alpha]s)/(72*Nc*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^3) - 
       (48*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*\[Alpha]s*Log[2]^3)/
        (Nc*Pi*(1 + x^2)^6) - (2*C1*(-1 + Nc^2)*Pi*x^4*(3 + 16*x^2 + 23*x^4 + 
          16*x^6 + 3*x^8)*\[Alpha]s*Log[64])/(Nc*(1 + x^2)^8) - 
       (576*C1*(-1 + Nc^2)*Pi*x^6*\[Alpha]s*Log[1 + I*Sqrt[3] - 2*x])/
        (Nc*(1 + x^2)^6) - ((24*I)*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*
         \[Alpha]s*Log[I - x]^2)/(Nc*(1 + x^2)^6) - 
       ((48*I)*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*
         \[Alpha]s*Log[1 - I*x]^2)/(Nc*(1 + x^2)^8) + 
       ((48*I)*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*
         \[Alpha]s*Log[1 + I*x]^2)/(Nc*(1 + x^2)^8) + 
       ((48*I)*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*
         \[Alpha]s*Log[(1 + I*x)/(1 - x)]^2)/(Nc*(1 + x^2)^8) - 
       ((64*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         Log[(I + Sqrt[3] - (2*I)*x)/(-I + Sqrt[3])]^2)/(Nc*(1 + x^2)^6) - 
       (16*C1*(-1 + Nc^2)*Pi*x^4*(1 + 7*x^2 + x^4)*\[Alpha]s*Log[2/x^3])/
        (Nc*(1 + x^2)^6) + (16*C1*(-1 + Nc^2)*Pi*x^4*(1 + 7*x^2 + x^4)*
         \[Alpha]s*Log[1/(x*(-I + x))])/(Nc*(1 + x^2)^6) - 
       ((96*I)*C1*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(1/2 - I/2)*(-I + x)]^2)/
        (Nc*(1 + x^2)^4) - (96*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 
          16*x^6 + 3*x^8)*\[Alpha]s*Log[-I + x]^3)/(Nc*Pi*(1 + x^2)^8) - 
       ((24*I)*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*\[Alpha]s*
         Log[(-I + x)/x]^2)/(Nc*(1 + x^2)^6) + 
       (16*C1*(-1 + Nc^2)*Pi*x^4*(1 + 7*x^2 + x^4)*\[Alpha]s*
         Log[-(x^2*(-I + x))/2])/(Nc*(1 + x^2)^6) + 
       Log[2]^2*(((-8*I)*C1*(-1 + Nc^2)*x^4*(51 + 133*x^2 + 51*x^4)*
           \[Alpha]s)/(Nc*(1 + x^2)^6) - (48*C1*(-1 + Nc^2)*x^4*
           (1 + 7*x^2 + x^4)*\[Alpha]s*Log[1 - I*x])/(Nc*Pi*(1 + x^2)^6) - 
         (96*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*\[Alpha]s*Log[(1 + I*x)/2])/
          (Nc*Pi*(1 + x^2)^6) + (48*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*
           \[Alpha]s*Log[x])/(Nc*Pi*(1 + x^2)^6) - 
         (96*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*\[Alpha]s*
           Log[(-I/2)*(I + x)])/(Nc*Pi*(1 + x^2)^6)) + 
       ((96*I)*C1*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(1/2 + I/2)*(I + x)]^2)/
        (Nc*(1 + x^2)^4) + Log[1/2 + I/2]*
        ((192*C1*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(1/2 - I/2)*(-I + x)]^2)/
          (Nc*Pi*(1 + x^2)^4) + (192*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
           Log[(-1/2 - I/2)*(I + x)]^2)/(Nc*Pi*(1 + x^2)^4) - 
         (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(-1/2 - I/2)*(I + x)]*
           Log[(1/2 + I/2)*(I + x)])/(Nc*Pi*(1 + x^2)^4)) + 
       Log[1/2 - I/2]*((192*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
           Log[(-1/2 + I/2)*(-I + x)]^2)/(Nc*Pi*(1 + x^2)^4) - 
         (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(-1/2 + I/2)*(-I + x)]*
           Log[(1/2 - I/2)*(-I + x)])/(Nc*Pi*(1 + x^2)^4) + 
         (192*C1*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(1/2 + I/2)*(I + x)]^2)/
          (Nc*Pi*(1 + x^2)^4)) + ((4*I)*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
         Log[79228162514264337593543950336]*Log[I + x])/(Nc*(1 + x^2)^4) + 
       Log[I*x]*(((-96*I)*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 16*x^6 + 
            3*x^8)*\[Alpha]s*Log[I + x])/(Nc*(1 + x^2)^8) + 
         (48*C1*(-1 + Nc^2)*x^4*(7 + 41*x^2 + 62*x^4 + 41*x^6 + 7*x^8)*
           \[Alpha]s*Log[I + x]^2)/(Nc*Pi*(1 + x^2)^8)) - 
       ((48*I)*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*
         \[Alpha]s*Log[(I*(I + x))/(-1 + x)]^2)/(Nc*(1 + x^2)^8) + 
       ((24*I)*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*\[Alpha]s*
         Log[(I + x)/(2*x)]^2)/(Nc*(1 + x^2)^6) + 
       (48*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*\[Alpha]s*
         Log[(-I + x)/(2*x)]^2*Log[(I + x)/x])/(Nc*Pi*(1 + x^2)^6) - 
       (192*C1*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(-1/2 + I/2)*(-I + x)]*
         Log[1 + x]^2)/(Nc*Pi*(1 + x^2)^4) - 
       (192*C1*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(-1/2 - I/2)*(I + x)]*
         Log[1 + x]^2)/(Nc*Pi*(1 + x^2)^4) + Log[-I + x]^2*
        (((-216*I)*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*
           \[Alpha]s)/(Nc*(1 + x^2)^8) + (192*C1*(-1 + Nc^2)*x^4*
           (3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*\[Alpha]s*Log[1 + x])/
          (Nc*Pi*(1 + x^2)^8)) + Log[(-1 + I)/(I + x)]*
        ((-24*C1*(-1 + Nc^2)*Pi*x^4*(3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*
           \[Alpha]s)/(Nc*(1 + x^2)^8) + (96*C1*(-1 + Nc^2)*x^4*
           (3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*\[Alpha]s*Log[I + x]^2)/
          (Nc*Pi*(1 + x^2)^8) + ((96*I)*C1*(-1 + Nc^2)*x^4*
           (3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*\[Alpha]s*Log[1 + x])/
          (Nc*(1 + x^2)^8) + (96*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 
            16*x^6 + 3*x^8)*\[Alpha]s*Log[1 + x]^2)/(Nc*Pi*(1 + x^2)^8) + 
         Log[I + x]*(((-96*I)*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 
              16*x^6 + 3*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^8) - 
           (192*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*
             \[Alpha]s*Log[1 + x])/(Nc*Pi*(1 + x^2)^8))) + 
       Log[((1 + I)*x)/(-I + x)]*((24*C1*(-1 + Nc^2)*Pi*x^4*
           (3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*\[Alpha]s)/
          (Nc*(1 + x^2)^8) - (96*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 
            16*x^6 + 3*x^8)*\[Alpha]s*Log[-I + x]^2)/(Nc*Pi*(1 + x^2)^8) + 
         ((96*I)*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*
           \[Alpha]s*Log[1 + x])/(Nc*(1 + x^2)^8) - 
         (96*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*
           \[Alpha]s*Log[1 + x]^2)/(Nc*Pi*(1 + x^2)^8) + 
         Log[-I + x]*(((-96*I)*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 
              16*x^6 + 3*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^8) + 
           (192*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*
             \[Alpha]s*Log[1 + x])/(Nc*Pi*(1 + x^2)^8))) + 
       Log[((1 - I)*x)/(I + x)]*((24*C1*(-1 + Nc^2)*Pi*x^4*
           (3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*\[Alpha]s)/
          (Nc*(1 + x^2)^8) - (96*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 
            16*x^6 + 3*x^8)*\[Alpha]s*Log[I + x]^2)/(Nc*Pi*(1 + x^2)^8) - 
         ((96*I)*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*
           \[Alpha]s*Log[1 + x])/(Nc*(1 + x^2)^8) - 
         (96*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*
           \[Alpha]s*Log[1 + x]^2)/(Nc*Pi*(1 + x^2)^8) + 
         Log[I + x]*(((96*I)*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 
              16*x^6 + 3*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^8) + 
           (192*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*
             \[Alpha]s*Log[1 + x])/(Nc*Pi*(1 + x^2)^8))) + 
       ((64*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         Log[((-1)^(1/3) + x)/(-1 + (-1)^(1/3))]^2)/(Nc*(1 + x^2)^6) - 
       ((128*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[((-1)^(1/3) + x)/
           (-1 + (-1)^(1/3))]*Log[-(((-1)^(1/3) + x)/((-1 + (-1)^(1/3))*x))])/
        (Nc*(1 + x^2)^6) + ((64*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         Log[-(((-1)^(1/3) + x)/((-1 + (-1)^(1/3))*x))]^2)/(Nc*(1 + x^2)^6) - 
       ((64*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         Log[(-(-1)^(2/3) + x)/((1 + (-1)^(2/3))*x)]^2)/(Nc*(1 + x^2)^6) - 
       (2816*C1*(-1 + Nc^2)*Pi*x^6*\[Alpha]s*Log[-1 + I*Sqrt[3] + 2*x])/
        (3*Nc*(1 + x^2)^6) - ((64*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         Log[-1 + I*Sqrt[3] + 2*x]^2)/(Nc*(1 + x^2)^6) + 
       (((-72*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s)/(Nc*(1 + x^2)^6) + 
         (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[(I*(-1 + (-1)^(5/6)))/
             (-I + x)])/(Nc*Pi*(1 + x^2)^6) - (144*C1*(-1 + Nc^2)*x^6*
           \[Alpha]s*Log[((1 + (-1)^(1/6))*x)/(-I + x)])/(Nc*Pi*(1 + x^2)^6))*
        Log[(-I - (-1)^(1/6)*x)/(-I + x)]^2 + 
       (((72*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s)/(Nc*(1 + x^2)^6) + 
         (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[(I + (-1)^(1/3))/(I + x)])/
          (Nc*Pi*(1 + x^2)^6) - (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[((1 + (-1)^(1/6))*x)/(I + x)])/(Nc*Pi*(1 + x^2)^6))*
        Log[(I - (-1)^(1/6)*x)/(I + x)]^2 + 
       (((-72*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s)/(Nc*(1 + x^2)^6) + 
         (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[(-I + (-1)^(1/3))/(-I + x)])/
          (Nc*Pi*(1 + x^2)^6) - (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[(x - (-1)^(1/6)*x)/(-I + x)])/(Nc*Pi*(1 + x^2)^6))*
        Log[(-I + (-1)^(1/6)*x)/(-I + x)]^2 + 
       (((72*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s)/(Nc*(1 + x^2)^6) + 
         (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[(I*(1 + (-1)^(5/6)))/(I + x)])/
          (Nc*Pi*(1 + x^2)^6) - (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[-(((-1 + (-1)^(1/6))*x)/(I + x))])/(Nc*Pi*(1 + x^2)^6))*
        Log[(I + (-1)^(1/6)*x)/(I + x)]^2 - ((96*I)*C1*(-1 + Nc^2)*x^6*
         \[Alpha]s*Log[1 - (-1)^(1/3)*x]^2)/(Nc*(1 + x^2)^6) + 
       ((192*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[1 + (-1)^(1/3)*x]^2)/
        (Nc*(1 + x^2)^6) - ((192*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         Log[1 - (-1)^(2/3)*x]^2)/(Nc*(1 + x^2)^6) + 
       ((96*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[1 + (-1)^(2/3)*x]^2)/
        (Nc*(1 + x^2)^6) + Log[x]^2*((-4*C1*(-1 + Nc^2)*x^4*
           (66 + 494*x^2 + 1957*x^4 + 4847*x^6 + 8186*x^8 + 9847*x^10 + 
            8639*x^12 + 5454*x^14 + 2403*x^16 + 705*x^18 + 124*x^20 + 
            11*x^22 + x^24)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8*
           (1 + x^2 + x^4)^3) + (192*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
           Log[1/2 - I/2])/(Nc*Pi*(1 + x^2)^4) + 
         (192*C1*(-1 + Nc^2)*x^4*\[Alpha]s*Log[1/2 + I/2])/
          (Nc*Pi*(1 + x^2)^4) - (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[1 - (-1)^(1/3)*x])/(Nc*Pi*(1 + x^2)^6) - 
         (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[1 + (-1)^(1/3)*x])/
          (Nc*Pi*(1 + x^2)^6) - (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[1 - (-1)^(2/3)*x])/(Nc*Pi*(1 + x^2)^6) - 
         (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[1 + (-1)^(2/3)*x])/
          (Nc*Pi*(1 + x^2)^6)) + (((-72*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s)/
          (Nc*(1 + x^2)^6) + (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[(-I + (-1)^(2/3))/(-I + x)])/(Nc*Pi*(1 + x^2)^6) - 
         (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[((1 + (-1)^(5/6))*x)/
             (-I + x)])/(Nc*Pi*(1 + x^2)^6))*
        Log[(-I - (-1)^(5/6)*x)/(-I + x)]^2 + 
       (((72*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s)/(Nc*(1 + x^2)^6) + 
         (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[((-I)*(-1 + (-1)^(1/6)))/
             (I + x)])/(Nc*Pi*(1 + x^2)^6) - (144*C1*(-1 + Nc^2)*x^6*
           \[Alpha]s*Log[((1 + (-1)^(5/6))*x)/(I + x)])/(Nc*Pi*(1 + x^2)^6))*
        Log[(I - (-1)^(5/6)*x)/(I + x)]^2 + 
       (((-72*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s)/(Nc*(1 + x^2)^6) + 
         (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[((-I)*(1 + (-1)^(1/6)))/
             (-I + x)])/(Nc*Pi*(1 + x^2)^6) - (144*C1*(-1 + Nc^2)*x^6*
           \[Alpha]s*Log[(x - (-1)^(5/6)*x)/(-I + x)])/(Nc*Pi*(1 + x^2)^6))*
        Log[(-I + (-1)^(5/6)*x)/(-I + x)]^2 + Log[1 - (-1)^(1/3)*x]*
        (((-48*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[(I - (-1)^(5/6)*x)/
             (I + x)])/(Nc*(1 + x^2)^6) + ((240*I)*C1*(-1 + Nc^2)*x^6*
           \[Alpha]s*Log[(-I + (-1)^(5/6)*x)/(-I + x)])/(Nc*(1 + x^2)^6)) + 
       (((72*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s)/(Nc*(1 + x^2)^6) + 
         (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[(I + (-1)^(2/3))/(I + x)])/
          (Nc*Pi*(1 + x^2)^6) - (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[-(((-1 + (-1)^(5/6))*x)/(I + x))])/(Nc*Pi*(1 + x^2)^6))*
        Log[(I + (-1)^(5/6)*x)/(I + x)]^2 - ((64*I)*C1*(-1 + Nc^2)*x^6*
         \[Alpha]s*Log[1 + I*Sqrt[3] - x + I*Sqrt[3]*x]^2)/(Nc*(1 + x^2)^6) + 
       ((40*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         Log[(-I + Sqrt[3] - (2*I)*x^2)/(I + Sqrt[3])]^2)/(Nc*(1 + x^2)^6) - 
       ((80*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[(-I + Sqrt[3] - (2*I)*x^2)/
           (I + Sqrt[3])]*Log[(I - Sqrt[3] + (2*I)*x^2)/((I + Sqrt[3])*x^2)])/
        (Nc*(1 + x^2)^6) + ((40*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         Log[(I - Sqrt[3] + (2*I)*x^2)/((I + Sqrt[3])*x^2)]^2)/
        (Nc*(1 + x^2)^6) - ((40*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         Log[(I/2)*(I + Sqrt[3] + (2*I)*x^2)]^2)/(Nc*(1 + x^2)^6) - 
       ((40*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         Log[-((I + Sqrt[3] + (2*I)*x^2)/((-I + Sqrt[3])*x^2))]^2)/
        (Nc*(1 + x^2)^6) + Log[(I/2)*(I + Sqrt[3] + (2*I)*x^2)]*
        ((-80*C1*(-1 + Nc^2)*Pi*x^6*\[Alpha]s)/(3*Nc*(1 + x^2)^6) + 
         ((80*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[-((I + Sqrt[3] + (2*I)*x^2)/((-I + Sqrt[3])*x^2))])/
          (Nc*(1 + x^2)^6)) + Log[1 + (-1)^(1/3)*x]*
        ((144*C1*(-1 + Nc^2)*Pi*x^6*\[Alpha]s)/(Nc*(1 + x^2)^6) - 
         ((48*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[(-I - (-1)^(5/6)*x)/
             (-I + x)])/(Nc*(1 + x^2)^6) - ((336*I)*C1*(-1 + Nc^2)*x^6*
           \[Alpha]s*Log[(I + (-1)^(5/6)*x)/(I + x)])/(Nc*(1 + x^2)^6) - 
         ((192*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[1 + x^2])/
          (Nc*(1 + x^2)^6)) + Log[1 - (-1)^(2/3)*x]*
        ((144*C1*(-1 + Nc^2)*Pi*x^6*\[Alpha]s)/(Nc*(1 + x^2)^6) + 
         ((192*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[1 + x^2])/
          (Nc*(1 + x^2)^6)) + Log[1 - x]^2*
        (((-192*I)*C1*(-1 + Nc^2)*x^4*\[Alpha]s)/(Nc*(1 + x^2)^4) + 
         (192*C1*(-1 + Nc^2)*x^4*\[Alpha]s*Log[I + x])/(Nc*Pi*(1 + x^2)^4) + 
         (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[1 - x + x^2])/
          (Nc*Pi*(1 + x^2)^6)) + Log[1 - x]*
        (-(C1*(-1 + Nc^2)*(277 + 1064*x^2 + (1913 + 2304*Pi^2)*x^4 + 
             (715 + 10752*Pi^2)*x^6 + 75*(19 + 256*Pi^2)*x^8 + 
             75*(-19 + 256*Pi^2)*x^10 + (-715 + 10752*Pi^2)*x^12 + 
             (-1913 + 2304*Pi^2)*x^14 - 1064*x^16 - 277*x^18)*\[Alpha]s)/
          (6*Nc*Pi*(1 + x^2)^7*(1 + x^2 + x^4)) + 
         ((96*I)*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*
           \[Alpha]s*Log[1 - I*x])/(Nc*(1 + x^2)^8) - 
         ((96*I)*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*
           \[Alpha]s*Log[1 + I*x])/(Nc*(1 + x^2)^8) - 
         ((768*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[(-I + Sqrt[3] + (2*I)*x)/
             (I + Sqrt[3])])/(Nc*(1 + x^2)^6) + 
         (192*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*
           \[Alpha]s*Log[(1 + I*x)/(1 - x)]*Log[x])/(Nc*Pi*(1 + x^2)^8) - 
         ((384*I)*C1*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(1/4 + I/4)*(-I + x)])/
          (Nc*(1 + x^2)^4) - ((384*I)*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
           Log[(1/2 + I/2)*(-I + x)])/(Nc*(1 + x^2)^4) - 
         ((384*I)*C1*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(1/2 - I/2)*(I + x)])/
          (Nc*(1 + x^2)^4) - ((384*I)*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
           Log[I + x])/(Nc*(1 + x^2)^4) - ((384*I)*C1*(-1 + Nc^2)*x^4*
           \[Alpha]s*Log[(1 - I)*(I + x)])/(Nc*(1 + x^2)^4) - 
         ((768*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[-1 + I*Sqrt[3] + 2*x])/
          (Nc*(1 + x^2)^6) - ((384*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[1 - x + x^2])/(Nc*(1 + x^2)^6) + 
         Log[x]*((8*C1*(-1 + Nc^2)*(5 - 15*x + 28*x^2 - 33*x^3 + 
              (2 + (48*I)*Pi)*x^4 + 9*(7 - (16*I)*Pi)*x^5 + 
              (-225 + (480*I)*Pi)*x^6 + 12*(35 - (76*I)*Pi)*x^7 + 
              (108*I)*(5*I + 16*Pi)*x^8 + 16*(26 - (147*I)*Pi)*x^9 + 
              (6*I)*(17*I + 520*Pi)*x^10 + (-38 - (3168*I)*Pi)*x^11 + 
              (6*I)*(17*I + 520*Pi)*x^12 + 16*(26 - (147*I)*Pi)*x^13 + 
              (108*I)*(5*I + 16*Pi)*x^14 + 12*(35 - (76*I)*Pi)*x^15 + 
              (-225 + (480*I)*Pi)*x^16 + 9*(7 - (16*I)*Pi)*x^17 + 
              (2 + (48*I)*Pi)*x^18 - 33*x^19 + 28*x^20 - 15*x^21 + 5*x^22)*
             \[Alpha]s)/(Nc*Pi*(1 + x^2)^8*(1 - x + x^2)^3) - 
           (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*Log[I + x])/
            (Nc*Pi*(1 + x^2)^4) + (192*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 
              23*x^4 + 16*x^6 + 3*x^8)*\[Alpha]s*Log[(I*(I + x))/(-1 + x)])/
            (Nc*Pi*(1 + x^2)^8) - (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
             Log[1 - x + x^2])/(Nc*Pi*(1 + x^2)^6))) + 
       Log[1 + x]^2*(((8*I)*C1*(-1 + Nc^2)*x^4*(45 + 232*x^2 + 329*x^4 + 
            232*x^6 + 45*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^8) + 
         (192*C1*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(1 + I) - (1 - I)*x])/
          (Nc*Pi*(1 + x^2)^4) + (192*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
           Log[(-1/4 - I/4)*(I + x)])/(Nc*Pi*(1 + x^2)^4) - 
         (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[(1 + I*Sqrt[3] + I*(I + Sqrt[3])*x)/2])/(Nc*Pi*(1 + x^2)^6) + 
         (192*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[1 + x + x^2])/
          (Nc*Pi*(1 + x^2)^6)) + Log[1 + x^2]^2*
        ((2*C1*(-1 + Nc^2)*(3 + 39*x^2 + 3*(91 - (12*I)*Pi)*x^4 + 
            (1051 - (312*I)*Pi)*x^6 + 4*(533 - (291*I)*Pi)*x^8 + 
            (3391 - (2688*I)*Pi)*x^10 + (3959 - (4308*I)*Pi)*x^12 + 
            (4339 - (5016*I)*Pi)*x^14 + (3959 - (4308*I)*Pi)*x^16 + 
            (3391 - (2688*I)*Pi)*x^18 + 4*(533 - (291*I)*Pi)*x^20 + 
            (1051 - (312*I)*Pi)*x^22 + 3*(91 - (12*I)*Pi)*x^24 + 39*x^26 + 
            3*x^28)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^3) + 
         (120*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[1 + x^2 + x^4])/
          (Nc*Pi*(1 + x^2)^6)) + (6*C1*(-1 + Nc^2)*(-5 + 13*x^2 + 63*x^4 + 
          9*x^6 - 9*x^8 - 63*x^10 - 13*x^12 + 5*x^14)*\[Alpha]s*
         Log[\[Mu]/mb])/(Nc*Pi*(1 + x^2)^7) + 
       ((768*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, 
          -(-1 + (-1)^(1/3))^(-1)])/(Nc*(1 + x^2)^6) + 
       ((896*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, 
          (-1)^(1/3)/(-1 + (-1)^(1/3))])/(Nc*(1 + x^2)^6) + 
       ((768*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, (1 + (-1)^(2/3))^
           (-1)])/(Nc*(1 + x^2)^6) + ((640*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         PolyLog[2, (-1)^(2/3)/(1 + (-1)^(2/3))])/(Nc*(1 + x^2)^6) + 
       ((160*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, (-I + Sqrt[3])/
           (I + Sqrt[3])])/(Nc*(1 + x^2)^6) - 
       ((160*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, 
          (I + Sqrt[3])/(-I + Sqrt[3])])/(Nc*(1 + x^2)^6) - 
       (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[((-1)^(1/3) - x)/
           ((-1 + (-1)^(1/3))*x)]*PolyLog[2, 1 - (-1)^(1/3)/x])/
        (Nc*Pi*(1 + x^2)^6) - ((384*I)*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[2, (1 - x)^(-1)])/(Nc*(1 + x^2)^4) + 
       ((48*I)*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*\[Alpha]s*
         PolyLog[2, 1/2 - (I/2)*x])/(Nc*(1 + x^2)^6) - 
       (96*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*\[Alpha]s*Log[-1 + I*x]*
         PolyLog[2, 1/2 - (I/2)*x])/(Nc*Pi*(1 + x^2)^6) - 
       ((48*I)*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*\[Alpha]s*
         PolyLog[2, 1/2 + (I/2)*x])/(Nc*(1 + x^2)^6) - 
       (96*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*\[Alpha]s*Log[-1 - I*x]*
         PolyLog[2, 1/2 + (I/2)*x])/(Nc*Pi*(1 + x^2)^6) + 
       Log[4]*(((24*I)*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*\[Alpha]s*
           Log[(-I + x)/x])/(Nc*(1 + x^2)^6) - (48*C1*(-1 + Nc^2)*x^4*
           (1 + 7*x^2 + x^4)*\[Alpha]s*Log[x]*Log[(-I + x)/x])/
          (Nc*Pi*(1 + x^2)^6) + ((64*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[-1 + I*Sqrt[3] + 2*x])/(Nc*(1 + x^2)^6) + 
         (48*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*\[Alpha]s*
           PolyLog[2, 1/2 - (I/2)*x])/(Nc*Pi*(1 + x^2)^6) + 
         (48*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*\[Alpha]s*
           PolyLog[2, 1/2 + (I/2)*x])/(Nc*Pi*(1 + x^2)^6)) - 
       ((96*I)*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*
         \[Alpha]s*PolyLog[2, 1 - I*x])/(Nc*(1 + x^2)^8) - 
       (96*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*\[Alpha]s*Log[x/(2*I + 2*x)]*
         PolyLog[2, 1 - I*x])/(Nc*Pi*(1 + x^2)^6) + 
       Log[1 - I*x]*((96*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*\[Alpha]s*
           Log[2/x^3]*Log[I*x])/(Nc*Pi*(1 + x^2)^6) + 
         (96*C1*(-1 + Nc^2)*x^4*(3 + 26*x^2 + 43*x^4 + 26*x^6 + 3*x^8)*
           \[Alpha]s*Log[x]^2)/(Nc*Pi*(1 + x^2)^8) + 
         (48*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*\[Alpha]s*Log[4]*
           Log[(-I + x)/x])/(Nc*Pi*(1 + x^2)^6) - 
         (48*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*\[Alpha]s*
           Log[(-I + x)/x]^2)/(Nc*Pi*(1 + x^2)^6) + 
         ((96*I)*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*
           \[Alpha]s*Log[(I*(I + x))/(-1 + x)])/(Nc*(1 + x^2)^8) + 
         Log[x]*((96*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*\[Alpha]s*
             Log[I + x])/(Nc*Pi*(1 + x^2)^6) - (96*C1*(-1 + Nc^2)*x^4*
             (1 + 7*x^2 + x^4)*\[Alpha]s*Log[1 + x^2])/(Nc*Pi*(1 + x^2)^6)) + 
         (192*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*
           \[Alpha]s*PolyLog[2, 1 - I*x])/(Nc*Pi*(1 + x^2)^8)) + 
       ((96*I)*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*
         \[Alpha]s*PolyLog[2, 1 + I*x])/(Nc*(1 + x^2)^8) - 
       (96*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*\[Alpha]s*Log[1/(2*(-I + x))]*
         PolyLog[2, 1 + I*x])/(Nc*Pi*(1 + x^2)^6) + 
       Log[1 + I*x]*((48*C1*(-1 + Nc^2)*Pi*x^4*(1 + 7*x^2 + x^4)*\[Alpha]s)/
          (Nc*(1 + x^2)^6) - ((96*I)*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 
            23*x^4 + 16*x^6 + 3*x^8)*\[Alpha]s*Log[(1 + I*x)/(1 - x)])/
          (Nc*(1 + x^2)^8) - (96*C1*(-1 + Nc^2)*x^4*(1 + 10*x^2 + 21*x^4 + 
            10*x^6 + x^8)*\[Alpha]s*Log[x]^2)/(Nc*Pi*(1 + x^2)^8) + 
         ((48*I)*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*\[Alpha]s*
           Log[-1/(2*(I + x))])/(Nc*(1 + x^2)^6) - 
         (48*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*\[Alpha]s*
           Log[(I + x)/(2*x)]^2)/(Nc*Pi*(1 + x^2)^6) + 
         ((48*I)*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*\[Alpha]s*
           Log[(I + x)/x])/(Nc*(1 + x^2)^6) + 
         Log[x]*(((192*I)*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*\[Alpha]s)/
            (Nc*(1 + x^2)^6) - (96*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*
             \[Alpha]s*Log[-1/(2*(I + x))])/(Nc*Pi*(1 + x^2)^6) - 
           (96*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*\[Alpha]s*Log[(I + x)/x])/
            (Nc*Pi*(1 + x^2)^6) - (96*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*
             \[Alpha]s*Log[1 + x^2])/(Nc*Pi*(1 + x^2)^6)) + 
         (192*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*
           \[Alpha]s*PolyLog[2, 1 + I*x])/(Nc*Pi*(1 + x^2)^8)) - 
       ((768*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, 
          (I + Sqrt[3] - (2*I)*x)/(-I + Sqrt[3])])/(Nc*(1 + x^2)^6) - 
       ((768*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, 
          (-I + Sqrt[3] + (2*I)*x)/(I + Sqrt[3])])/(Nc*(1 + x^2)^6) - 
       ((768*I)*C1*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, 
          (-1/2 - I/2)*(-1 + x)])/(Nc*(1 + x^2)^4) - 
       ((768*I)*C1*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, 
          (-1/2 + I/2)*(-1 + x)])/(Nc*(1 + x^2)^4) - 
       ((768*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, ((2*I)*(-1 + x))/
           (-I + Sqrt[3])])/(Nc*(1 + x^2)^6) - 
       ((768*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, ((-2*I)*(-1 + x))/
           (I + Sqrt[3])])/(Nc*(1 + x^2)^6) + 
       (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*Log[-((1 + I) - (1 - I)*x)/(2*x)]*
         PolyLog[2, -((1 + I) - (1 - I)*x)/(2*x)])/(Nc*Pi*(1 + x^2)^4) + 
       (8*C1*(-1 + Nc^2)*(10 + 10*x + 44*x^2 + 38*x^3 + 175*x^4 + 145*x^5 + 
          535*x^6 + 382*x^7 + 1049*x^8 + 575*x^9 + 1411*x^10 + 556*x^11 + 
          1470*x^12 + 450*x^13 + 1470*x^14 + 556*x^15 + 1411*x^16 + 
          575*x^17 + 1049*x^18 + 382*x^19 + 535*x^20 + 145*x^21 + 175*x^22 + 
          38*x^23 + 44*x^24 + 10*x^25 + 10*x^26)*\[Alpha]s*PolyLog[2, -x])/
        (Nc*Pi*(1 + x^2)^8*(1 - x + x^2)^2*(1 + x + x^2)^3) + 
       (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         Log[-(((-1)^(1/3) + x)/((-1 + (-1)^(1/3))*x*(1 + x + x^2)))]*
         PolyLog[2, -x])/(Nc*Pi*(1 + x^2)^6) + 
       (8*C1*(-1 + Nc^2)*(10 - 10*x + 44*x^2 - 38*x^3 + (175 + (48*I)*Pi)*
           x^4 + (-145 - (48*I)*Pi)*x^5 + (535 + (336*I)*Pi)*x^6 + 
          (-382 - (288*I)*Pi)*x^7 + (1049 + (1104*I)*Pi)*x^8 + 
          (-575 - (816*I)*Pi)*x^9 + (1411 + (2256*I)*Pi)*x^10 + 
          (-556 - (1440*I)*Pi)*x^11 + 6*(245 + (528*I)*Pi)*x^12 + 
          (-450 - (1728*I)*Pi)*x^13 + 6*(245 + (528*I)*Pi)*x^14 + 
          (-556 - (1440*I)*Pi)*x^15 + (1411 + (2256*I)*Pi)*x^16 + 
          (-575 - (816*I)*Pi)*x^17 + (1049 + (1104*I)*Pi)*x^18 + 
          (-382 - (288*I)*Pi)*x^19 + (535 + (336*I)*Pi)*x^20 + 
          (-145 - (48*I)*Pi)*x^21 + (175 + (48*I)*Pi)*x^22 - 38*x^23 + 
          44*x^24 - 10*x^25 + 10*x^26)*\[Alpha]s*PolyLog[2, x])/
        (Nc*Pi*(1 + x^2)^8*(1 - x + x^2)^3*(1 + x + x^2)^2) + 
       Log[(-I + Sqrt[3] + (2*I)*x)/(I + Sqrt[3])]*
        ((192*C1*(-1 + Nc^2)*Pi*x^6*\[Alpha]s)/(Nc*(1 + x^2)^6) - 
         ((128*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[x])/(Nc*(1 + x^2)^6) - 
         (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, 
            (-I + Sqrt[3] + (2*I)*x)/(I + Sqrt[3])])/(Nc*Pi*(1 + x^2)^6) + 
         (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, 
            (-I + Sqrt[3] + (2*I)*x)/((I + Sqrt[3])*x)])/
          (Nc*Pi*(1 + x^2)^6) + (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, x])/(Nc*Pi*(1 + x^2)^6)) + 
       Log[I - x]*((16*C1*(-1 + Nc^2)*Pi*x^4*(9 + 34*x^2 + 38*x^4 + 34*x^6 + 
            9*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^8) + 
         ((4*I)*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
           Log[79228162514264337593543950336])/(Nc*(1 + x^2)^4) + 
         (192*C1*(-1 + Nc^2)*x^4*\[Alpha]s*Log[1 - x]^2)/
          (Nc*Pi*(1 + x^2)^4) - ((144*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[(-1)^(2/3) - x])/(Nc*(1 + x^2)^6) + 
         (96*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*\[Alpha]s*Log[1 + I*x]*
           Log[x])/(Nc*Pi*(1 + x^2)^6) + Log[1 - x]*
          (((-384*I)*C1*(-1 + Nc^2)*x^4*\[Alpha]s)/(Nc*(1 + x^2)^4) - 
           (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*Log[x])/(Nc*Pi*(1 + x^2)^4)) - 
         ((144*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[(-1)^(1/3) + x])/
          (Nc*(1 + x^2)^6) + ((144*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[1 + (-1)^(1/3)*x])/(Nc*(1 + x^2)^6) + 
         ((144*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[1 - (-1)^(2/3)*x])/
          (Nc*(1 + x^2)^6) + (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, (1 - x)^(-1)])/(Nc*Pi*(1 + x^2)^4) - 
         (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, x])/
          (Nc*Pi*(1 + x^2)^4)) + (2*C1*(-1 + Nc^2)*(5 + 31*x^2 + 68*x^4 + 
          (-105 - (72*I)*Pi)*x^6 + 90*(5 - (4*I)*Pi)*x^8 + 
          9*(175 - (104*I)*Pi)*x^10 + (4121 - (1584*I)*Pi)*x^12 + 
          2*(2411 - (936*I)*Pi)*x^14 + (4121 - (1584*I)*Pi)*x^16 + 
          9*(175 - (104*I)*Pi)*x^18 + 90*(5 - (4*I)*Pi)*x^20 + 
          (-105 - (72*I)*Pi)*x^22 + 68*x^24 + 31*x^26 + 5*x^28)*\[Alpha]s*
         PolyLog[2, -x^2])/(Nc*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^3) + 
       (240*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[-((I + Sqrt[3] + (2*I)*x^2)/
            ((-I + Sqrt[3])*x^2*(1 + x^2 + x^4)))]*PolyLog[2, -x^2])/
        (Nc*Pi*(1 + x^2)^6) + Log[1 - x + x^2]*
        ((544*C1*(-1 + Nc^2)*Pi*x^6*\[Alpha]s)/(Nc*(1 + x^2)^6) + 
         (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, (1 - x)^(-1)])/
          (Nc*Pi*(1 + x^2)^6) - (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, (-I)*x])/(Nc*Pi*(1 + x^2)^6) - 
         (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, I*x])/
          (Nc*Pi*(1 + x^2)^6) - (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, x])/(Nc*Pi*(1 + x^2)^6) + 
         (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, -x^2])/
          (Nc*Pi*(1 + x^2)^6)) - (108*C1*(-1 + Nc^2)*x^4*
         (1 + 4*x^2 - 11*x^4 + 4*x^6 + x^8)*\[Alpha]s*PolyLog[2, x^2])/
        (Nc*Pi*(1 + x^2)^8) - ((288*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         PolyLog[2, I*(-I + x)])/(Nc*(1 + x^2)^6) - 
       ((768*I)*C1*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, 
          (1/2 + I/2)*(-I + x)])/(Nc*(1 + x^2)^4) + Log[(1 + I*x)/(1 - x)]*
        ((-32*C1*(-1 + Nc^2)*Pi*x^4*(3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*
           \[Alpha]s)/(Nc*(1 + x^2)^8) - (192*C1*(-1 + Nc^2)*x^4*
           (3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*\[Alpha]s*
           PolyLog[2, (1 + I*x)/(1 - x)])/(Nc*Pi*(1 + x^2)^8) + 
         (192*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*
           \[Alpha]s*PolyLog[2, x])/(Nc*Pi*(1 + x^2)^8) + 
         (192*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*
           \[Alpha]s*PolyLog[2, (-I + x)/(-1 + x)])/(Nc*Pi*(1 + x^2)^8)) + 
       Log[(-I + x)/x]*((48*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*\[Alpha]s*
           Log[(I + x)/(2*x)]^2)/(Nc*Pi*(1 + x^2)^6) + 
         (96*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*\[Alpha]s*
           PolyLog[2, (-I + x)/(2*x)])/(Nc*Pi*(1 + x^2)^6)) - 
       (96*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*\[Alpha]s*Log[(-I + x)/(2*x)]*
         PolyLog[2, (-I + x)/x])/(Nc*Pi*(1 + x^2)^6) + 
       Log[(1/2 - I/2)*(-I + x)]*((384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, -x])/(Nc*Pi*(1 + x^2)^4) - 
         (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, (-1/2 + I/2)*(-I + x)])/
          (Nc*Pi*(1 + x^2)^4) - (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, (-I + x)/x])/(Nc*Pi*(1 + x^2)^4)) - 
       ((288*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, (-I)*(I + x)])/
        (Nc*(1 + x^2)^6) + Log[-(-1)^(1/3) + x]*
        ((288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, (-I)*x])/
          (Nc*Pi*(1 + x^2)^6) + (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, I*x])/(Nc*Pi*(1 + x^2)^6) + 
         (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, I*(-I + x)])/
          (Nc*Pi*(1 + x^2)^6) + (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, (-I)*(I + x)])/(Nc*Pi*(1 + x^2)^6)) + 
       Log[(-1)^(2/3) + x]*((288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, (-I)*x])/(Nc*Pi*(1 + x^2)^6) + 
         (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, I*x])/
          (Nc*Pi*(1 + x^2)^6) + (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, I*(-I + x)])/(Nc*Pi*(1 + x^2)^6) + 
         (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, (-I)*(I + x)])/
          (Nc*Pi*(1 + x^2)^6)) + Log[(-1)^(1/3) + x]*
        ((-144*C1*(-1 + Nc^2)*Pi*x^6*\[Alpha]s)/(Nc*(1 + x^2)^6) + 
         (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, -x^2])/
          (Nc*Pi*(1 + x^2)^6) + (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, I*(-I + x)])/(Nc*Pi*(1 + x^2)^6) + 
         (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, (-I)*(I + x)])/
          (Nc*Pi*(1 + x^2)^6)) + Log[(-1)^(2/3) - x]*
        ((-144*C1*(-1 + Nc^2)*Pi*x^6*\[Alpha]s)/(Nc*(1 + x^2)^6) + 
         Log[x]*((288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[I*(-I + x)])/
            (Nc*Pi*(1 + x^2)^6) + (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
             Log[(-I)*(I + x)])/(Nc*Pi*(1 + x^2)^6)) + 
         ((144*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[I + x])/(Nc*(1 + x^2)^6) - 
         (192*(-1)^(1/3)*(-2 + (-1)^(1/3))*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[1 + x]^2)/((1 + (-1)^(1/3))*Nc*Pi*(1 + x^2)^6) + 
         ((128*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[(-(-1)^(2/3) + x)/
             ((1 + (-1)^(2/3))*x)])/(Nc*(1 + x^2)^6) + 
         (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, -x^2])/
          (Nc*Pi*(1 + x^2)^6) + (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, I*(-I + x)])/(Nc*Pi*(1 + x^2)^6) + 
         (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, (-I)*(I + x)])/
          (Nc*Pi*(1 + x^2)^6)) - ((768*I)*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[2, (1/2 - I/2)*(I + x)])/(Nc*(1 + x^2)^4) + 
       Log[(I*(I + x))/(-1 + x)]*((-32*C1*(-1 + Nc^2)*Pi*x^4*
           (3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*\[Alpha]s)/
          (Nc*(1 + x^2)^8) + (192*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 
            16*x^6 + 3*x^8)*\[Alpha]s*PolyLog[2, x])/(Nc*Pi*(1 + x^2)^8) - 
         (192*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*
           \[Alpha]s*PolyLog[2, (I*(I + x))/(-1 + x)])/(Nc*Pi*(1 + x^2)^8) + 
         (192*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*
           \[Alpha]s*PolyLog[2, (I + x)/(-1 + x)])/(Nc*Pi*(1 + x^2)^8)) + 
       (96*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*\[Alpha]s*Log[(I + x)/x]*
         PolyLog[2, (I + x)/(2*x)])/(Nc*Pi*(1 + x^2)^6) + 
       Log[2]*((32*C1*(-1 + Nc^2)*Pi*x^4*(15 + 142*x^2 + 15*x^4)*\[Alpha]s)/
          (3*Nc*(1 + x^2)^6) + ((768*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[1 - x])/(Nc*(1 + x^2)^6) + (48*C1*(-1 + Nc^2)*x^4*
           (1 + 7*x^2 + x^4)*\[Alpha]s*Log[4]*Log[1 + I*x])/
          (Nc*Pi*(1 + x^2)^6) - (48*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*
           \[Alpha]s*Log[1 + I*x]^2)/(Nc*Pi*(1 + x^2)^6) - 
         ((128*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[(I + Sqrt[3] - (2*I)*x)/
             (-I + Sqrt[3])])/(Nc*(1 + x^2)^6) - 
         (192*C1*(-1 + Nc^2)*x^4*\[Alpha]s*Log[x]^2)/(Nc*Pi*(1 + x^2)^4) + 
         (48*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*
           \[Alpha]s*Log[-I + x]^2)/(Nc*Pi*(1 + x^2)^8) - 
         (48*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*\[Alpha]s*
           Log[(-I + x)/(2*x)]^2)/(Nc*Pi*(1 + x^2)^6) + 
         Log[(1 + I*x)/2]*((96*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*\[Alpha]s*
             Log[x])/(Nc*Pi*(1 + x^2)^6) + (96*C1*(-1 + Nc^2)*x^4*
             (1 + 7*x^2 + x^4)*\[Alpha]s*Log[(-I + x)/x])/
            (Nc*Pi*(1 + x^2)^6)) - (48*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*
           \[Alpha]s*Log[(-I/2)*(I + x)]^2)/(Nc*Pi*(1 + x^2)^6) + 
         Log[x]*(((-128*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s)/(Nc*(1 + x^2)^6) + 
           (192*C1*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(1/2 + I/2)*(-I + x)])/
            (Nc*Pi*(1 + x^2)^4) + (96*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*
             \[Alpha]s*Log[(-I/2)*(I + x)])/(Nc*Pi*(1 + x^2)^6) + 
           (192*C1*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(1/2 - I/2)*(I + x)])/
            (Nc*Pi*(1 + x^2)^4)) - (48*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*
           \[Alpha]s*Log[(I + x)/(2*x)]^2)/(Nc*Pi*(1 + x^2)^6) + 
         (96*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*\[Alpha]s*
           Log[(-I/2)*(I + x)]*Log[(I + x)/x])/(Nc*Pi*(1 + x^2)^6) - 
         ((48*I)*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*
           \[Alpha]s*Log[1 + x])/(Nc*(1 + x^2)^8) + 
         (48*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*
           \[Alpha]s*Log[1 + x]^2)/(Nc*Pi*(1 + x^2)^8) + 
         Log[-I + x]*(((48*I)*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 
              16*x^6 + 3*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^8) - 
           (96*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*
             \[Alpha]s*Log[1 + x])/(Nc*Pi*(1 + x^2)^8)) + 
         ((128*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[1 + I*Sqrt[3] - x + 
             I*Sqrt[3]*x])/(Nc*(1 + x^2)^6) - (96*C1*(-1 + Nc^2)*x^4*
           (1 + 7*x^2 + x^4)*\[Alpha]s*PolyLog[2, (-I + x)/(2*x)])/
          (Nc*Pi*(1 + x^2)^6) - (96*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*
           \[Alpha]s*PolyLog[2, (I + x)/(2*x)])/(Nc*Pi*(1 + x^2)^6)) - 
       (96*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*\[Alpha]s*Log[(I + x)/(2*x)]*
         PolyLog[2, (I + x)/x])/(Nc*Pi*(1 + x^2)^6) + 
       Log[(1/2 + I/2)*(I + x)]*((384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, -x])/(Nc*Pi*(1 + x^2)^4) - 
         (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, (-1/2 - I/2)*(I + x)])/
          (Nc*Pi*(1 + x^2)^4) + (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, ((1/2 + I/2)*(I + x))/x])/(Nc*Pi*(1 + x^2)^4) - 
         (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, (I + x)/x])/
          (Nc*Pi*(1 + x^2)^4)) + (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         Log[1 + x + x^2]*PolyLog[2, (1 + x)^(-1)])/(Nc*Pi*(1 + x^2)^6) + 
       ((96*I)*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*
         \[Alpha]s*PolyLog[2, ((-I)*(1 + x))/(-I + x)])/(Nc*(1 + x^2)^8) + 
       Log[(-I + x)/(1 + x)]*((-192*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 
            16*x^6 + 3*x^8)*\[Alpha]s*PolyLog[2, 1 + x])/
          (Nc*Pi*(1 + x^2)^8) + (192*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 
            23*x^4 + 16*x^6 + 3*x^8)*\[Alpha]s*PolyLog[2, ((-I)*(1 + x))/
             (-I + x)])/(Nc*Pi*(1 + x^2)^8)) - 
       ((96*I)*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*
         \[Alpha]s*PolyLog[2, (1 + x)/(-I + x)])/(Nc*(1 + x^2)^8) + 
       Log[1 + x]*(-(C1*(-1 + Nc^2)*(277 + 1341*x^2 + (2977 + 1296*Pi^2)*
              x^4 + 36*(73 + 228*Pi^2)*x^6 + 4*(535 + 4536*Pi^2)*x^8 + 
             23760*Pi^2*x^10 + 4*(-535 + 4536*Pi^2)*x^12 + 
             36*(-73 + 228*Pi^2)*x^14 + (-2977 + 1296*Pi^2)*x^16 - 
             1341*x^18 - 277*x^20)*\[Alpha]s)/(6*Nc*Pi*(1 + x^2)^8*
           (1 + x^2 + x^4)) + (192*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 
            16*x^6 + 3*x^8)*\[Alpha]s*PolyLog[2, (1 + x)/(-I + x)])/
          (Nc*Pi*(1 + x^2)^8)) - ((96*I)*C1*(-1 + Nc^2)*x^4*
         (3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*\[Alpha]s*
         PolyLog[2, (I*(1 + x))/(I + x)])/(Nc*(1 + x^2)^8) + 
       ((96*I)*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*
         \[Alpha]s*PolyLog[2, (1 + x)/(I + x)])/(Nc*(1 + x^2)^8) + 
       Log[(I + x)/(1 + x)]*((-192*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 
            16*x^6 + 3*x^8)*\[Alpha]s*PolyLog[2, 1 + x])/
          (Nc*Pi*(1 + x^2)^8) + (192*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 
            23*x^4 + 16*x^6 + 3*x^8)*\[Alpha]s*PolyLog[2, 
            (I*(1 + x))/(I + x)])/(Nc*Pi*(1 + x^2)^8) - 
         (192*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*
           \[Alpha]s*PolyLog[2, (1 + x)/(I + x)])/(Nc*Pi*(1 + x^2)^8)) - 
       (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         Log[-(((-1)^(1/3) + x)/(-1 + (-1)^(1/3)))]*
         PolyLog[2, ((-1)^(1/3) + x)/(-1 + (-1)^(1/3))])/
        (Nc*Pi*(1 + x^2)^6) + Log[-(((-1)^(1/3) + x)/((-1 + (-1)^(1/3))*x))]*
        ((-384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, ((-1)^(1/3) + x)/x])/
          (Nc*Pi*(1 + x^2)^6) + (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, -(((-1)^(1/3) + x)/((-1 + (-1)^(1/3))*x))])/
          (Nc*Pi*(1 + x^2)^6)) + Log[(-(-1)^(2/3) + x)/((1 + (-1)^(2/3))*x)]*
        ((128*C1*(-1 + Nc^2)*Pi*x^6*\[Alpha]s)/(3*Nc*(1 + x^2)^6) - 
         (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, 1 - (-1)^(2/3)/x])/
          (Nc*Pi*(1 + x^2)^6) + (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, -x])/(Nc*Pi*(1 + x^2)^6) + 
         (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, (-(-1)^(2/3) + x)/
             ((1 + (-1)^(2/3))*x)])/(Nc*Pi*(1 + x^2)^6)) + 
       Log[(1/2 - I/2)*(I + x)]*((192*C1*(-1 + Nc^2)*Pi*x^4*\[Alpha]s)/
          (Nc*(1 + x^2)^4) + (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, x])/
          (Nc*Pi*(1 + x^2)^4) - (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, (1/2 - I/2)*(I + x)])/(Nc*Pi*(1 + x^2)^4) - 
         (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, (I + x)/x])/
          (Nc*Pi*(1 + x^2)^4) + (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, ((1 + I) + (1 - I)*x)/(2*x)])/(Nc*Pi*(1 + x^2)^4)) + 
       Log[(1/2 + I/2)*(-I + x)]*((192*C1*(-1 + Nc^2)*Pi*x^4*\[Alpha]s)/
          (Nc*(1 + x^2)^4) + (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, x])/
          (Nc*Pi*(1 + x^2)^4) - (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, (1/2 + I/2)*(-I + x)])/(Nc*Pi*(1 + x^2)^4) - 
         (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, (-I + x)/x])/
          (Nc*Pi*(1 + x^2)^4) + (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, ((1 - I) + (1 + I)*x)/(2*x)])/(Nc*Pi*(1 + x^2)^4)) + 
       Log[(I + Sqrt[3] - (2*I)*x)/(-I + Sqrt[3])]*
        ((128*C1*(-1 + Nc^2)*Pi*x^6*\[Alpha]s)/(3*Nc*(1 + x^2)^6) + 
         ((128*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[x])/(Nc*(1 + x^2)^6) + 
         ((128*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[-1 + I*Sqrt[3] + 2*x])/
          (Nc*(1 + x^2)^6) - (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, (I + Sqrt[3] - (2*I)*x)/(-I + Sqrt[3])])/
          (Nc*Pi*(1 + x^2)^6) + (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, (I + Sqrt[3] - (2*I)*x)/((-I + Sqrt[3])*x)])/
          (Nc*Pi*(1 + x^2)^6) + (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, x])/(Nc*Pi*(1 + x^2)^6) - 
         (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, (-1 + I*Sqrt[3] + 2*x)/
             (2*x)])/(Nc*Pi*(1 + x^2)^6)) + Log[(-I - (-1)^(5/6)*x)/(-I + x)]*
        ((-288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, I*(-I + x)])/
          (Nc*Pi*(1 + x^2)^6) + (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, (-(-1)^(2/3) + x)/(-I + x)])/(Nc*Pi*(1 + x^2)^6) + 
         (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, 1 + (-1)^(1/3)*x])/
          (Nc*Pi*(1 + x^2)^6) - (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, ((-I)*(1 + (-1)^(1/3)*x))/(-I + x)])/
          (Nc*Pi*(1 + x^2)^6)) + Log[(I + (-1)^(1/6)*x)/(I + x)]*
        (((48*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[1 - (-1)^(2/3)*x])/
          (Nc*(1 + x^2)^6) - (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, (-I)*(I + x)])/(Nc*Pi*(1 + x^2)^6) + 
         (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, ((-1)^(1/3) + x)/
             (I + x)])/(Nc*Pi*(1 + x^2)^6) - (288*C1*(-1 + Nc^2)*x^6*
           \[Alpha]s*PolyLog[2, (I + (-1)^(1/6)*x)/(I + x)])/
          (Nc*Pi*(1 + x^2)^6) + (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, 1 - (-1)^(2/3)*x])/(Nc*Pi*(1 + x^2)^6)) + 
       Log[(-I - (-1)^(1/6)*x)/(-I + x)]*
        (((336*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[1 - (-1)^(2/3)*x])/
          (Nc*(1 + x^2)^6) - (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, I*(-I + x)])/(Nc*Pi*(1 + x^2)^6) + 
         (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, ((-1)^(1/3) + x)/
             (-I + x)])/(Nc*Pi*(1 + x^2)^6) + (288*C1*(-1 + Nc^2)*x^6*
           \[Alpha]s*PolyLog[2, 1 - (-1)^(2/3)*x])/(Nc*Pi*(1 + x^2)^6) - 
         (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, (I*(-1 + (-1)^(2/3)*x))/
             (-I + x)])/(Nc*Pi*(1 + x^2)^6)) + 
       Log[(-I + (-1)^(1/6)*x)/(-I + x)]*
        (((48*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[1 + (-1)^(2/3)*x])/
          (Nc*(1 + x^2)^6) - (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, I*(-I + x)])/(Nc*Pi*(1 + x^2)^6) + 
         (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, (-(-1)^(1/3) + x)/
             (-I + x)])/(Nc*Pi*(1 + x^2)^6) - (288*C1*(-1 + Nc^2)*x^6*
           \[Alpha]s*PolyLog[2, (-I + (-1)^(1/6)*x)/(-I + x)])/
          (Nc*Pi*(1 + x^2)^6) + (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, 1 + (-1)^(2/3)*x])/(Nc*Pi*(1 + x^2)^6)) + 
       Log[I + x]*((-16*C1*(-1 + Nc^2)*Pi*x^4*(12 + 17*x^2 + 22*x^4 + 
            17*x^6 + 12*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^8) - 
         ((192*I)*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*
           \[Alpha]s*Log[1 + x])/(Nc*(1 + x^2)^8) + 
         (192*C1*(-1 + Nc^2)*x^4*\[Alpha]s*Log[1 + x]^2)/
          (Nc*Pi*(1 + x^2)^4) + ((144*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[-(-1)^(1/3) + x])/(Nc*(1 + x^2)^6) + 
         ((144*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[(-1)^(1/3) + x])/
          (Nc*(1 + x^2)^6) + ((144*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[(-1)^(2/3) + x])/(Nc*(1 + x^2)^6) - 
         ((48*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[1 - (-1)^(1/3)*x])/
          (Nc*(1 + x^2)^6) - ((144*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[1 + (-1)^(1/3)*x])/(Nc*(1 + x^2)^6) - 
         ((144*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[1 - (-1)^(2/3)*x])/
          (Nc*(1 + x^2)^6) - ((240*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[1 + (-1)^(2/3)*x])/(Nc*(1 + x^2)^6) + 
         (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, (1 - x)^(-1)])/
          (Nc*Pi*(1 + x^2)^4) + (192*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 
            23*x^4 + 16*x^6 + 3*x^8)*\[Alpha]s*PolyLog[2, 1 - I*x])/
          (Nc*Pi*(1 + x^2)^8) - (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, -x])/(Nc*Pi*(1 + x^2)^4) - 
         (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, x])/
          (Nc*Pi*(1 + x^2)^4) + (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, (-1)^(1/3)*x])/(Nc*Pi*(1 + x^2)^6) + 
         (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, -((-1)^(2/3)*x)])/
          (Nc*Pi*(1 + x^2)^6) + (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, (1 + x)^(-1)])/(Nc*Pi*(1 + x^2)^4) + 
         (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, 1 - (-1)^(1/3)*x])/
          (Nc*Pi*(1 + x^2)^6) + (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, 1 + (-1)^(2/3)*x])/(Nc*Pi*(1 + x^2)^6)) + 
       Log[-I + x]*((144*C1*(-1 + Nc^2)*Pi*x^4*(3 + 16*x^2 + 23*x^4 + 
            16*x^6 + 3*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^8) + 
         ((48*I)*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*
           \[Alpha]s*Log[1 + x])/(Nc*(1 + x^2)^8) - 
         (96*C1*(-1 + Nc^2)*x^4*(1 + 8*x^2 + 11*x^4 + 8*x^6 + x^8)*\[Alpha]s*
           Log[1 + x]^2)/(Nc*Pi*(1 + x^2)^8) - ((144*I)*C1*(-1 + Nc^2)*x^6*
           \[Alpha]s*Log[-(-1)^(1/3) + x])/(Nc*(1 + x^2)^6) - 
         ((144*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[(-1)^(2/3) + x])/
          (Nc*(1 + x^2)^6) + ((240*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[1 - (-1)^(1/3)*x])/(Nc*(1 + x^2)^6) + 
         ((48*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[1 + (-1)^(2/3)*x])/
          (Nc*(1 + x^2)^6) + (192*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 
            16*x^6 + 3*x^8)*\[Alpha]s*PolyLog[2, 1 + I*x])/
          (Nc*Pi*(1 + x^2)^8) - (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, -x])/(Nc*Pi*(1 + x^2)^4) + 
         (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, (-1)^(1/3)*x])/
          (Nc*Pi*(1 + x^2)^6) + (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, -((-1)^(2/3)*x)])/(Nc*Pi*(1 + x^2)^6) + 
         (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, (1 + x)^(-1)])/
          (Nc*Pi*(1 + x^2)^4) - (192*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 
            23*x^4 + 16*x^6 + 3*x^8)*\[Alpha]s*PolyLog[2, (1 + x)/(-I + x)])/
          (Nc*Pi*(1 + x^2)^8) + (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, 1 - (-1)^(1/3)*x])/(Nc*Pi*(1 + x^2)^6) + 
         (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, 1 + (-1)^(2/3)*x])/
          (Nc*Pi*(1 + x^2)^6)) + Log[(I - (-1)^(1/6)*x)/(I + x)]*
        (((-240*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[1 + (-1)^(2/3)*x])/
          (Nc*(1 + x^2)^6) - (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, (-I)*(I + x)])/(Nc*Pi*(1 + x^2)^6) + 
         (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, (-(-1)^(1/3) + x)/
             (I + x)])/(Nc*Pi*(1 + x^2)^6) + (288*C1*(-1 + Nc^2)*x^6*
           \[Alpha]s*PolyLog[2, 1 + (-1)^(2/3)*x])/(Nc*Pi*(1 + x^2)^6) - 
         (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, (I*(1 + (-1)^(2/3)*x))/
             (I + x)])/(Nc*Pi*(1 + x^2)^6)) + Log[(I - (-1)^(5/6)*x)/(I + x)]*
        ((-288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, (-I)*(I + x)])/
          (Nc*Pi*(1 + x^2)^6) + (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, ((-1)^(2/3) + x)/(I + x)])/(Nc*Pi*(1 + x^2)^6) + 
         (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, 1 - (-1)^(1/3)*x])/
          (Nc*Pi*(1 + x^2)^6) - (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, (I - (-1)^(5/6)*x)/(I + x)])/(Nc*Pi*(1 + x^2)^6)) + 
       Log[(-I + (-1)^(5/6)*x)/(-I + x)]*
        ((-288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, I*(-I + x)])/
          (Nc*Pi*(1 + x^2)^6) + (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, ((-1)^(2/3) + x)/(-I + x)])/(Nc*Pi*(1 + x^2)^6) + 
         (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, 1 - (-1)^(1/3)*x])/
          (Nc*Pi*(1 + x^2)^6) - (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, (-I + (-1)^(5/6)*x)/(-I + x)])/(Nc*Pi*(1 + x^2)^6)) + 
       Log[(I + (-1)^(5/6)*x)/(I + x)]*((-288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, (-I)*(I + x)])/(Nc*Pi*(1 + x^2)^6) + 
         (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, (-(-1)^(2/3) + x)/
             (I + x)])/(Nc*Pi*(1 + x^2)^6) + (288*C1*(-1 + Nc^2)*x^6*
           \[Alpha]s*PolyLog[2, 1 + (-1)^(1/3)*x])/(Nc*Pi*(1 + x^2)^6) - 
         (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, (I + (-1)^(5/6)*x)/
             (I + x)])/(Nc*Pi*(1 + x^2)^6)) - 
       (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[(-(-1)^(2/3) + x)/
           (1 + (-1)^(2/3))]*PolyLog[2, (1 + I*Sqrt[3] + I*(I + Sqrt[3])*x)/
           2])/(Nc*Pi*(1 + x^2)^6) + (4*C1*(-1 + Nc^2)*
         (3 + 39*x^2 + 273*x^4 + 1051*x^6 + 2132*x^8 + 3391*x^10 + 
          3959*x^12 + 4339*x^14 + 3959*x^16 + 3391*x^18 + 2132*x^20 + 
          1051*x^22 + 273*x^24 + 39*x^26 + 3*x^28)*\[Alpha]s*
         PolyLog[2, (1 + x^2)^(-1)])/(Nc*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^3) + 
       Log[1 + x^2 + x^4]*((-40*C1*(-1 + Nc^2)*Pi*x^6*\[Alpha]s)/
          (Nc*(1 + x^2)^6) + (240*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, (1 + x^2)^(-1)])/(Nc*Pi*(1 + x^2)^6)) + 
       Log[1 + x^2]*(-(C1*(-1 + Nc^2)*(61 + 142*x^2 + (-297 + 224*Pi^2)*x^4 + 
             2*(-1015 + 832*Pi^2)*x^6 + (-4051 + 4992*Pi^2)*x^8 + 
             4*(-943 + 2272*Pi^2)*x^10 + 10976*Pi^2*x^12 + 
             4*(943 + 2272*Pi^2)*x^14 + (4051 + 4992*Pi^2)*x^16 + 
             2*(1015 + 832*Pi^2)*x^18 + (297 + 224*Pi^2)*x^20 - 142*x^22 - 
             61*x^24)*\[Alpha]s)/(2*Nc*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^2) - 
         (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, (-1)^(1/3)*x])/
          (Nc*Pi*(1 + x^2)^6) - (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, -((-1)^(2/3)*x)])/(Nc*Pi*(1 + x^2)^6) + 
         (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, 1 + (-1)^(1/3)*x])/
          (Nc*Pi*(1 + x^2)^6) + (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, 1 - (-1)^(2/3)*x])/(Nc*Pi*(1 + x^2)^6) + 
         (48*C1*(-1 + Nc^2)*x^4*(1 - 3*x^2 + x^4)*\[Alpha]s*
           PolyLog[2, 1 + x^2])/(Nc*Pi*(1 + x^2)^6)) + 
       Log[x]*((-2*C1*(-1 + Nc^2)*x^2*(300 + 12*(107 + 18*Pi^2)*x^2 + 
            2*(1345 + 668*Pi^2)*x^4 + (1673 + 3544*Pi^2)*x^6 + 
            4*(-527 + 1556*Pi^2)*x^8 + (-6263 + 7312*Pi^2)*x^10 + 
            (-5382 + 6224*Pi^2)*x^12 + (-531 + 3544*Pi^2)*x^14 + 
            2*(1559 + 668*Pi^2)*x^16 + 8*(392 + 27*Pi^2)*x^18 + 1322*x^20 + 
            230*x^22)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^2) + 
         ((192*I)*C1*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(1/2 - I/2)*(-I + x)])/
          (Nc*(1 + x^2)^4) - (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*Log[1/2 + I/2]*
           Log[(1/2 - I/2)*(-I + x)])/(Nc*Pi*(1 + x^2)^4) - 
         ((96*I)*C1*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(1/2 + I/2)*(-I + x)])/
          (Nc*(1 + x^2)^4) + (96*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 
            16*x^6 + 3*x^8)*\[Alpha]s*Log[-I + x]^2)/(Nc*Pi*(1 + x^2)^8) + 
         (48*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*\[Alpha]s*
           Log[(-I + x)/x]^2)/(Nc*Pi*(1 + x^2)^6) + 
         ((96*I)*C1*(-1 + Nc^2)*x^4*\[Alpha]s*Log[(1/2 - I/2)*(I + x)])/
          (Nc*(1 + x^2)^4) - ((192*I)*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
           Log[(1/2 + I/2)*(I + x)])/(Nc*(1 + x^2)^4) - 
         (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*Log[1/2 - I/2]*
           Log[(1/2 + I/2)*(I + x)])/(Nc*Pi*(1 + x^2)^4) - 
         (48*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*\[Alpha]s*Log[I + x]^2)/
          (Nc*Pi*(1 + x^2)^6) + (48*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*
           \[Alpha]s*Log[(I + x)/(2*x)]^2)/(Nc*Pi*(1 + x^2)^6) + 
         (192*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*
           \[Alpha]s*Log[1 + x]^2)/(Nc*Pi*(1 + x^2)^8) - 
         ((128*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[((-1)^(1/3) + x)/
             (-1 + (-1)^(1/3))])/(Nc*(1 + x^2)^6) + 
         (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[(-I - (-1)^(1/6)*x)/(-I + x)]^
            2)/(Nc*Pi*(1 + x^2)^6) + (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[(I - (-1)^(1/6)*x)/(I + x)]^2)/(Nc*Pi*(1 + x^2)^6) + 
         (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[(-I + (-1)^(1/6)*x)/(-I + x)]^
            2)/(Nc*Pi*(1 + x^2)^6) + (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[(I + (-1)^(1/6)*x)/(I + x)]^2)/(Nc*Pi*(1 + x^2)^6) + 
         Log[I + x]*((-192*C1*(-1 + Nc^2)*x^4*(5 + 24*x^2 + 35*x^4 + 24*x^6 + 
              5*x^8)*\[Alpha]s*Log[1 + x])/(Nc*Pi*(1 + x^2)^8) + 
           (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[1 - (-1)^(1/3)*x])/
            (Nc*Pi*(1 + x^2)^6) + (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
             Log[1 + (-1)^(2/3)*x])/(Nc*Pi*(1 + x^2)^6)) + 
         Log[-I + x]*(((96*I)*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 
              16*x^6 + 3*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^8) - 
           (192*C1*(-1 + Nc^2)*x^4*(5 + 24*x^2 + 35*x^4 + 24*x^6 + 5*x^8)*
             \[Alpha]s*Log[1 + x])/(Nc*Pi*(1 + x^2)^8) + 
           (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[1 - (-1)^(1/3)*x])/
            (Nc*Pi*(1 + x^2)^6) + (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
             Log[1 + (-1)^(2/3)*x])/(Nc*Pi*(1 + x^2)^6)) + 
         (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[(-I - (-1)^(5/6)*x)/(-I + x)]^
            2)/(Nc*Pi*(1 + x^2)^6) + (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[(I - (-1)^(5/6)*x)/(I + x)]^2)/(Nc*Pi*(1 + x^2)^6) + 
         (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[(-I + (-1)^(5/6)*x)/(-I + x)]^
            2)/(Nc*Pi*(1 + x^2)^6) + (144*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[(I + (-1)^(5/6)*x)/(I + x)]^2)/(Nc*Pi*(1 + x^2)^6) + 
         ((128*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[1 + I*Sqrt[3] - x + 
             I*Sqrt[3]*x])/(Nc*(1 + x^2)^6) - ((160*I)*C1*(-1 + Nc^2)*x^6*
           \[Alpha]s*Log[(-I + Sqrt[3] - (2*I)*x^2)/(I + Sqrt[3])])/
          (Nc*(1 + x^2)^6) + ((160*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           Log[(I/2)*(I + Sqrt[3] + (2*I)*x^2)])/(Nc*(1 + x^2)^6) - 
         (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[1 - (-1)^(1/3)*x]*
           Log[1 + x^2])/(Nc*Pi*(1 + x^2)^6) - (288*C1*(-1 + Nc^2)*x^6*
           \[Alpha]s*Log[1 + (-1)^(2/3)*x]*Log[1 + x^2])/
          (Nc*Pi*(1 + x^2)^6) + Log[1 + x]*((8*C1*(-1 + Nc^2)*(1 + x)^2*
             (5 + 5*x + 13*x^2 + 2*x^3 - 15*x^4 - 35*x^5 - 140*x^6 - 
              105*x^7 - 190*x^8 + 69*x^9 - 50*x^10 + 69*x^11 - 190*x^12 - 
              105*x^13 - 140*x^14 - 35*x^15 - 15*x^16 + 2*x^17 + 13*x^18 + 
              5*x^19 + 5*x^20)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8*
             (1 + x + x^2)^3) - (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
             Log[1 + x + x^2])/(Nc*Pi*(1 + x^2)^6)) + Log[I*(-I + x)]*
          (((-288*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s)/(Nc*(1 + x^2)^6) + 
           (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[-(-1)^(1/3) + x])/
            (Nc*Pi*(1 + x^2)^6) + (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
             Log[(-1)^(1/3) + x])/(Nc*Pi*(1 + x^2)^6) + 
           (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[(-1)^(2/3) + x])/
            (Nc*Pi*(1 + x^2)^6) - (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
             Log[1 - x + x^2])/(Nc*Pi*(1 + x^2)^6) - 
           (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[1 + x + x^2])/
            (Nc*Pi*(1 + x^2)^6)) + Log[(-I)*(I + x)]*
          (((-288*I)*C1*(-1 + Nc^2)*x^6*\[Alpha]s)/(Nc*(1 + x^2)^6) + 
           (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[-(-1)^(1/3) + x])/
            (Nc*Pi*(1 + x^2)^6) + (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
             Log[(-1)^(1/3) + x])/(Nc*Pi*(1 + x^2)^6) + 
           (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[(-1)^(2/3) + x])/
            (Nc*Pi*(1 + x^2)^6) - (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
             Log[1 - x + x^2])/(Nc*Pi*(1 + x^2)^6) - 
           (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[1 + x + x^2])/
            (Nc*Pi*(1 + x^2)^6)) + Log[1 + x^2]*
          ((24*C1*(-1 + Nc^2)*x^4*((4*I)*Pi*(1 + x^2)^2*(1 + 7*x^2 + x^4) + 
              3*(1 + 4*x^2 + 81*x^4 + 4*x^6 + x^8))*\[Alpha]s)/
            (Nc*Pi*(1 + x^2)^8) + (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
             Log[1 - x + x^2])/(Nc*Pi*(1 + x^2)^6) + 
           (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*Log[1 + x + x^2])/
            (Nc*Pi*(1 + x^2)^6) - (480*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
             Log[1 + x^2 + x^4])/(Nc*Pi*(1 + x^2)^6)) + 
         (288*C1*(-1 + Nc^2)*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s*
           Log[\[Mu]/mb])/(Nc*Pi*(1 + x^2)^8) - 
         (192*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*\[Alpha]s*
           PolyLog[2, 1 - I*x])/(Nc*Pi*(1 + x^2)^6) - 
         (288*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*\[Alpha]s*
           PolyLog[2, 1 + I*x])/(Nc*Pi*(1 + x^2)^6) - 
         (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, (I + Sqrt[3] - (2*I)*x)/
             ((-I + Sqrt[3])*x)])/(Nc*Pi*(1 + x^2)^6) - 
         (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, 
            (-I + Sqrt[3] + (2*I)*x)/((I + Sqrt[3])*x)])/
          (Nc*Pi*(1 + x^2)^6) - (384*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)*
           \[Alpha]s*PolyLog[2, -x])/(Nc*Pi*(1 + x^2)^6) - 
         (384*C1*(-1 + Nc^2)*x^4*(1 + 3*x^2 + x^4)*\[Alpha]s*PolyLog[2, x])/
          (Nc*Pi*(1 + x^2)^6) - (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, -((-1)^(1/3)*x)])/(Nc*Pi*(1 + x^2)^6) - 
         (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, (-1)^(1/3)*x])/
          (Nc*Pi*(1 + x^2)^6) - (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, -((-1)^(2/3)*x)])/(Nc*Pi*(1 + x^2)^6) - 
         (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, (-1)^(2/3)*x])/
          (Nc*Pi*(1 + x^2)^6) + (96*C1*(-1 + Nc^2)*x^4*(1 + 8*x^2 + 11*x^4 + 
            8*x^6 + x^8)*\[Alpha]s*PolyLog[2, -x^2])/(Nc*Pi*(1 + x^2)^8) + 
         (768*C1*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, (-I + x)/x])/
          (Nc*Pi*(1 + x^2)^4) - (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, ((1/2 + I/2)*(I + x))/x])/(Nc*Pi*(1 + x^2)^4) + 
         (768*C1*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, (I + x)/x])/
          (Nc*Pi*(1 + x^2)^4) - (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
           PolyLog[2, ((1 + I) + (1 - I)*x)/(2*x)])/(Nc*Pi*(1 + x^2)^4) - 
         (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[2, ((1 - I) + (1 + I)*x)/
             (2*x)])/(Nc*Pi*(1 + x^2)^4) + (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, (-1 + I*Sqrt[3] + 2*x)/(2*x)])/(Nc*Pi*(1 + x^2)^6) - 
         (480*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, 
            (-I + Sqrt[3] - (2*I)*x^2)/(I + Sqrt[3])])/(Nc*Pi*(1 + x^2)^6) - 
         (480*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, 
            (I + Sqrt[3] + (2*I)*x^2)/(-I + Sqrt[3])])/(Nc*Pi*(1 + x^2)^6) + 
         (96*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*\[Alpha]s*
           PolyLog[2, 1 + x^2])/(Nc*Pi*(1 + x^2)^6)) + 
       Log[-((I + Sqrt[3] + (2*I)*x^2)/((-I + Sqrt[3])*x^2))]*
        ((80*C1*(-1 + Nc^2)*Pi*x^6*\[Alpha]s)/(3*Nc*(1 + x^2)^6) - 
         (240*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, 
            (I + Sqrt[3] + (2*I)*x^2)/(-I + Sqrt[3])])/(Nc*Pi*(1 + x^2)^6) + 
         (240*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, 
            -((I + Sqrt[3] + (2*I)*x^2)/((-I + Sqrt[3])*x^2))])/
          (Nc*Pi*(1 + x^2)^6) - (240*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, (1 - I*Sqrt[3] + 2*x^2)/(2*x^2)])/
          (Nc*Pi*(1 + x^2)^6)) + Log[(I - Sqrt[3] + (2*I)*x^2)/
          ((I + Sqrt[3])*x^2)]*((240*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, -x^2])/(Nc*Pi*(1 + x^2)^6) - 
         (240*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, 
            (-I + Sqrt[3] - (2*I)*x^2)/(I + Sqrt[3])])/(Nc*Pi*(1 + x^2)^6) + 
         (240*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[2, 
            (I - Sqrt[3] + (2*I)*x^2)/((I + Sqrt[3])*x^2)])/
          (Nc*Pi*(1 + x^2)^6) - (240*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
           PolyLog[2, (1 + I*Sqrt[3] + 2*x^2)/(2*x^2)])/
          (Nc*Pi*(1 + x^2)^6)) + (576*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         PolyLog[3, -(-1)^(1/6)])/(Nc*Pi*(1 + x^2)^6) + 
       (576*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, (-1)^(1/6)])/
        (Nc*Pi*(1 + x^2)^6) + (576*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         PolyLog[3, -(-1)^(5/6)])/(Nc*Pi*(1 + x^2)^6) + 
       (576*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, (-1)^(5/6)])/
        (Nc*Pi*(1 + x^2)^6) - (768*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         PolyLog[3, (-1)^(1/3)/(-1 + (-1)^(1/3))])/(Nc*Pi*(1 + x^2)^6) - 
       (768*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, (-1)^(2/3)/
           (1 + (-1)^(2/3))])/(Nc*Pi*(1 + x^2)^6) - 
       (240*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, (-I + Sqrt[3])/
           (I + Sqrt[3])])/(Nc*Pi*(1 + x^2)^6) - 
       (240*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, (I + Sqrt[3])/
           (-I + Sqrt[3])])/(Nc*Pi*(1 + x^2)^6) + 
       (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, 1 - (-1)^(2/3)/x])/
        (Nc*Pi*(1 + x^2)^6) - (384*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 
          16*x^6 + 3*x^8)*\[Alpha]s*PolyLog[3, 1 - x])/(Nc*Pi*(1 + x^2)^8) + 
       (96*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*\[Alpha]s*
         PolyLog[3, 1/2 + (I/2)*x])/(Nc*Pi*(1 + x^2)^6) - 
       (96*C1*(-1 + Nc^2)*x^4*(13 + 73*x^2 + 108*x^4 + 73*x^6 + 13*x^8)*
         \[Alpha]s*PolyLog[3, 1 - I*x])/(Nc*Pi*(1 + x^2)^8) - 
       (96*C1*(-1 + Nc^2)*x^4*(13 + 73*x^2 + 108*x^4 + 73*x^6 + 13*x^8)*
         \[Alpha]s*PolyLog[3, 1 + I*x])/(Nc*Pi*(1 + x^2)^8) + 
       (192*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*
         \[Alpha]s*PolyLog[3, (1 + I*x)/(1 - x)])/(Nc*Pi*(1 + x^2)^8) + 
       (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, (I + Sqrt[3] - (2*I)*x)/
           (-I + Sqrt[3])])/(Nc*Pi*(1 + x^2)^6) + 
       (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, (-I + Sqrt[3] + (2*I)*x)/
           (I + Sqrt[3])])/(Nc*Pi*(1 + x^2)^6) + 
       (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, -(1 + I*Sqrt[3] - 2*x)/
           (2*x)])/(Nc*Pi*(1 + x^2)^6) - (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[3, -((1 + I) - (1 - I)*x)/(2*x)])/(Nc*Pi*(1 + x^2)^4) - 
       (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, (I + Sqrt[3] - (2*I)*x)/
           ((-I + Sqrt[3])*x)])/(Nc*Pi*(1 + x^2)^6) - 
       (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, (-I + Sqrt[3] + (2*I)*x)/
           ((I + Sqrt[3])*x)])/(Nc*Pi*(1 + x^2)^6) - 
       (192*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*
         \[Alpha]s*PolyLog[3, -x])/(Nc*Pi*(1 + x^2)^8) - 
       (192*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*
         \[Alpha]s*PolyLog[3, x])/(Nc*Pi*(1 + x^2)^8) + 
       (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, -((-1)^(1/3)*x)])/
        (Nc*Pi*(1 + x^2)^6) + (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         PolyLog[3, (-1)^(1/3)*x])/(Nc*Pi*(1 + x^2)^6) + 
       (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, -((-1)^(2/3)*x)])/
        (Nc*Pi*(1 + x^2)^6) + (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         PolyLog[3, (-1)^(2/3)*x])/(Nc*Pi*(1 + x^2)^6) - 
       (24*C1*(-1 + Nc^2)*x^4*(7 + 37*x^2 + 54*x^4 + 37*x^6 + 7*x^8)*
         \[Alpha]s*PolyLog[3, -x^2])/(Nc*Pi*(1 + x^2)^8) + 
       (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[3, (-1/2 + I/2)*(-I + x)])/
        (Nc*Pi*(1 + x^2)^4) - (1152*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         PolyLog[3, I*(-I + x)])/(Nc*Pi*(1 + x^2)^6) + 
       (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[3, (1/2 + I/2)*(-I + x)])/
        (Nc*Pi*(1 + x^2)^4) - (192*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 
          16*x^6 + 3*x^8)*\[Alpha]s*PolyLog[3, (-I + x)/(-1 + x)])/
        (Nc*Pi*(1 + x^2)^8) - (96*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*
         \[Alpha]s*PolyLog[3, (-I + x)/(2*x)])/(Nc*Pi*(1 + x^2)^6) + 
       (96*C1*(-1 + Nc^2)*x^4*(9 + 23*x^2 + 9*x^4)*\[Alpha]s*
         PolyLog[3, (-I + x)/x])/(Nc*Pi*(1 + x^2)^6) + 
       (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[3, (-1/2 - I/2)*(I + x)])/
        (Nc*Pi*(1 + x^2)^4) + (96*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*
         \[Alpha]s*PolyLog[3, (-I/2)*(I + x)])/(Nc*Pi*(1 + x^2)^6) - 
       (1152*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, (-I)*(I + x)])/
        (Nc*Pi*(1 + x^2)^6) + (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[3, (1/2 - I/2)*(I + x)])/(Nc*Pi*(1 + x^2)^4) + 
       (192*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*
         \[Alpha]s*PolyLog[3, (I*(I + x))/(-1 + x)])/(Nc*Pi*(1 + x^2)^8) - 
       (192*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*
         \[Alpha]s*PolyLog[3, (I + x)/(-1 + x)])/(Nc*Pi*(1 + x^2)^8) - 
       (96*C1*(-1 + Nc^2)*x^4*(1 + 7*x^2 + x^4)*\[Alpha]s*
         PolyLog[3, (I + x)/(2*x)])/(Nc*Pi*(1 + x^2)^6) - 
       (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[3, ((1/2 + I/2)*(I + x))/x])/
        (Nc*Pi*(1 + x^2)^4) + (96*C1*(-1 + Nc^2)*x^4*(9 + 23*x^2 + 9*x^4)*
         \[Alpha]s*PolyLog[3, (I + x)/x])/(Nc*Pi*(1 + x^2)^6) - 
       (384*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*
         \[Alpha]s*PolyLog[3, 1 + x])/(Nc*Pi*(1 + x^2)^8) + 
       (192*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*
         \[Alpha]s*PolyLog[3, ((-I)*(1 + x))/(-I + x)])/(Nc*Pi*(1 + x^2)^8) - 
       (192*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*
         \[Alpha]s*PolyLog[3, (1 + x)/(-I + x)])/(Nc*Pi*(1 + x^2)^8) + 
       (192*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*
         \[Alpha]s*PolyLog[3, (I*(1 + x))/(I + x)])/(Nc*Pi*(1 + x^2)^8) - 
       (192*C1*(-1 + Nc^2)*x^4*(3 + 16*x^2 + 23*x^4 + 16*x^6 + 3*x^8)*
         \[Alpha]s*PolyLog[3, (1 + x)/(I + x)])/(Nc*Pi*(1 + x^2)^8) - 
       (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, (-(-1)^(1/3) + x)/
           (-I + x)])/(Nc*Pi*(1 + x^2)^6) - (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         PolyLog[3, (-(-1)^(1/3) + x)/(I + x)])/(Nc*Pi*(1 + x^2)^6) + 
       (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, ((-1)^(1/3) + x)/
           (-1 + (-1)^(1/3))])/(Nc*Pi*(1 + x^2)^6) + 
       (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, ((-1)^(1/3) + x)/x])/
        (Nc*Pi*(1 + x^2)^6) - (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         PolyLog[3, -(((-1)^(1/3) + x)/((-1 + (-1)^(1/3))*x))])/
        (Nc*Pi*(1 + x^2)^6) - (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         PolyLog[3, ((-1)^(1/3) + x)/(-I + x)])/(Nc*Pi*(1 + x^2)^6) - 
       (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, ((-1)^(1/3) + x)/
           (I + x)])/(Nc*Pi*(1 + x^2)^6) - (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         PolyLog[3, (-(-1)^(2/3) + x)/((1 + (-1)^(2/3))*x)])/
        (Nc*Pi*(1 + x^2)^6) - (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         PolyLog[3, (-(-1)^(2/3) + x)/(-I + x)])/(Nc*Pi*(1 + x^2)^6) - 
       (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, (-(-1)^(2/3) + x)/
           (I + x)])/(Nc*Pi*(1 + x^2)^6) - (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         PolyLog[3, ((-1)^(2/3) + x)/(-I + x)])/(Nc*Pi*(1 + x^2)^6) - 
       (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, ((-1)^(2/3) + x)/
           (I + x)])/(Nc*Pi*(1 + x^2)^6) - (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*
         PolyLog[3, ((1 + I) + (1 - I)*x)/(2*x)])/(Nc*Pi*(1 + x^2)^4) - 
       (384*C1*(-1 + Nc^2)*x^4*\[Alpha]s*PolyLog[3, ((1 - I) + (1 + I)*x)/
           (2*x)])/(Nc*Pi*(1 + x^2)^4) + (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         PolyLog[3, (-1 + I*Sqrt[3] + 2*x)/(2*x)])/(Nc*Pi*(1 + x^2)^6) + 
       (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, (-I + (-1)^(1/6)*x)/
           (-I + x)])/(Nc*Pi*(1 + x^2)^6) + (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         PolyLog[3, (I + (-1)^(1/6)*x)/(I + x)])/(Nc*Pi*(1 + x^2)^6) - 
       (576*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, 1 - (-1)^(1/3)*x])/
        (Nc*Pi*(1 + x^2)^6) - (576*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         PolyLog[3, 1 + (-1)^(1/3)*x])/(Nc*Pi*(1 + x^2)^6) + 
       (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, ((-I)*(1 + (-1)^(1/3)*x))/
           (-I + x)])/(Nc*Pi*(1 + x^2)^6) - (576*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         PolyLog[3, 1 - (-1)^(2/3)*x])/(Nc*Pi*(1 + x^2)^6) + 
       (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, (I*(-1 + (-1)^(2/3)*x))/
           (-I + x)])/(Nc*Pi*(1 + x^2)^6) - (576*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         PolyLog[3, 1 + (-1)^(2/3)*x])/(Nc*Pi*(1 + x^2)^6) + 
       (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, (I*(1 + (-1)^(2/3)*x))/
           (I + x)])/(Nc*Pi*(1 + x^2)^6) + (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         PolyLog[3, (I - (-1)^(5/6)*x)/(I + x)])/(Nc*Pi*(1 + x^2)^6) + 
       (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, (-I + (-1)^(5/6)*x)/
           (-I + x)])/(Nc*Pi*(1 + x^2)^6) + (288*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         PolyLog[3, (I + (-1)^(5/6)*x)/(I + x)])/(Nc*Pi*(1 + x^2)^6) + 
       (384*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, 
          (1 + I*Sqrt[3] + I*(I + Sqrt[3])*x)/2])/(Nc*Pi*(1 + x^2)^6) + 
       (240*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, 
          (-I + Sqrt[3] - (2*I)*x^2)/(I + Sqrt[3])])/(Nc*Pi*(1 + x^2)^6) - 
       (240*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, (I - Sqrt[3] + (2*I)*x^2)/
           ((I + Sqrt[3])*x^2)])/(Nc*Pi*(1 + x^2)^6) + 
       (240*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, (I + Sqrt[3] + (2*I)*x^2)/
           (-I + Sqrt[3])])/(Nc*Pi*(1 + x^2)^6) - 
       (240*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, 
          -((I + Sqrt[3] + (2*I)*x^2)/((-I + Sqrt[3])*x^2))])/
        (Nc*Pi*(1 + x^2)^6) - (240*C1*(-1 + Nc^2)*x^4*(1 + x^2 + x^4)*
         \[Alpha]s*PolyLog[3, 1 + x^2])/(Nc*Pi*(1 + x^2)^6) + 
       (240*C1*(-1 + Nc^2)*x^6*\[Alpha]s*PolyLog[3, (1 - I*Sqrt[3] + 2*x^2)/
           (2*x^2)])/(Nc*Pi*(1 + x^2)^6) + (240*C1*(-1 + Nc^2)*x^6*\[Alpha]s*
         PolyLog[3, (1 + I*Sqrt[3] + 2*x^2)/(2*x^2)])/(Nc*Pi*(1 + x^2)^6) + 
       (72*C1*(-1 + Nc^2)*x^4*(23 + 159*x^2 + 240*x^4 + 159*x^6 + 23*x^8)*
         \[Alpha]s*Zeta[3])/(Nc*Pi*(1 + x^2)^8))
C\[Mu]G = (C1^2*Nc*(-3 - 5*x^2 - 7*x^4 - 65*x^6 + 65*x^8 + 7*x^10 + 5*x^12 + 
        3*x^14))/(1 + x^2)^7 + 
     (C1^2*(-((1 + x^2 + x^4)^3*(-19551 - 216263*x^2 - 926655*x^4 - 
           1906856*x^6 - 1713600*x^8 + 1713600*x^12 + 1906856*x^14 + 
           926655*x^16 + 216263*x^18 + 19551*x^20)) + 
        4*Pi^2*(279 - 2880*x + 6948*x^2 - 42816*x^3 + 50958*x^4 - 
          276192*x^5 + 219584*x^6 - 1076736*x^7 + 660945*x^8 - 2917536*x^9 + 
          1483928*x^10 - 5904480*x^11 + 2601022*x^12 - 9283776*x^13 + 
          3635156*x^14 - 11585760*x^15 + 4112650*x^16 - 11585760*x^17 + 
          3774004*x^18 - 9283776*x^19 + 2798254*x^20 - 5904480*x^21 + 
          1649176*x^22 - 2917536*x^23 + 753977*x^24 - 1076736*x^25 + 
          255424*x^26 - 276192*x^27 + 59486*x^28 - 42816*x^29 + 8196*x^30 - 
          2880*x^31 + 335*x^32) + 3*Nc^2*(1 + x^2 + x^4)^4*
         (-5 - 1792*x^2 - 17552*x^4 - 52416*x^6 + 52416*x^10 + 17552*x^12 + 
          1792*x^14 + 5*x^16 + 12*Pi^2*(-3 + 40*x^2 + 372*x^4 + 952*x^6 - 
            60*x^8 - 200*x^10 - 172*x^12 - 88*x^14 + 5*x^16)))*\[Alpha]s)/
      (432*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^4) + 
     (C1^2*(-6 + (3955 + 72*Nc^2)*x^2 + (39965 + 2484*Nc^2)*x^4 + 
        2*(96494 - 216*Pi^2 + 9*Nc^2*(613 + 40*Pi^2))*x^6 + 
        (592813 - 3984*Pi^2 + 18*Nc^2*(-761 + 312*Pi^2))*x^8 + 
        2*(578425 - 6504*Pi^2 + 18*Nc^2*(-2181 + 500*Pi^2))*x^10 + 
        (1489003 - 28896*Pi^2 + 18*Nc^2*(-8645 + 2176*Pi^2))*x^12 + 
        3*(361955 - 14672*Pi^2 + 6*Nc^2*(-7275 + 3304*Pi^2))*x^14 + 
        48*(-1069 + 1437*Nc^2)*Pi^2*x^16 + 3*(-361955 - 14672*Pi^2 + 
          6*Nc^2*(7275 + 3304*Pi^2))*x^18 + (-1489003 - 28896*Pi^2 + 
          18*Nc^2*(8645 + 2176*Pi^2))*x^20 + 2*(-578425 - 6504*Pi^2 + 
          18*Nc^2*(2181 + 500*Pi^2))*x^22 + (-592813 - 3984*Pi^2 + 
          18*Nc^2*(761 + 312*Pi^2))*x^24 + 2*(-96494 - 216*Pi^2 + 
          9*Nc^2*(-613 + 40*Pi^2))*x^26 - (39965 + 2484*Nc^2)*x^28 - 
        (3955 + 72*Nc^2)*x^30 + 6*x^32)*\[Alpha]s*G[-I, x])/
      (54*Pi*x^2*(1 + x^2)^8*(1 + x^2 + x^4)^3) + 
     (C1^2*(-6 + (3955 + 72*Nc^2)*x^2 + (39965 + 2484*Nc^2)*x^4 + 
        2*(96494 - 216*Pi^2 + 9*Nc^2*(613 + 40*Pi^2))*x^6 + 
        (592813 - 3984*Pi^2 + 18*Nc^2*(-761 + 312*Pi^2))*x^8 + 
        2*(578425 - 6504*Pi^2 + 18*Nc^2*(-2181 + 500*Pi^2))*x^10 + 
        (1489003 - 28896*Pi^2 + 18*Nc^2*(-8645 + 2176*Pi^2))*x^12 + 
        3*(361955 - 14672*Pi^2 + 6*Nc^2*(-7275 + 3304*Pi^2))*x^14 + 
        48*(-1069 + 1437*Nc^2)*Pi^2*x^16 + 3*(-361955 - 14672*Pi^2 + 
          6*Nc^2*(7275 + 3304*Pi^2))*x^18 + (-1489003 - 28896*Pi^2 + 
          18*Nc^2*(8645 + 2176*Pi^2))*x^20 + 2*(-578425 - 6504*Pi^2 + 
          18*Nc^2*(2181 + 500*Pi^2))*x^22 + (-592813 - 3984*Pi^2 + 
          18*Nc^2*(761 + 312*Pi^2))*x^24 + 2*(-96494 - 216*Pi^2 + 
          9*Nc^2*(-613 + 40*Pi^2))*x^26 - (39965 + 2484*Nc^2)*x^28 - 
        (3955 + 72*Nc^2)*x^30 + 6*x^32)*\[Alpha]s*G[I, x])/
      (54*Pi*x^2*(1 + x^2)^8*(1 + x^2 + x^4)^3) + 
     (16*C1^2*Pi*x^2*(9 + 33*x^2 + 56*x^4 + 33*x^6 + 9*x^8)*\[Alpha]s*
       G[-(-1)^(1/3), x])/(9*(1 + x^2)^6) - 
     (8*C1^2*Pi*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
       G[(-1)^(1/3), x])/(9*(1 + x^2)^6) - 
     (8*C1^2*Pi*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
       G[-(-1)^(2/3), x])/(9*(1 + x^2)^6) + 
     (16*C1^2*Pi*x^2*(9 + 33*x^2 + 56*x^4 + 33*x^6 + 9*x^8)*\[Alpha]s*
       G[(-1)^(2/3), x])/(9*(1 + x^2)^6) + 
     (2*C1^2*(41 + 3120*x^2 + 27770*x^4 + 126944*x^6 + 373115*x^8 + 
        811556*x^10 + 1363348*x^12 + 1846220*x^14 + 2033812*x^16 + 
        1846220*x^18 + 1363348*x^20 + 811556*x^22 + 373115*x^24 + 
        126944*x^26 + 27770*x^28 + 3120*x^30 + 41*x^32 + 
        9*Nc^2*(1 + x^2 + x^4)^4*(3 - 142*x^4 - 600*x^6 + 570*x^8 - 
          600*x^10 - 142*x^12 + 3*x^16))*\[Alpha]s*G[0, -I, x])/
      (9*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^4) + 
     (2*C1^2*(41 + 3120*x^2 + 27770*x^4 + 126944*x^6 + 373115*x^8 + 
        811556*x^10 + 1363348*x^12 + 1846220*x^14 + 2033812*x^16 + 
        1846220*x^18 + 1363348*x^20 + 811556*x^22 + 373115*x^24 + 
        126944*x^26 + 27770*x^28 + 3120*x^30 + 41*x^32 + 
        9*Nc^2*(1 + x^2 + x^4)^4*(3 - 142*x^4 - 600*x^6 + 570*x^8 - 
          600*x^10 - 142*x^12 + 3*x^16))*\[Alpha]s*G[0, I, x])/
      (9*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^4) - 
     (4*C1^2*(35 - 1344*x^2 - 18892*x^4 - 102834*x^6 - 330403*x^8 - 
        760710*x^10 - 1325359*x^12 - 1834392*x^14 - 2035147*x^16 - 
        1834392*x^18 - 1325359*x^20 - 760710*x^22 - 330403*x^24 - 
        102834*x^26 - 18892*x^28 - 1344*x^30 + 35*x^32 + 
        9*Nc^2*(1 + x^2 + x^4)^4*(1 - 2*x^2 + 263*x^4 + 1030*x^6 - 65*x^8 + 
          1030*x^10 + 263*x^12 - 2*x^14 + x^16))*\[Alpha]s*G[-I, 0, x])/
      (9*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^4) - 
     (4*C1^2*(35 - 1344*x^2 - 18892*x^4 - 102834*x^6 - 330403*x^8 - 
        760710*x^10 - 1325359*x^12 - 1834392*x^14 - 2035147*x^16 - 
        1834392*x^18 - 1325359*x^20 - 760710*x^22 - 330403*x^24 - 
        102834*x^26 - 18892*x^28 - 1344*x^30 + 35*x^32 + 
        9*Nc^2*(1 + x^2 + x^4)^4*(1 - 2*x^2 + 263*x^4 + 1030*x^6 - 65*x^8 + 
          1030*x^10 + 263*x^12 - 2*x^14 + x^16))*\[Alpha]s*G[I, 0, x])/
      (9*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^4) + 
     (16*C1^2*x^2*(12 + (39 + 6*Nc^2)*x^2 + 2*(31 + 6*Nc^2)*x^4 + 
        (39 + 6*Nc^2)*x^6 + 12*x^8)*\[Alpha]s*G[0, 0, -I, x])/
      (Pi*(1 + x^2)^6) + (16*C1^2*x^2*(12 + (39 + 6*Nc^2)*x^2 + 
        2*(31 + 6*Nc^2)*x^4 + (39 + 6*Nc^2)*x^6 + 12*x^8)*\[Alpha]s*
       G[0, 0, I, x])/(Pi*(1 + x^2)^6) - 
     (16*C1^2*x^2*(36 + 3*(37 + 6*Nc^2)*x^2 + 2*(95 + 18*Nc^2)*x^4 + 
        3*(37 + 6*Nc^2)*x^6 + 36*x^8)*\[Alpha]s*G[0, -I, 0, x])/
      (3*Pi*(1 + x^2)^6) - (16*C1^2*x^2*(36 + 3*(37 + 6*Nc^2)*x^2 + 
        2*(95 + 18*Nc^2)*x^4 + 3*(37 + 6*Nc^2)*x^6 + 36*x^8)*\[Alpha]s*
       G[0, I, 0, x])/(3*Pi*(1 + x^2)^6) + 
     (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*G[-I, -1, 0, x])/(Pi*(1 + x^2)^4) + 
     (32*C1^2*x^2*(36 - 3*(-75 + Nc^2)*x^2 + 556*x^4 + (779 - 39*Nc^2)*x^6 + 
        556*x^8 - 3*(-75 + Nc^2)*x^10 + 36*x^12)*\[Alpha]s*G[-I, 0, -1, x])/
      (3*Pi*(1 + x^2)^8) - (32*C1^2*x^2*(36 + 3*(69 + 5*Nc^2)*x^2 + 
        (484 + 72*Nc^2)*x^4 + (671 + 69*Nc^2)*x^6 + (484 + 72*Nc^2)*x^8 + 
        3*(69 + 5*Nc^2)*x^10 + 36*x^12)*\[Alpha]s*G[-I, 0, 0, x])/
      (3*Pi*(1 + x^2)^8) + (96*C1^2*x^2*(4 - (-9 + Nc^2)*x^2 + 4*x^4)*
       \[Alpha]s*G[-I, 0, -I, x])/(Pi*(1 + x^2)^4) + 
     (96*C1^2*x^2*(4 - (-9 + Nc^2)*x^2 + 4*x^4)*\[Alpha]s*G[-I, 0, I, x])/
      (Pi*(1 + x^2)^4) + (32*C1^2*x^2*(36 - 3*(-75 + Nc^2)*x^2 + 556*x^4 + 
        (779 - 39*Nc^2)*x^6 + 556*x^8 - 3*(-75 + Nc^2)*x^10 + 36*x^12)*
       \[Alpha]s*G[-I, 0, 1, x])/(3*Pi*(1 + x^2)^8) + 
     (96*C1^2*x^2*(-4 + (-9 + Nc^2)*x^2 - 4*x^4)*\[Alpha]s*G[-I, -I, 0, x])/
      (Pi*(1 + x^2)^4) + (96*C1^2*x^2*(-4 + (-9 + Nc^2)*x^2 - 4*x^4)*
       \[Alpha]s*G[-I, I, 0, x])/(Pi*(1 + x^2)^4) + 
     (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*G[-I, 1, 0, x])/(Pi*(1 + x^2)^4) + 
     (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*G[I, -1, 0, x])/(Pi*(1 + x^2)^4) + 
     (32*C1^2*x^2*(36 - 3*(-75 + Nc^2)*x^2 + 556*x^4 + (779 - 39*Nc^2)*x^6 + 
        556*x^8 - 3*(-75 + Nc^2)*x^10 + 36*x^12)*\[Alpha]s*G[I, 0, -1, x])/
      (3*Pi*(1 + x^2)^8) - (32*C1^2*x^2*(36 + 3*(69 + 5*Nc^2)*x^2 + 
        (484 + 72*Nc^2)*x^4 + (671 + 69*Nc^2)*x^6 + (484 + 72*Nc^2)*x^8 + 
        3*(69 + 5*Nc^2)*x^10 + 36*x^12)*\[Alpha]s*G[I, 0, 0, x])/
      (3*Pi*(1 + x^2)^8) + (96*C1^2*x^2*(4 - (-9 + Nc^2)*x^2 + 4*x^4)*
       \[Alpha]s*G[I, 0, -I, x])/(Pi*(1 + x^2)^4) + 
     (96*C1^2*x^2*(4 - (-9 + Nc^2)*x^2 + 4*x^4)*\[Alpha]s*G[I, 0, I, x])/
      (Pi*(1 + x^2)^4) + (32*C1^2*x^2*(36 - 3*(-75 + Nc^2)*x^2 + 556*x^4 + 
        (779 - 39*Nc^2)*x^6 + 556*x^8 - 3*(-75 + Nc^2)*x^10 + 36*x^12)*
       \[Alpha]s*G[I, 0, 1, x])/(3*Pi*(1 + x^2)^8) + 
     (96*C1^2*x^2*(-4 + (-9 + Nc^2)*x^2 - 4*x^4)*\[Alpha]s*G[I, -I, 0, x])/
      (Pi*(1 + x^2)^4) + (96*C1^2*x^2*(-4 + (-9 + Nc^2)*x^2 - 4*x^4)*
       \[Alpha]s*G[I, I, 0, x])/(Pi*(1 + x^2)^4) + 
     (192*C1^2*(-1 + Nc^2)*x^4*\[Alpha]s*G[I, 1, 0, x])/(Pi*(1 + x^2)^4) + 
     (32*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s*
       G[-(-1)^(1/3), -1, 0, x])/(3*Pi*(1 + x^2)^6) - 
     (288*C1^2*x^2*\[Alpha]s*G[-(-1)^(1/3), 0, -1, x])/(Pi*(1 + x^2)^2) + 
     (32*C1^2*x^2*(18 + 75*x^2 + 106*x^4 + 75*x^6 + 18*x^8)*\[Alpha]s*
       G[-(-1)^(1/3), 0, 0, x])/(3*Pi*(1 + x^2)^6) - 
     (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
       G[-(-1)^(1/3), 0, -I, x])/(Pi*(1 + x^2)^6) - 
     (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
       G[-(-1)^(1/3), 0, I, x])/(Pi*(1 + x^2)^6) - 
     (288*C1^2*x^2*\[Alpha]s*G[-(-1)^(1/3), 0, 1, x])/(Pi*(1 + x^2)^2) + 
     (8*C1^2*x^2*(108 + 417*x^2 + 658*x^4 + 417*x^6 + 108*x^8)*\[Alpha]s*
       G[-(-1)^(1/3), -I, 0, x])/(3*Pi*(1 + x^2)^6) + 
     (8*C1^2*x^2*(108 + 417*x^2 + 658*x^4 + 417*x^6 + 108*x^8)*\[Alpha]s*
       G[-(-1)^(1/3), I, 0, x])/(3*Pi*(1 + x^2)^6) - 
     (288*C1^2*x^2*\[Alpha]s*G[(-1)^(1/3), 0, -1, x])/(Pi*(1 + x^2)^2) + 
     (32*C1^2*x^2*(18 + 75*x^2 + 106*x^4 + 75*x^6 + 18*x^8)*\[Alpha]s*
       G[(-1)^(1/3), 0, 0, x])/(3*Pi*(1 + x^2)^6) - 
     (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
       G[(-1)^(1/3), 0, -I, x])/(Pi*(1 + x^2)^6) - 
     (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
       G[(-1)^(1/3), 0, I, x])/(Pi*(1 + x^2)^6) - 
     (288*C1^2*x^2*\[Alpha]s*G[(-1)^(1/3), 0, 1, x])/(Pi*(1 + x^2)^2) + 
     (8*C1^2*x^2*(108 + 417*x^2 + 658*x^4 + 417*x^6 + 108*x^8)*\[Alpha]s*
       G[(-1)^(1/3), -I, 0, x])/(3*Pi*(1 + x^2)^6) + 
     (8*C1^2*x^2*(108 + 417*x^2 + 658*x^4 + 417*x^6 + 108*x^8)*\[Alpha]s*
       G[(-1)^(1/3), I, 0, x])/(3*Pi*(1 + x^2)^6) + 
     (32*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s*
       G[(-1)^(1/3), 1, 0, x])/(3*Pi*(1 + x^2)^6) - 
     (288*C1^2*x^2*\[Alpha]s*G[-(-1)^(2/3), 0, -1, x])/(Pi*(1 + x^2)^2) + 
     (32*C1^2*x^2*(18 + 75*x^2 + 106*x^4 + 75*x^6 + 18*x^8)*\[Alpha]s*
       G[-(-1)^(2/3), 0, 0, x])/(3*Pi*(1 + x^2)^6) - 
     (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
       G[-(-1)^(2/3), 0, -I, x])/(Pi*(1 + x^2)^6) - 
     (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
       G[-(-1)^(2/3), 0, I, x])/(Pi*(1 + x^2)^6) - 
     (288*C1^2*x^2*\[Alpha]s*G[-(-1)^(2/3), 0, 1, x])/(Pi*(1 + x^2)^2) + 
     (8*C1^2*x^2*(108 + 417*x^2 + 658*x^4 + 417*x^6 + 108*x^8)*\[Alpha]s*
       G[-(-1)^(2/3), -I, 0, x])/(3*Pi*(1 + x^2)^6) + 
     (8*C1^2*x^2*(108 + 417*x^2 + 658*x^4 + 417*x^6 + 108*x^8)*\[Alpha]s*
       G[-(-1)^(2/3), I, 0, x])/(3*Pi*(1 + x^2)^6) + 
     (32*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s*
       G[-(-1)^(2/3), 1, 0, x])/(3*Pi*(1 + x^2)^6) + 
     (32*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s*
       G[(-1)^(2/3), -1, 0, x])/(3*Pi*(1 + x^2)^6) - 
     (288*C1^2*x^2*\[Alpha]s*G[(-1)^(2/3), 0, -1, x])/(Pi*(1 + x^2)^2) + 
     (32*C1^2*x^2*(18 + 75*x^2 + 106*x^4 + 75*x^6 + 18*x^8)*\[Alpha]s*
       G[(-1)^(2/3), 0, 0, x])/(3*Pi*(1 + x^2)^6) - 
     (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
       G[(-1)^(2/3), 0, -I, x])/(Pi*(1 + x^2)^6) - 
     (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
       G[(-1)^(2/3), 0, I, x])/(Pi*(1 + x^2)^6) - 
     (288*C1^2*x^2*\[Alpha]s*G[(-1)^(2/3), 0, 1, x])/(Pi*(1 + x^2)^2) + 
     (8*C1^2*x^2*(108 + 417*x^2 + 658*x^4 + 417*x^6 + 108*x^8)*\[Alpha]s*
       G[(-1)^(2/3), -I, 0, x])/(3*Pi*(1 + x^2)^6) + 
     (8*C1^2*x^2*(108 + 417*x^2 + 658*x^4 + 417*x^6 + 108*x^8)*\[Alpha]s*
       G[(-1)^(2/3), I, 0, x])/(3*Pi*(1 + x^2)^6) - 
     (48*C1^2*Nc*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*Log[x])/(1 + x^2)^8 - 
     (2*C1^2*x^2*(-180 + 12*(-206 + 27*Nc^2)*x^2 + 4*(-3107 + 648*Nc^2)*x^4 + 
        (-35979 + 6489*Nc^2)*x^6 + 4*(-19202 + 2601*Nc^2)*x^8 + 
        2*(-62300 + 3627*Nc^2)*x^10 - 8*(20419 + 306*Nc^2)*x^12 - 
        4*(42748 + 4059*Nc^2)*x^14 - 4*(36499 + 5679*Nc^2)*x^16 - 
        2*(49973 + 10764*Nc^2)*x^18 - 4*(14038 + 3411*Nc^2)*x^20 - 
        2*(12175 + 3474*Nc^2)*x^22 - 4*(1987 + 612*Nc^2)*x^24 - 
        2*(703 + 387*Nc^2)*x^26 - 12*(2 + 9*Nc^2)*x^28 + (7 + 9*Nc^2)*x^30)*
       \[Alpha]s*Log[x]^2)/(9*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^4) + 
     C2^2*((Nc*(-3 - 5*x^2 - 7*x^4 - 65*x^6 + 65*x^8 + 7*x^10 + 5*x^12 + 
          3*x^14))/(1 + x^2)^7 - (48*Nc*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*
         Log[x])/(1 + x^2)^8) + 
     C2*((2*C1*(-19 - 93*x^2 - 223*x^4 - 209*x^6 + 209*x^8 + 223*x^10 + 
          93*x^12 + 19*x^14))/(1 + x^2)^7 - 
       (96*C1*x^2*(2 + 13*x^2 + 30*x^4 + 33*x^6 + 30*x^8 + 13*x^10 + 2*x^12)*
         Log[x])/(1 + x^2)^8) + Log[1 - x]*
      ((C1^2*(-1 + x^2)*(24 - (1801 + 1395*Nc^2)*x^2 - (26651 + 7137*Nc^2)*
           x^4 - (107243 + 35433*Nc^2)*x^6 - 18*(14219 + 7089*Nc^2)*x^8 - 
          5*(90101 + 58599*Nc^2)*x^10 - (611941 + 479943*Nc^2)*x^12 - 
          2*(341711 + 278757*Nc^2)*x^14 - (611941 + 479943*Nc^2)*x^16 - 
          5*(90101 + 58599*Nc^2)*x^18 - 18*(14219 + 7089*Nc^2)*x^20 - 
          (107243 + 35433*Nc^2)*x^22 - (26651 + 7137*Nc^2)*x^24 - 
          (1801 + 1395*Nc^2)*x^26 + 24*x^28)*\[Alpha]s)/
        (108*Pi*x^2*(1 + x^2)^7*(1 + x^2 + x^4)^3) - 
       (4*C1^2*(-1 + x)^2*(23 - 263*x + 1627*x^2 - 4646*x^3 + 12987*x^4 - 
          25015*x^5 + 47876*x^6 - 69637*x^7 + 98278*x^8 - 110391*x^9 + 
          122130*x^10 - 110391*x^11 + 98278*x^12 - 69637*x^13 + 47876*x^14 - 
          25015*x^15 + 12987*x^16 - 4646*x^17 + 1627*x^18 - 263*x^19 + 
          23*x^20 + 9*Nc^2*(1 + x)^2*(1 - x + x^2)^3*(3 + 12*x^2 + 41*x^4 - 
            16*x^6 + 41*x^8 + 12*x^10 + 3*x^12))*\[Alpha]s*Log[x])/
        (9*Pi*(1 + x^2)^8*(1 - x + x^2)^3)) + 
     (C1^2*(-1 + x^2)*(24 - (1801 + 1395*Nc^2)*x^2 - (26651 + 7137*Nc^2)*
         x^4 - (107243 + 35433*Nc^2)*x^6 - 18*(14219 + 7089*Nc^2)*x^8 - 
        5*(90101 + 58599*Nc^2)*x^10 - (611941 + 479943*Nc^2)*x^12 - 
        2*(341711 + 278757*Nc^2)*x^14 - (611941 + 479943*Nc^2)*x^16 - 
        5*(90101 + 58599*Nc^2)*x^18 - 18*(14219 + 7089*Nc^2)*x^20 - 
        (107243 + 35433*Nc^2)*x^22 - (26651 + 7137*Nc^2)*x^24 - 
        (1801 + 1395*Nc^2)*x^26 + 24*x^28)*\[Alpha]s*Log[1 + x])/
      (108*Pi*x^2*(1 + x^2)^7*(1 + x^2 + x^4)^3) - 
     (C1^2*(-1 + x^2)*(Nc^2*(7 - 152*x^2 - 157*x^4 + 3088*x^6 - 157*x^8 - 
          152*x^10 + 7*x^12) - 3*(67 + 360*x^2 + 1199*x^4 + 2832*x^6 + 
          1199*x^8 + 360*x^10 + 67*x^12))*\[Alpha]s*Log[1 + x^2])/
      (4*Pi*(1 + x^2)^7) - (24*C1^2*(-2 - 7*x^2 - 11*x^4 + 11*x^6 + 7*x^8 + 
        2*x^10)*\[Alpha]s*Log[\[Mu]/mb])/(Pi*(1 + x^2)^5) - 
     (4*C1^2*(64 + 240*x + 462*x^2 + 3568*x^3 - 3467*x^4 + 23016*x^5 - 
        29074*x^6 + 89728*x^7 - 101972*x^8 + 243128*x^9 - 241912*x^10 + 
        492040*x^11 - 423480*x^12 + 773648*x^13 - 588328*x^14 + 965480*x^15 - 
        651894*x^16 + 965480*x^17 - 588328*x^18 + 773648*x^19 - 423480*x^20 + 
        492040*x^21 - 241912*x^22 + 243128*x^23 - 101972*x^24 + 89728*x^25 - 
        29074*x^26 + 23016*x^27 - 3467*x^28 + 3568*x^29 + 462*x^30 + 
        240*x^31 + 64*x^32 + 9*Nc^2*(1 + x^2 + x^4)^4*(6 + 2*x^2 + 253*x^4 + 
          738*x^6 + 56*x^8 + 738*x^10 + 253*x^12 + 2*x^14 + 6*x^16))*
       \[Alpha]s*PolyLog[2, -x])/(9*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^4) - 
     (4*C1^2*(64 - 240*x + 462*x^2 - 3568*x^3 - 3467*x^4 - 23016*x^5 - 
        29074*x^6 - 89728*x^7 - 101972*x^8 - 243128*x^9 - 241912*x^10 - 
        492040*x^11 - 423480*x^12 - 773648*x^13 - 588328*x^14 - 965480*x^15 - 
        651894*x^16 - 965480*x^17 - 588328*x^18 - 773648*x^19 - 423480*x^20 - 
        492040*x^21 - 241912*x^22 - 243128*x^23 - 101972*x^24 - 89728*x^25 - 
        29074*x^26 - 23016*x^27 - 3467*x^28 - 3568*x^29 + 462*x^30 - 
        240*x^31 + 64*x^32 + 9*Nc^2*(1 + x^2 + x^4)^4*(6 + 2*x^2 + 253*x^4 + 
          738*x^6 + 56*x^8 + 738*x^10 + 253*x^12 + 2*x^14 + 6*x^16))*
       \[Alpha]s*PolyLog[2, x])/(9*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^4) + 
     Log[x]*((C1^2*x^2*(7416 + 87528*x^2 + 431470*x^4 + 1271627*x^6 + 
          2643253*x^8 + 4096924*x^10 + 4926143*x^12 + 4623100*x^14 + 
          3393133*x^16 + 1906343*x^18 + 794800*x^20 + 227370*x^22 + 
          37998*x^24 + 2142*x^26 - 18*x^28 + 24*Pi^2*(1 + x^2 + x^4)^3*
           (18 + 90*x^2 + 202*x^4 + 305*x^6 + 202*x^8 + 90*x^10 + 18*x^12) + 
          9*Nc^2*(1 + x^2 + x^4)^3*(48 + 2*(-99 + 20*Pi^2)*x^2 + 
            48*(-29 + 4*Pi^2)*x^4 + (1147 + 184*Pi^2)*x^6 + 
            12*(123 + 16*Pi^2)*x^8 + 8*(114 + 5*Pi^2)*x^10 + 236*x^12 + 
            96*x^14))*\[Alpha]s)/(27*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^3) - 
       (4*C1^2*(1 + x)^2*(23 + 263*x + 1627*x^2 + 4646*x^3 + 12987*x^4 + 
          25015*x^5 + 47876*x^6 + 69637*x^7 + 98278*x^8 + 110391*x^9 + 
          122130*x^10 + 110391*x^11 + 98278*x^12 + 69637*x^13 + 47876*x^14 + 
          25015*x^15 + 12987*x^16 + 4646*x^17 + 1627*x^18 + 263*x^19 + 
          23*x^20 + 9*Nc^2*(-1 + x)^2*(1 + x + x^2)^3*(3 + 12*x^2 + 41*x^4 - 
            16*x^6 + 41*x^8 + 12*x^10 + 3*x^12))*\[Alpha]s*Log[1 + x])/
        (9*Pi*(1 + x^2)^8*(1 + x + x^2)^3) - 
       (36*C1^2*x^2*(24 + (163 - 21*Nc^2)*x^2 + (388 - 84*Nc^2)*x^4 + 
          17*(19 + 3*Nc^2)*x^6 + (388 - 84*Nc^2)*x^8 + (163 - 21*Nc^2)*x^10 + 
          24*x^12)*\[Alpha]s*Log[1 + x^2])/(Pi*(1 + x^2)^8) + 
       (288*C1^2*x^2*(1 + 4*x^2 + 4*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[\[Mu]/mb])/(Pi*(1 + x^2)^6) + 
       (32*C1^2*x^2*(18 + 3*(17 + 6*Nc^2)*x^2 + (74 + 36*Nc^2)*x^4 + 
          3*(17 + 6*Nc^2)*x^6 + 18*x^8)*\[Alpha]s*PolyLog[2, -x])/
        (3*Pi*(1 + x^2)^6) + (32*C1^2*x^2*(18 + 3*(17 + 6*Nc^2)*x^2 + 
          (74 + 36*Nc^2)*x^4 + 3*(17 + 6*Nc^2)*x^6 + 18*x^8)*\[Alpha]s*
         PolyLog[2, x])/(3*Pi*(1 + x^2)^6)) - 
     (12*C1^2*x^2*(24 + (159 - 17*Nc^2)*x^2 + (372 - 68*Nc^2)*x^4 + 
        (339 + 35*Nc^2)*x^6 + (372 - 68*Nc^2)*x^8 + (159 - 17*Nc^2)*x^10 + 
        24*x^12)*\[Alpha]s*PolyLog[2, -x^2])/(Pi*(1 + x^2)^8) - 
     (18*C1^2*x^2*(24 + (159 - 17*Nc^2)*x^2 + (372 - 68*Nc^2)*x^4 + 
        (339 + 35*Nc^2)*x^6 + (372 - 68*Nc^2)*x^8 + (159 - 17*Nc^2)*x^10 + 
        24*x^12)*\[Alpha]s*PolyLog[2, x^2])/(Pi*(1 + x^2)^8) - 
     (32*C1^2*x^2*(18 + 13*(7 + Nc^2)*x^2 + (214 + 48*Nc^2)*x^4 + 
        (267 + 85*Nc^2)*x^6 + (214 + 48*Nc^2)*x^8 + 13*(7 + Nc^2)*x^10 + 
        18*x^12)*\[Alpha]s*PolyLog[3, -x])/(Pi*(1 + x^2)^8) - 
     (32*C1^2*x^2*(18 + 13*(7 + Nc^2)*x^2 + (214 + 48*Nc^2)*x^4 + 
        (267 + 85*Nc^2)*x^6 + (214 + 48*Nc^2)*x^8 + 13*(7 + Nc^2)*x^10 + 
        18*x^12)*\[Alpha]s*PolyLog[3, x])/(Pi*(1 + x^2)^8) - 
     (4*C1^2*x^4*(-9 - 32*x^2 - x^4 - 32*x^6 - 9*x^8 + 
        3*Nc^2*(2 + 12*x^2 + 5*x^4 + 12*x^6 + 2*x^8))*\[Alpha]s*Zeta[3])/
      (Pi*(1 + x^2)^8) + 
     C2^2*(((-((1 + x^2 + x^4)^4*(-19647 - 189712*x^2 - 675728*x^4 - 
             949072*x^6 + 949072*x^10 + 675728*x^12 + 189712*x^14 + 
             19647*x^16)) - 4*Pi^2*(-279 + 4032*x - 6876*x^2 + 44160*x^3 - 
            47502*x^4 + 237456*x^5 - 182824*x^6 + 828960*x^7 - 468177*x^8 + 
            2106624*x^9 - 859384*x^10 + 4110288*x^11 - 1167614*x^12 + 
            6341232*x^13 - 1158964*x^14 + 7849920*x^15 - 770870*x^16 + 
            7849920*x^17 - 199748*x^18 + 6341232*x^19 + 239578*x^20 + 
            4110288*x^21 + 384712*x^22 + 2106624*x^23 + 299891*x^24 + 
            828960*x^25 + 154264*x^26 + 237456*x^27 + 53402*x^28 + 
            44160*x^29 + 11796*x^30 + 4032*x^31 + 1397*x^32) + 
          3*Nc^2*((1 + x^2 + x^4)^3*(-61 - 1449*x^2 - 14313*x^4 - 56952*x^6 - 
              53548*x^8 + 53548*x^12 + 56952*x^14 + 14313*x^16 + 1449*x^18 + 
              61*x^20) + 4*Pi^2*(-9 + 96*x - 60*x^2 + 864*x^3 + 198*x^4 + 
              3504*x^5 + 2700*x^6 + 7584*x^7 + 11649*x^8 + 11136*x^9 + 
              31676*x^10 + 11568*x^11 + 60990*x^12 + 9840*x^13 + 90352*x^14 + 
              7968*x^15 + 106086*x^16 + 7968*x^17 + 100864*x^18 + 9840*x^19 + 
              75846*x^20 + 11568*x^21 + 44156*x^22 + 11136*x^23 + 
              18765*x^24 + 7584*x^25 + 5676*x^26 + 3504*x^27 + 1086*x^28 + 
              864*x^29 + 180*x^30 + 96*x^31 + 27*x^32)))*\[Alpha]s)/
        (432*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^4) + 
       ((2*(3 + 1732*x^2 + 32*(505 + 27*Pi^2)*x^4 + (76555 + 8568*Pi^2)*x^6 + 
            8*(29348 + 4893*Pi^2)*x^8 + 8*(57484 + 14115*Pi^2)*x^10 + 
            (592963 + 228000*Pi^2)*x^12 + (432681 + 342264*Pi^2)*x^14 + 
            390408*Pi^2*x^16 + (-432681 + 342264*Pi^2)*x^18 + 
            (-592963 + 228000*Pi^2)*x^20 + 8*(-57484 + 14115*Pi^2)*x^22 + 
            8*(-29348 + 4893*Pi^2)*x^24 + (-76555 + 8568*Pi^2)*x^26 + 
            32*(-505 + 27*Pi^2)*x^28 - 1732*x^30 - 3*x^32) + 
          3*Nc^2*(-7 - 68*x^2 + 1138*x^4 + (6714 - 240*Pi^2)*x^6 + 
            (8049 - 1680*Pi^2)*x^8 + (88 - 6480*Pi^2)*x^10 - 
            4*(4169 + 3720*Pi^2)*x^12 - 2*(8867 + 12120*Pi^2)*x^14 - 
            28080*Pi^2*x^16 + (17734 - 24240*Pi^2)*x^18 - 
            4*(-4169 + 3720*Pi^2)*x^20 - 8*(11 + 810*Pi^2)*x^22 - 
            3*(2683 + 560*Pi^2)*x^24 - 6*(1119 + 40*Pi^2)*x^26 - 1138*x^28 + 
            68*x^30 + 7*x^32))*\[Alpha]s*G[-I, x])/(54*Pi*x^2*(1 + x^2)^8*
         (1 + x^2 + x^4)^3) + 
       ((2*(3 + 1732*x^2 + 32*(505 + 27*Pi^2)*x^4 + (76555 + 8568*Pi^2)*x^6 + 
            8*(29348 + 4893*Pi^2)*x^8 + 8*(57484 + 14115*Pi^2)*x^10 + 
            (592963 + 228000*Pi^2)*x^12 + (432681 + 342264*Pi^2)*x^14 + 
            390408*Pi^2*x^16 + (-432681 + 342264*Pi^2)*x^18 + 
            (-592963 + 228000*Pi^2)*x^20 + 8*(-57484 + 14115*Pi^2)*x^22 + 
            8*(-29348 + 4893*Pi^2)*x^24 + (-76555 + 8568*Pi^2)*x^26 + 
            32*(-505 + 27*Pi^2)*x^28 - 1732*x^30 - 3*x^32) + 
          3*Nc^2*(-7 - 68*x^2 + 1138*x^4 + (6714 - 240*Pi^2)*x^6 + 
            (8049 - 1680*Pi^2)*x^8 + (88 - 6480*Pi^2)*x^10 - 
            4*(4169 + 3720*Pi^2)*x^12 - 2*(8867 + 12120*Pi^2)*x^14 - 
            28080*Pi^2*x^16 + (17734 - 24240*Pi^2)*x^18 - 
            4*(-4169 + 3720*Pi^2)*x^20 - 8*(11 + 810*Pi^2)*x^22 - 
            3*(2683 + 560*Pi^2)*x^24 - 6*(1119 + 40*Pi^2)*x^26 - 1138*x^28 + 
            68*x^30 + 7*x^32))*\[Alpha]s*G[I, x])/(54*Pi*x^2*(1 + x^2)^8*
         (1 + x^2 + x^4)^3) + (4*Pi*x^4*(-45 - 272*x^2 - 589*x^4 - 272*x^6 - 
          45*x^8 + 3*Nc^2*(7 + 28*x^2 + 87*x^4 + 28*x^6 + 7*x^8))*\[Alpha]s*
         G[-(-1)^(1/3), x])/(9*(1 + x^2)^8) - 
       (16*Pi*x^4*(-9 - 16*x^2 - 9*x^4 + 6*Nc^2*(1 + x^2)^2)*\[Alpha]s*
         G[(-1)^(1/3), x])/(9*(1 + x^2)^6) - 
       (16*Pi*x^4*(-9 - 16*x^2 - 9*x^4 + 6*Nc^2*(1 + x^2)^2)*\[Alpha]s*
         G[-(-1)^(2/3), x])/(9*(1 + x^2)^6) + 
       (4*Pi*x^4*(-45 - 272*x^2 - 589*x^4 - 272*x^6 - 45*x^8 + 
          3*Nc^2*(7 + 28*x^2 + 87*x^4 + 28*x^6 + 7*x^8))*\[Alpha]s*
         G[(-1)^(2/3), x])/(9*(1 + x^2)^8) + 
       (2*(-59 + 1524*x^2 + 18526*x^4 + 93904*x^6 + 289015*x^8 + 
          641932*x^10 + 1088600*x^12 + 1479736*x^14 + 1632128*x^16 + 
          1479736*x^18 + 1088600*x^20 + 641932*x^22 + 289015*x^24 + 
          93904*x^26 + 18526*x^28 + 1524*x^30 - 59*x^32 + 
          3*Nc^2*(3 + 66*x^2 + 40*x^4 - 1236*x^6 - 2929*x^8 - 3524*x^10 + 
            2042*x^12 + 9170*x^14 + 13976*x^16 + 9170*x^18 + 2042*x^20 - 
            3524*x^22 - 2929*x^24 - 1236*x^26 + 40*x^28 + 66*x^30 + 3*x^32))*
         \[Alpha]s*G[0, -I, x])/(9*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^4) + 
       (2*(-59 + 1524*x^2 + 18526*x^4 + 93904*x^6 + 289015*x^8 + 
          641932*x^10 + 1088600*x^12 + 1479736*x^14 + 1632128*x^16 + 
          1479736*x^18 + 1088600*x^20 + 641932*x^22 + 289015*x^24 + 
          93904*x^26 + 18526*x^28 + 1524*x^30 - 59*x^32 + 
          3*Nc^2*(3 + 66*x^2 + 40*x^4 - 1236*x^6 - 2929*x^8 - 3524*x^10 + 
            2042*x^12 + 9170*x^14 + 13976*x^16 + 9170*x^18 + 2042*x^20 - 
            3524*x^22 - 2929*x^24 - 1236*x^26 + 40*x^28 + 66*x^30 + 3*x^32))*
         \[Alpha]s*G[0, I, x])/(9*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^4) + 
       (4*(-28 + 1356*x^2 + 17072*x^4 + 89112*x^6 + 280436*x^8 + 
          641250*x^10 + 1114835*x^12 + 1544382*x^14 + 1713395*x^16 + 
          1544382*x^18 + 1114835*x^20 + 641250*x^22 + 280436*x^24 + 
          89112*x^26 + 17072*x^28 + 1356*x^30 - 28*x^32 + 
          3*Nc^2*(3 - 21*x^2 - 1123*x^4 - 7908*x^6 - 25484*x^8 - 58796*x^10 - 
            99260*x^12 - 135871*x^14 - 148685*x^16 - 135871*x^18 - 
            99260*x^20 - 58796*x^22 - 25484*x^24 - 7908*x^26 - 1123*x^28 - 
            21*x^30 + 3*x^32))*\[Alpha]s*G[-I, 0, x])/(9*Pi*(1 + x^2)^8*
         (1 + x^2 + x^4)^4) + (4*(-28 + 1356*x^2 + 17072*x^4 + 89112*x^6 + 
          280436*x^8 + 641250*x^10 + 1114835*x^12 + 1544382*x^14 + 
          1713395*x^16 + 1544382*x^18 + 1114835*x^20 + 641250*x^22 + 
          280436*x^24 + 89112*x^26 + 17072*x^28 + 1356*x^30 - 28*x^32 + 
          3*Nc^2*(3 - 21*x^2 - 1123*x^4 - 7908*x^6 - 25484*x^8 - 58796*x^10 - 
            99260*x^12 - 135871*x^14 - 148685*x^16 - 135871*x^18 - 
            99260*x^20 - 58796*x^22 - 25484*x^24 - 7908*x^26 - 1123*x^28 - 
            21*x^30 + 3*x^32))*\[Alpha]s*G[I, 0, x])/(9*Pi*(1 + x^2)^8*
         (1 + x^2 + x^4)^4) + (32*x^4*(-9 - 16*x^2 - 9*x^4 + 
          6*Nc^2*(1 + x^2)^2)*\[Alpha]s*G[0, 0, -I, x])/(Pi*(1 + x^2)^6) + 
       (32*x^4*(-9 - 16*x^2 - 9*x^4 + 6*Nc^2*(1 + x^2)^2)*\[Alpha]s*
         G[0, 0, I, x])/(Pi*(1 + x^2)^6) - 
       (32*x^4*(-36 - 170*x^2 - 313*x^4 - 170*x^6 - 36*x^8 + 
          3*Nc^2*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8))*\[Alpha]s*
         G[0, -I, 0, x])/(3*Pi*(1 + x^2)^8) - 
       (32*x^4*(-36 - 170*x^2 - 313*x^4 - 170*x^6 - 36*x^8 + 
          3*Nc^2*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8))*\[Alpha]s*
         G[0, I, 0, x])/(3*Pi*(1 + x^2)^8) + 
       (384*x^2*\[Alpha]s*G[-I, -1, 0, x])/(Pi*(1 + x^2)^2) + 
       (32*x^2*(18 - 3*(-47 + 5*Nc^2)*x^2 + (398 - 60*Nc^2)*x^4 + 
          (595 - 135*Nc^2)*x^6 + (398 - 60*Nc^2)*x^8 - 3*(-47 + 5*Nc^2)*
           x^10 + 18*x^12)*\[Alpha]s*G[-I, 0, -1, x])/(3*Pi*(1 + x^2)^8) - 
       (32*x^2*(54 + (357 - 15*Nc^2)*x^2 + (938 - 60*Nc^2)*x^4 - 
          5*(-263 + 27*Nc^2)*x^6 + (938 - 60*Nc^2)*x^8 + 
          (357 - 15*Nc^2)*x^10 + 54*x^12)*\[Alpha]s*G[-I, 0, 0, x])/
        (3*Pi*(1 + x^2)^8) + (32*x^2*(18 - 3*(-47 + 5*Nc^2)*x^2 + 
          (398 - 60*Nc^2)*x^4 + (595 - 135*Nc^2)*x^6 + (398 - 60*Nc^2)*x^8 - 
          3*(-47 + 5*Nc^2)*x^10 + 18*x^12)*\[Alpha]s*G[-I, 0, 1, x])/
        (3*Pi*(1 + x^2)^8) + (384*x^2*\[Alpha]s*G[-I, 1, 0, x])/
        (Pi*(1 + x^2)^2) + (384*x^2*\[Alpha]s*G[I, -1, 0, x])/
        (Pi*(1 + x^2)^2) + (32*x^2*(18 - 3*(-47 + 5*Nc^2)*x^2 + 
          (398 - 60*Nc^2)*x^4 + (595 - 135*Nc^2)*x^6 + (398 - 60*Nc^2)*x^8 - 
          3*(-47 + 5*Nc^2)*x^10 + 18*x^12)*\[Alpha]s*G[I, 0, -1, x])/
        (3*Pi*(1 + x^2)^8) - (32*x^2*(54 + (357 - 15*Nc^2)*x^2 + 
          (938 - 60*Nc^2)*x^4 - 5*(-263 + 27*Nc^2)*x^6 + 
          (938 - 60*Nc^2)*x^8 + (357 - 15*Nc^2)*x^10 + 54*x^12)*\[Alpha]s*
         G[I, 0, 0, x])/(3*Pi*(1 + x^2)^8) + 
       (32*x^2*(18 - 3*(-47 + 5*Nc^2)*x^2 + (398 - 60*Nc^2)*x^4 + 
          (595 - 135*Nc^2)*x^6 + (398 - 60*Nc^2)*x^8 - 3*(-47 + 5*Nc^2)*
           x^10 + 18*x^12)*\[Alpha]s*G[I, 0, 1, x])/(3*Pi*(1 + x^2)^8) + 
       (384*x^2*\[Alpha]s*G[I, 1, 0, x])/(Pi*(1 + x^2)^2) + 
       (16*x^4*(-27 - 136*x^2 - 263*x^4 - 136*x^6 - 27*x^8 + 
          15*Nc^2*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8))*\[Alpha]s*
         G[-(-1)^(1/3), -1, 0, x])/(3*Pi*(1 + x^2)^8) - 
       (72*x^4*(-1 + 7*x^4 - x^8 + Nc^2*(1 + 4*x^2 + x^4 + 4*x^6 + x^8))*
         \[Alpha]s*G[-(-1)^(1/3), 0, -1, x])/(Pi*(1 + x^2)^8) + 
       (16*x^4*(9 + 136*x^2 + 389*x^4 + 136*x^6 + 9*x^8 + 
          3*Nc^2*(1 + 4*x^2 - 39*x^4 + 4*x^6 + x^8))*\[Alpha]s*
         G[-(-1)^(1/3), 0, 0, x])/(3*Pi*(1 + x^2)^8) - 
       (16*x^4*(-9 - 16*x^2 - 9*x^4 + 6*Nc^2*(1 + x^2)^2)*\[Alpha]s*
         G[-(-1)^(1/3), 0, -I, x])/(Pi*(1 + x^2)^6) - 
       (16*x^4*(-9 - 16*x^2 - 9*x^4 + 6*Nc^2*(1 + x^2)^2)*\[Alpha]s*
         G[-(-1)^(1/3), 0, I, x])/(Pi*(1 + x^2)^6) - 
       (72*x^4*(-1 + 7*x^4 - x^8 + Nc^2*(1 + 4*x^2 + x^4 + 4*x^6 + x^8))*
         \[Alpha]s*G[-(-1)^(1/3), 0, 1, x])/(Pi*(1 + x^2)^8) + 
       (16*x^4*(-36 - 170*x^2 - 313*x^4 - 170*x^6 - 36*x^8 + 
          3*Nc^2*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8))*\[Alpha]s*
         G[-(-1)^(1/3), -I, 0, x])/(3*Pi*(1 + x^2)^8) + 
       (16*x^4*(-36 - 170*x^2 - 313*x^4 - 170*x^6 - 36*x^8 + 
          3*Nc^2*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8))*\[Alpha]s*
         G[-(-1)^(1/3), I, 0, x])/(3*Pi*(1 + x^2)^8) - 
       (72*x^4*(-1 + 7*x^4 - x^8 + Nc^2*(1 + 4*x^2 + x^4 + 4*x^6 + x^8))*
         \[Alpha]s*G[(-1)^(1/3), 0, -1, x])/(Pi*(1 + x^2)^8) + 
       (16*x^4*(9 + 136*x^2 + 389*x^4 + 136*x^6 + 9*x^8 + 
          3*Nc^2*(1 + 4*x^2 - 39*x^4 + 4*x^6 + x^8))*\[Alpha]s*
         G[(-1)^(1/3), 0, 0, x])/(3*Pi*(1 + x^2)^8) - 
       (16*x^4*(-9 - 16*x^2 - 9*x^4 + 6*Nc^2*(1 + x^2)^2)*\[Alpha]s*
         G[(-1)^(1/3), 0, -I, x])/(Pi*(1 + x^2)^6) - 
       (16*x^4*(-9 - 16*x^2 - 9*x^4 + 6*Nc^2*(1 + x^2)^2)*\[Alpha]s*
         G[(-1)^(1/3), 0, I, x])/(Pi*(1 + x^2)^6) - 
       (72*x^4*(-1 + 7*x^4 - x^8 + Nc^2*(1 + 4*x^2 + x^4 + 4*x^6 + x^8))*
         \[Alpha]s*G[(-1)^(1/3), 0, 1, x])/(Pi*(1 + x^2)^8) + 
       (16*x^4*(-36 - 170*x^2 - 313*x^4 - 170*x^6 - 36*x^8 + 
          3*Nc^2*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8))*\[Alpha]s*
         G[(-1)^(1/3), -I, 0, x])/(3*Pi*(1 + x^2)^8) + 
       (16*x^4*(-36 - 170*x^2 - 313*x^4 - 170*x^6 - 36*x^8 + 
          3*Nc^2*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8))*\[Alpha]s*
         G[(-1)^(1/3), I, 0, x])/(3*Pi*(1 + x^2)^8) + 
       (16*x^4*(-27 - 136*x^2 - 263*x^4 - 136*x^6 - 27*x^8 + 
          15*Nc^2*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8))*\[Alpha]s*
         G[(-1)^(1/3), 1, 0, x])/(3*Pi*(1 + x^2)^8) - 
       (72*x^4*(-1 + 7*x^4 - x^8 + Nc^2*(1 + 4*x^2 + x^4 + 4*x^6 + x^8))*
         \[Alpha]s*G[-(-1)^(2/3), 0, -1, x])/(Pi*(1 + x^2)^8) + 
       (16*x^4*(9 + 136*x^2 + 389*x^4 + 136*x^6 + 9*x^8 + 
          3*Nc^2*(1 + 4*x^2 - 39*x^4 + 4*x^6 + x^8))*\[Alpha]s*
         G[-(-1)^(2/3), 0, 0, x])/(3*Pi*(1 + x^2)^8) - 
       (16*x^4*(-9 - 16*x^2 - 9*x^4 + 6*Nc^2*(1 + x^2)^2)*\[Alpha]s*
         G[-(-1)^(2/3), 0, -I, x])/(Pi*(1 + x^2)^6) - 
       (16*x^4*(-9 - 16*x^2 - 9*x^4 + 6*Nc^2*(1 + x^2)^2)*\[Alpha]s*
         G[-(-1)^(2/3), 0, I, x])/(Pi*(1 + x^2)^6) - 
       (72*x^4*(-1 + 7*x^4 - x^8 + Nc^2*(1 + 4*x^2 + x^4 + 4*x^6 + x^8))*
         \[Alpha]s*G[-(-1)^(2/3), 0, 1, x])/(Pi*(1 + x^2)^8) + 
       (16*x^4*(-36 - 170*x^2 - 313*x^4 - 170*x^6 - 36*x^8 + 
          3*Nc^2*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8))*\[Alpha]s*
         G[-(-1)^(2/3), -I, 0, x])/(3*Pi*(1 + x^2)^8) + 
       (16*x^4*(-36 - 170*x^2 - 313*x^4 - 170*x^6 - 36*x^8 + 
          3*Nc^2*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8))*\[Alpha]s*
         G[-(-1)^(2/3), I, 0, x])/(3*Pi*(1 + x^2)^8) + 
       (16*x^4*(-27 - 136*x^2 - 263*x^4 - 136*x^6 - 27*x^8 + 
          15*Nc^2*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8))*\[Alpha]s*
         G[-(-1)^(2/3), 1, 0, x])/(3*Pi*(1 + x^2)^8) + 
       (16*x^4*(-27 - 136*x^2 - 263*x^4 - 136*x^6 - 27*x^8 + 
          15*Nc^2*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8))*\[Alpha]s*
         G[(-1)^(2/3), -1, 0, x])/(3*Pi*(1 + x^2)^8) - 
       (72*x^4*(-1 + 7*x^4 - x^8 + Nc^2*(1 + 4*x^2 + x^4 + 4*x^6 + x^8))*
         \[Alpha]s*G[(-1)^(2/3), 0, -1, x])/(Pi*(1 + x^2)^8) + 
       (16*x^4*(9 + 136*x^2 + 389*x^4 + 136*x^6 + 9*x^8 + 
          3*Nc^2*(1 + 4*x^2 - 39*x^4 + 4*x^6 + x^8))*\[Alpha]s*
         G[(-1)^(2/3), 0, 0, x])/(3*Pi*(1 + x^2)^8) - 
       (16*x^4*(-9 - 16*x^2 - 9*x^4 + 6*Nc^2*(1 + x^2)^2)*\[Alpha]s*
         G[(-1)^(2/3), 0, -I, x])/(Pi*(1 + x^2)^6) - 
       (16*x^4*(-9 - 16*x^2 - 9*x^4 + 6*Nc^2*(1 + x^2)^2)*\[Alpha]s*
         G[(-1)^(2/3), 0, I, x])/(Pi*(1 + x^2)^6) - 
       (72*x^4*(-1 + 7*x^4 - x^8 + Nc^2*(1 + 4*x^2 + x^4 + 4*x^6 + x^8))*
         \[Alpha]s*G[(-1)^(2/3), 0, 1, x])/(Pi*(1 + x^2)^8) + 
       (16*x^4*(-36 - 170*x^2 - 313*x^4 - 170*x^6 - 36*x^8 + 
          3*Nc^2*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8))*\[Alpha]s*
         G[(-1)^(2/3), -I, 0, x])/(3*Pi*(1 + x^2)^8) + 
       (16*x^4*(-36 - 170*x^2 - 313*x^4 - 170*x^6 - 36*x^8 + 
          3*Nc^2*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8))*\[Alpha]s*
         G[(-1)^(2/3), I, 0, x])/(3*Pi*(1 + x^2)^8) - 
       (4*x^2*(-126 - 1806*x^2 - 10910*x^4 - 39597*x^6 - 104450*x^8 - 
          209737*x^10 - 335588*x^12 - 433015*x^14 - 454696*x^16 - 
          384451*x^18 - 258994*x^20 - 135128*x^22 - 53038*x^24 - 14552*x^26 - 
          2562*x^28 - 233*x^30 + 3*Nc^2*(3 + 55*x^2 + 501*x^4 + 1754*x^6 + 
            4557*x^8 + 8504*x^10 + 12864*x^12 + 15455*x^14 + 15492*x^16 + 
            12218*x^18 + 7677*x^20 + 3533*x^22 + 1245*x^24 + 277*x^26 + 
            63*x^28 + 9*x^30))*\[Alpha]s*Log[x]^2)/(9*Pi*(1 + x^2)^8*
         (1 + x^2 + x^4)^4) + Log[1 - x]*
        (((-1 + x^2)*(-24 + 1315*x^2 + 13241*x^4 + 94661*x^6 + 371862*x^8 + 
            874279*x^10 + 1442767*x^12 + 1681162*x^14 + 1442767*x^16 + 
            874279*x^18 + 371862*x^20 + 94661*x^22 + 13241*x^24 + 1315*x^26 - 
            24*x^28 + 3*Nc^2*(28 - 97*x^2 - 3543*x^4 - 24247*x^6 - 
              94218*x^8 - 218957*x^10 - 360997*x^12 - 419950*x^14 - 
              360997*x^16 - 218957*x^18 - 94218*x^20 - 24247*x^22 - 
              3543*x^24 - 97*x^26 + 28*x^28))*\[Alpha]s)/
          (108*Pi*x^2*(1 + x^2)^7*(1 + x^2 + x^4)^3) + 
         (2*(-1 + x)^2*(-233 + 905*x - 3722*x^2 + 8367*x^3 - 18811*x^4 + 
            30544*x^5 - 50419*x^6 + 63927*x^7 - 81423*x^8 + 81150*x^9 - 
            81423*x^10 + 63927*x^11 - 50419*x^12 + 30544*x^13 - 18811*x^14 + 
            8367*x^15 - 3722*x^16 + 905*x^17 - 233*x^18 + 
            3*Nc^2*(3 - 19*x + 22*x^2 - 109*x^3 + 65*x^4 - 272*x^5 + 
              137*x^6 - 261*x^7 - 147*x^8 + 22*x^9 - 147*x^10 - 261*x^11 + 
              137*x^12 - 272*x^13 + 65*x^14 - 109*x^15 + 22*x^16 - 19*x^17 + 
              3*x^18))*\[Alpha]s*Log[x])/(9*Pi*(1 + x^2)^7*
           (1 - x + x^2)^3)) + ((-1 + x^2)*(-24 + 1315*x^2 + 13241*x^4 + 
          94661*x^6 + 371862*x^8 + 874279*x^10 + 1442767*x^12 + 
          1681162*x^14 + 1442767*x^16 + 874279*x^18 + 371862*x^20 + 
          94661*x^22 + 13241*x^24 + 1315*x^26 - 24*x^28 + 
          3*Nc^2*(28 - 97*x^2 - 3543*x^4 - 24247*x^6 - 94218*x^8 - 
            218957*x^10 - 360997*x^12 - 419950*x^14 - 360997*x^16 - 
            218957*x^18 - 94218*x^20 - 24247*x^22 - 3543*x^24 - 97*x^26 + 
            28*x^28))*\[Alpha]s*Log[1 + x])/(108*Pi*x^2*(1 + x^2)^7*
         (1 + x^2 + x^4)^3) - 
       ((-1 + x^2)*(Nc^2*(7 - 152*x^2 - 157*x^4 + 3088*x^6 - 157*x^8 - 
            152*x^10 + 7*x^12) - 3*(67 + 360*x^2 + 1199*x^4 + 2832*x^6 + 
            1199*x^8 + 360*x^10 + 67*x^12))*\[Alpha]s*Log[1 + x^2])/
        (4*Pi*(1 + x^2)^7) - (24*(-2 - 7*x^2 - 11*x^4 + 11*x^6 + 7*x^8 + 
          2*x^10)*\[Alpha]s*Log[\[Mu]/mb])/(Pi*(1 + x^2)^5) - 
       (2*(115 + 672*x - 1284*x^2 + 7360*x^3 - 26168*x^4 + 39576*x^5 - 
          147520*x^6 + 138160*x^7 - 475025*x^8 + 351104*x^9 - 1094416*x^10 + 
          685048*x^11 - 1903230*x^12 + 1056872*x^13 - 2632684*x^14 + 
          1308320*x^15 - 2917812*x^16 + 1308320*x^17 - 2632684*x^18 + 
          1056872*x^19 - 1903230*x^20 + 685048*x^21 - 1094416*x^22 + 
          351104*x^23 - 475025*x^24 + 138160*x^25 - 147520*x^26 + 
          39576*x^27 - 26168*x^28 + 7360*x^29 - 1284*x^30 + 672*x^31 + 
          115*x^32 + 3*Nc^2*(3 - 16*x + 84*x^2 - 144*x^3 + 2076*x^4 - 
            584*x^5 + 14280*x^6 - 1264*x^7 + 46275*x^8 - 1856*x^9 + 
            107672*x^10 - 1928*x^11 + 183090*x^12 - 1640*x^13 + 251332*x^14 - 
            1328*x^15 + 275352*x^16 - 1328*x^17 + 251332*x^18 - 1640*x^19 + 
            183090*x^20 - 1928*x^21 + 107672*x^22 - 1856*x^23 + 46275*x^24 - 
            1264*x^25 + 14280*x^26 - 584*x^27 + 2076*x^28 - 144*x^29 + 
            84*x^30 - 16*x^31 + 3*x^32))*\[Alpha]s*PolyLog[2, -x])/
        (9*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^4) - 
       (2*(115 - 672*x - 1284*x^2 - 7360*x^3 - 26168*x^4 - 39576*x^5 - 
          147520*x^6 - 138160*x^7 - 475025*x^8 - 351104*x^9 - 1094416*x^10 - 
          685048*x^11 - 1903230*x^12 - 1056872*x^13 - 2632684*x^14 - 
          1308320*x^15 - 2917812*x^16 - 1308320*x^17 - 2632684*x^18 - 
          1056872*x^19 - 1903230*x^20 - 685048*x^21 - 1094416*x^22 - 
          351104*x^23 - 475025*x^24 - 138160*x^25 - 147520*x^26 - 
          39576*x^27 - 26168*x^28 - 7360*x^29 - 1284*x^30 - 672*x^31 + 
          115*x^32 + 3*Nc^2*(3 + 16*x + 84*x^2 + 144*x^3 + 2076*x^4 + 
            584*x^5 + 14280*x^6 + 1264*x^7 + 46275*x^8 + 1856*x^9 + 
            107672*x^10 + 1928*x^11 + 183090*x^12 + 1640*x^13 + 251332*x^14 + 
            1328*x^15 + 275352*x^16 + 1328*x^17 + 251332*x^18 + 1640*x^19 + 
            183090*x^20 + 1928*x^21 + 107672*x^22 + 1856*x^23 + 46275*x^24 + 
            1264*x^25 + 14280*x^26 + 584*x^27 + 2076*x^28 + 144*x^29 + 
            84*x^30 + 16*x^31 + 3*x^32))*\[Alpha]s*PolyLog[2, x])/
        (9*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^4) + 
       Log[x]*((x^2*(6786 + 71871*x^2 + 327983*x^4 + 891490*x^6 + 
            1693385*x^8 + 2381465*x^10 + 2572306*x^12 + 2167238*x^14 + 
            1426736*x^16 + 727660*x^18 + 274112*x^20 + 72441*x^22 + 
            9753*x^24 + 93*x^26 + 18*x^28 + 12*Pi^2*(1 + x^2 + x^4)^3*
             (36 + 201*x^2 + 388*x^4 + 401*x^6 + 388*x^8 + 201*x^10 + 
              36*x^12) + 3*Nc^2*(60 + (329 + 60*Pi^2)*x^2 + 
              10*(229 + 42*Pi^2)*x^4 + (20377 + 1620*Pi^2)*x^6 + 
              30*(2499 + 124*Pi^2)*x^8 + 3*(57051 + 2020*Pi^2)*x^10 + 
              (270199 + 7020*Pi^2)*x^12 + 15*(20435 + 404*Pi^2)*x^14 + 
              24*(10642 + 155*Pi^2)*x^16 + (152533 + 1620*Pi^2)*x^18 + 
              (64159 + 420*Pi^2)*x^20 + (16517 + 60*Pi^2)*x^22 + 2394*x^24 + 
              12*x^26 - 21*x^28))*\[Alpha]s)/(27*Pi*(1 + x^2)^8*
           (1 + x^2 + x^4)^3) + (2*(1 + x)^2*(-233 - 905*x - 3722*x^2 - 
            8367*x^3 - 18811*x^4 - 30544*x^5 - 50419*x^6 - 63927*x^7 - 
            81423*x^8 - 81150*x^9 - 81423*x^10 - 63927*x^11 - 50419*x^12 - 
            30544*x^13 - 18811*x^14 - 8367*x^15 - 3722*x^16 - 905*x^17 - 
            233*x^18 + 3*Nc^2*(3 + 19*x + 22*x^2 + 109*x^3 + 65*x^4 + 
              272*x^5 + 137*x^6 + 261*x^7 - 147*x^8 - 22*x^9 - 147*x^10 + 
              261*x^11 + 137*x^12 + 272*x^13 + 65*x^14 + 109*x^15 + 22*x^16 + 
              19*x^17 + 3*x^18))*\[Alpha]s*Log[1 + x])/(9*Pi*(1 + x^2)^7*
           (1 + x + x^2)^3) - (36*x^2*(24 + (163 - 21*Nc^2)*x^2 + 
            (388 - 84*Nc^2)*x^4 + 17*(19 + 3*Nc^2)*x^6 + (388 - 84*Nc^2)*
             x^8 + (163 - 21*Nc^2)*x^10 + 24*x^12)*\[Alpha]s*Log[1 + x^2])/
          (Pi*(1 + x^2)^8) + (288*x^2*(1 + 4*x^2 + 4*x^4 + 4*x^6 + x^8)*
           \[Alpha]s*Log[\[Mu]/mb])/(Pi*(1 + x^2)^6) + 
         (16*x^2*(72 + 15*(27 + Nc^2)*x^2 + (944 + 60*Nc^2)*x^4 + 
            (1177 + 135*Nc^2)*x^6 + (944 + 60*Nc^2)*x^8 + 15*(27 + Nc^2)*
             x^10 + 72*x^12)*\[Alpha]s*PolyLog[2, -x])/(3*Pi*(1 + x^2)^8) + 
         (16*x^2*(72 + 15*(27 + Nc^2)*x^2 + (944 + 60*Nc^2)*x^4 + 
            (1177 + 135*Nc^2)*x^6 + (944 + 60*Nc^2)*x^8 + 15*(27 + Nc^2)*
             x^10 + 72*x^12)*\[Alpha]s*PolyLog[2, x])/(3*Pi*(1 + x^2)^8)) - 
       (12*x^2*(24 + (159 - 17*Nc^2)*x^2 + (372 - 68*Nc^2)*x^4 + 
          (339 + 35*Nc^2)*x^6 + (372 - 68*Nc^2)*x^8 + (159 - 17*Nc^2)*x^10 + 
          24*x^12)*\[Alpha]s*PolyLog[2, -x^2])/(Pi*(1 + x^2)^8) - 
       (18*x^2*(24 + (159 - 17*Nc^2)*x^2 + (372 - 68*Nc^2)*x^4 + 
          (339 + 35*Nc^2)*x^6 + (372 - 68*Nc^2)*x^8 + (159 - 17*Nc^2)*x^10 + 
          24*x^12)*\[Alpha]s*PolyLog[2, x^2])/(Pi*(1 + x^2)^8) - 
       (16*x^2*(36 + (167 + 29*Nc^2)*x^2 + 4*(91 + 29*Nc^2)*x^4 + 
          (451 + 189*Nc^2)*x^6 + 4*(91 + 29*Nc^2)*x^8 + (167 + 29*Nc^2)*
           x^10 + 36*x^12)*\[Alpha]s*PolyLog[3, -x])/(Pi*(1 + x^2)^8) - 
       (16*x^2*(36 + (167 + 29*Nc^2)*x^2 + 4*(91 + 29*Nc^2)*x^4 + 
          (451 + 189*Nc^2)*x^6 + 4*(91 + 29*Nc^2)*x^8 + (167 + 29*Nc^2)*
           x^10 + 36*x^12)*\[Alpha]s*PolyLog[3, x])/(Pi*(1 + x^2)^8) - 
       (4*x^4*(-3 - 76*x^2 - 191*x^4 - 76*x^6 - 3*x^8 + 
          3*Nc^2*(1 + 4*x^2 + 21*x^4 + 4*x^6 + x^8))*\[Alpha]s*Zeta[3])/
        (Pi*(1 + x^2)^8)) + 
     C2*((C1*((1 + x^2 + x^4)^4*(-8307 - 146920*x^2 - 473904*x^4 - 
            672072*x^6 + 672072*x^10 + 473904*x^12 + 146920*x^14 + 
            8307*x^16) + 4*Pi^2*(-537 + 2880*x - 10656*x^2 + 38208*x^3 - 
            76722*x^4 + 234720*x^5 - 315048*x^6 + 898464*x^7 - 872415*x^8 + 
            2415264*x^9 - 1765380*x^10 + 4863072*x^11 - 2735890*x^12 + 
            7617696*x^13 - 3335256*x^14 + 9486816*x^15 - 3249190*x^16 + 
            9486816*x^17 - 2533816*x^18 + 7617696*x^19 - 1562914*x^20 + 
            4863072*x^21 - 731908*x^22 + 2415264*x^23 - 237751*x^24 + 
            898464*x^25 - 37960*x^26 + 234720*x^27 + 5726*x^28 + 38208*x^29 + 
            4704*x^30 + 2880*x^31 + 863*x^32) - 
          3*Nc^2*(-((1 + x^2 + x^4)^3*(-1743 + 10609*x^2 + 43609*x^4 + 119752*
                x^6 + 109416*x^8 - 109416*x^12 - 119752*x^14 - 43609*x^16 - 
               10609*x^18 + 1743*x^20)) + 4*Pi^2*(-39 + 480*x - 2148*x^2 + 
              8064*x^3 - 18906*x^4 + 55104*x^5 - 85208*x^6 + 222240*x^7 - 
              252513*x^8 + 614688*x^9 - 543712*x^10 + 1258656*x^11 - 
              898878*x^12 + 1991040*x^13 - 1175916*x^14 + 2491008*x^15 - 
              1239762*x^16 + 2491008*x^17 - 1058764*x^18 + 1991040*x^19 - 
              729198*x^20 + 1258656*x^21 - 396896*x^22 + 614688*x^23 - 
              165097*x^24 + 222240*x^25 - 48792*x^26 + 55104*x^27 - 
              8938*x^28 + 8064*x^29 - 516*x^30 + 480*x^31 + 65*x^32)))*
         \[Alpha]s)/(216*Nc*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^4) - 
       (C1*(48 + 4909*x^2 + (46085 + 576*Pi^2)*x^4 + 2*(94469 + 3096*Pi^2)*
           x^6 + (437671 + 28656*Pi^2)*x^8 + (697562 + 79920*Pi^2)*x^10 + 
          5*(150899 + 31680*Pi^2)*x^12 + 3*(167183 + 77712*Pi^2)*x^14 + 
          265392*Pi^2*x^16 + 3*(-167183 + 77712*Pi^2)*x^18 + 
          5*(-150899 + 31680*Pi^2)*x^20 + (-697562 + 79920*Pi^2)*x^22 + 
          (-437671 + 28656*Pi^2)*x^24 + 2*(-94469 + 3096*Pi^2)*x^26 + 
          (-46085 + 576*Pi^2)*x^28 - 4909*x^30 - 48*x^32 + 
          3*Nc^2*(25 - 69*x^2 + (-1907 + 48*Pi^2)*x^4 + (-2114 + 384*Pi^2)*
             x^6 + 16*(1477 + 108*Pi^2)*x^8 + (80902 + 5712*Pi^2)*x^10 + 
            3*(44949 + 4112*Pi^2)*x^12 + (108979 + 19680*Pi^2)*x^14 + 
            22608*Pi^2*x^16 + (-108979 + 19680*Pi^2)*x^18 + 
            3*(-44949 + 4112*Pi^2)*x^20 + (-80902 + 5712*Pi^2)*x^22 + 
            16*(-1477 + 108*Pi^2)*x^24 + (2114 + 384*Pi^2)*x^26 + 
            (1907 + 48*Pi^2)*x^28 + 69*x^30 - 25*x^32))*\[Alpha]s*G[-I, x])/
        (27*Nc*Pi*x^2*(1 + x^2)^8*(1 + x^2 + x^4)^3) - 
       (C1*(48 + 4909*x^2 + (46085 + 576*Pi^2)*x^4 + 2*(94469 + 3096*Pi^2)*
           x^6 + (437671 + 28656*Pi^2)*x^8 + (697562 + 79920*Pi^2)*x^10 + 
          5*(150899 + 31680*Pi^2)*x^12 + 3*(167183 + 77712*Pi^2)*x^14 + 
          265392*Pi^2*x^16 + 3*(-167183 + 77712*Pi^2)*x^18 + 
          5*(-150899 + 31680*Pi^2)*x^20 + (-697562 + 79920*Pi^2)*x^22 + 
          (-437671 + 28656*Pi^2)*x^24 + 2*(-94469 + 3096*Pi^2)*x^26 + 
          (-46085 + 576*Pi^2)*x^28 - 4909*x^30 - 48*x^32 + 
          3*Nc^2*(25 - 69*x^2 + (-1907 + 48*Pi^2)*x^4 + (-2114 + 384*Pi^2)*
             x^6 + 16*(1477 + 108*Pi^2)*x^8 + (80902 + 5712*Pi^2)*x^10 + 
            3*(44949 + 4112*Pi^2)*x^12 + (108979 + 19680*Pi^2)*x^14 + 
            22608*Pi^2*x^16 + (-108979 + 19680*Pi^2)*x^18 + 
            3*(-44949 + 4112*Pi^2)*x^20 + (-80902 + 5712*Pi^2)*x^22 + 
            16*(-1477 + 108*Pi^2)*x^24 + (2114 + 384*Pi^2)*x^26 + 
            (1907 + 48*Pi^2)*x^28 + 69*x^30 - 25*x^32))*\[Alpha]s*G[I, x])/
        (27*Nc*Pi*x^2*(1 + x^2)^8*(1 + x^2 + x^4)^3) + 
       (32*C1*Pi*x^2*(-12 - 45*x^2 - 56*x^4 - 45*x^6 - 12*x^8 + 
          6*Nc^2*(1 + 5*x^2 + 9*x^4 + 5*x^6 + x^8))*\[Alpha]s*
         G[-(-1)^(1/3), x])/(9*Nc*(1 + x^2)^6) - 
       (16*C1*Pi*x^2*(-30 - 117*x^2 - 173*x^4 - 117*x^6 - 30*x^8 + 
          3*Nc^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8))*\[Alpha]s*
         G[(-1)^(1/3), x])/(9*Nc*(1 + x^2)^6) - 
       (16*C1*Pi*x^2*(-30 - 117*x^2 - 173*x^4 - 117*x^6 - 30*x^8 + 
          3*Nc^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8))*\[Alpha]s*
         G[-(-1)^(2/3), x])/(9*Nc*(1 + x^2)^6) + 
       (32*C1*Pi*x^2*(-12 - 45*x^2 - 56*x^4 - 45*x^6 - 12*x^8 + 
          6*Nc^2*(1 + 5*x^2 + 9*x^4 + 5*x^6 + x^8))*\[Alpha]s*
         G[(-1)^(2/3), x])/(9*Nc*(1 + x^2)^6) + 
       (4*C1*(-119 - 2238*x^2 - 15482*x^4 - 65798*x^6 - 207161*x^8 - 
          481472*x^10 - 869848*x^12 - 1224896*x^14 - 1375828*x^16 - 
          1224896*x^18 - 869848*x^20 - 481472*x^22 - 207161*x^24 - 
          65798*x^26 - 15482*x^28 - 2238*x^30 - 119*x^32 + 
          3*Nc^2*(25 - 60*x^2 - 2080*x^4 - 11018*x^6 - 30171*x^8 - 
            58780*x^10 - 85370*x^12 - 104574*x^14 - 109556*x^16 - 
            104574*x^18 - 85370*x^20 - 58780*x^22 - 30171*x^24 - 11018*x^26 - 
            2080*x^28 - 60*x^30 + 25*x^32))*\[Alpha]s*G[0, -I, x])/
        (9*Nc*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^4) + 
       (4*C1*(-119 - 2238*x^2 - 15482*x^4 - 65798*x^6 - 207161*x^8 - 
          481472*x^10 - 869848*x^12 - 1224896*x^14 - 1375828*x^16 - 
          1224896*x^18 - 869848*x^20 - 481472*x^22 - 207161*x^24 - 
          65798*x^26 - 15482*x^28 - 2238*x^30 - 119*x^32 + 
          3*Nc^2*(25 - 60*x^2 - 2080*x^4 - 11018*x^6 - 30171*x^8 - 
            58780*x^10 - 85370*x^12 - 104574*x^14 - 109556*x^16 - 
            104574*x^18 - 85370*x^20 - 58780*x^22 - 30171*x^24 - 11018*x^26 - 
            2080*x^28 - 60*x^30 + 25*x^32))*\[Alpha]s*G[0, I, x])/
        (9*Nc*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^4) + 
       (8*C1*(-1 + 153*x^2 + 2062*x^4 + 9245*x^6 + 22651*x^8 + 39282*x^10 + 
          50763*x^12 + 56260*x^14 + 56365*x^16 + 56260*x^18 + 50763*x^20 + 
          39282*x^22 + 22651*x^24 + 9245*x^26 + 2062*x^28 + 153*x^30 - x^32 + 
          Nc^2*(9 - 1014*x^2 - 10999*x^4 - 51855*x^6 - 154712*x^8 - 
            337082*x^10 - 567656*x^12 - 768481*x^14 - 847529*x^16 - 
            768481*x^18 - 567656*x^20 - 337082*x^22 - 154712*x^24 - 
            51855*x^26 - 10999*x^28 - 1014*x^30 + 9*x^32))*\[Alpha]s*
         G[-I, 0, x])/(3*Nc*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^4) + 
       (8*C1*(-1 + 153*x^2 + 2062*x^4 + 9245*x^6 + 22651*x^8 + 39282*x^10 + 
          50763*x^12 + 56260*x^14 + 56365*x^16 + 56260*x^18 + 50763*x^20 + 
          39282*x^22 + 22651*x^24 + 9245*x^26 + 2062*x^28 + 153*x^30 - x^32 + 
          Nc^2*(9 - 1014*x^2 - 10999*x^4 - 51855*x^6 - 154712*x^8 - 
            337082*x^10 - 567656*x^12 - 768481*x^14 - 847529*x^16 - 
            768481*x^18 - 567656*x^20 - 337082*x^22 - 154712*x^24 - 
            51855*x^26 - 10999*x^28 - 1014*x^30 + 9*x^32))*\[Alpha]s*
         G[I, 0, x])/(3*Nc*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^4) + 
       (32*C1*x^2*(-18 - 75*x^2 - 113*x^4 - 75*x^6 - 18*x^8 + 
          3*Nc^2*(5 + 24*x^2 + 37*x^4 + 24*x^6 + 5*x^8))*\[Alpha]s*
         G[0, 0, -I, x])/(Nc*Pi*(1 + x^2)^6) + 
       (32*C1*x^2*(-18 - 75*x^2 - 113*x^4 - 75*x^6 - 18*x^8 + 
          3*Nc^2*(5 + 24*x^2 + 37*x^4 + 24*x^6 + 5*x^8))*\[Alpha]s*
         G[0, 0, I, x])/(Nc*Pi*(1 + x^2)^6) - 
       (32*C1*x^2*(-66 - 267*x^2 - 373*x^4 - 267*x^6 - 66*x^8 + 
          3*Nc^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8))*\[Alpha]s*
         G[0, -I, 0, x])/(3*Nc*Pi*(1 + x^2)^6) - 
       (32*C1*x^2*(-66 - 267*x^2 - 373*x^4 - 267*x^6 - 66*x^8 + 
          3*Nc^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8))*\[Alpha]s*
         G[0, I, 0, x])/(3*Nc*Pi*(1 + x^2)^6) + 
       (128*C1*x^2*(-4 - 11*x^2 - 4*x^4 + Nc^2*(2 + 7*x^2 + 2*x^4))*\[Alpha]s*
         G[-I, -1, 0, x])/(Nc*Pi*(1 + x^2)^4) - 
       (64*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 6*x^12 + 
          Nc^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 23*x^10 + 3*x^12))*
         \[Alpha]s*G[-I, 0, -1, x])/(Nc*Pi*(1 + x^2)^8) - 
       (64*C1*x^2*(-14 - 91*x^2 - 232*x^4 - 295*x^6 - 232*x^8 - 91*x^10 - 
          14*x^12 + Nc^2*(1 + 7*x^2 + 15*x^4 + 3*x^6 + 15*x^8 + 7*x^10 + 
            x^12))*\[Alpha]s*G[-I, 0, 0, x])/(Nc*Pi*(1 + x^2)^8) - 
       (192*C1*x^2*(2 + (3 + Nc^2)*x^2 + 2*x^4)*\[Alpha]s*G[-I, 0, -I, x])/
        (Nc*Pi*(1 + x^2)^4) - (192*C1*x^2*(2 + (3 + Nc^2)*x^2 + 2*x^4)*
         \[Alpha]s*G[-I, 0, I, x])/(Nc*Pi*(1 + x^2)^4) - 
       (64*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 6*x^12 + 
          Nc^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 23*x^10 + 3*x^12))*
         \[Alpha]s*G[-I, 0, 1, x])/(Nc*Pi*(1 + x^2)^8) + 
       (192*C1*x^2*(2 + (3 + Nc^2)*x^2 + 2*x^4)*\[Alpha]s*G[-I, -I, 0, x])/
        (Nc*Pi*(1 + x^2)^4) + (192*C1*x^2*(2 + (3 + Nc^2)*x^2 + 2*x^4)*
         \[Alpha]s*G[-I, I, 0, x])/(Nc*Pi*(1 + x^2)^4) + 
       (128*C1*x^2*(-4 - 11*x^2 - 4*x^4 + Nc^2*(2 + 7*x^2 + 2*x^4))*\[Alpha]s*
         G[-I, 1, 0, x])/(Nc*Pi*(1 + x^2)^4) + 
       (128*C1*x^2*(-4 - 11*x^2 - 4*x^4 + Nc^2*(2 + 7*x^2 + 2*x^4))*\[Alpha]s*
         G[I, -1, 0, x])/(Nc*Pi*(1 + x^2)^4) - 
       (64*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 6*x^12 + 
          Nc^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 23*x^10 + 3*x^12))*
         \[Alpha]s*G[I, 0, -1, x])/(Nc*Pi*(1 + x^2)^8) - 
       (64*C1*x^2*(-14 - 91*x^2 - 232*x^4 - 295*x^6 - 232*x^8 - 91*x^10 - 
          14*x^12 + Nc^2*(1 + 7*x^2 + 15*x^4 + 3*x^6 + 15*x^8 + 7*x^10 + 
            x^12))*\[Alpha]s*G[I, 0, 0, x])/(Nc*Pi*(1 + x^2)^8) - 
       (192*C1*x^2*(2 + (3 + Nc^2)*x^2 + 2*x^4)*\[Alpha]s*G[I, 0, -I, x])/
        (Nc*Pi*(1 + x^2)^4) - (192*C1*x^2*(2 + (3 + Nc^2)*x^2 + 2*x^4)*
         \[Alpha]s*G[I, 0, I, x])/(Nc*Pi*(1 + x^2)^4) - 
       (64*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 6*x^12 + 
          Nc^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 23*x^10 + 3*x^12))*
         \[Alpha]s*G[I, 0, 1, x])/(Nc*Pi*(1 + x^2)^8) + 
       (192*C1*x^2*(2 + (3 + Nc^2)*x^2 + 2*x^4)*\[Alpha]s*G[I, -I, 0, x])/
        (Nc*Pi*(1 + x^2)^4) + (192*C1*x^2*(2 + (3 + Nc^2)*x^2 + 2*x^4)*
         \[Alpha]s*G[I, I, 0, x])/(Nc*Pi*(1 + x^2)^4) + 
       (128*C1*x^2*(-4 - 11*x^2 - 4*x^4 + Nc^2*(2 + 7*x^2 + 2*x^4))*\[Alpha]s*
         G[I, 1, 0, x])/(Nc*Pi*(1 + x^2)^4) + 
       (64*C1*x^2*(-18 - 69*x^2 - 95*x^4 - 69*x^6 - 18*x^8 + 
          Nc^2*(9 + 42*x^2 + 69*x^4 + 42*x^6 + 9*x^8))*\[Alpha]s*
         G[-(-1)^(1/3), -1, 0, x])/(3*Nc*Pi*(1 + x^2)^6) - 
       (192*C1*x^2*(-2 - 8*x^2 - 13*x^4 - 8*x^6 - 2*x^8 + 
          Nc^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8))*\[Alpha]s*
         G[-(-1)^(1/3), 0, -1, x])/(Nc*Pi*(1 + x^2)^6) + 
       (64*C1*x^2*(-6 - 27*x^2 - 61*x^4 - 27*x^6 - 6*x^8 + 
          3*Nc^2*(1 + 2*x^2 - 3*x^4 + 2*x^6 + x^8))*\[Alpha]s*
         G[-(-1)^(1/3), 0, 0, x])/(3*Nc*Pi*(1 + x^2)^6) - 
       (16*C1*x^2*(-30 - 117*x^2 - 173*x^4 - 117*x^6 - 30*x^8 + 
          3*Nc^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8))*\[Alpha]s*
         G[-(-1)^(1/3), 0, -I, x])/(Nc*Pi*(1 + x^2)^6) - 
       (16*C1*x^2*(-30 - 117*x^2 - 173*x^4 - 117*x^6 - 30*x^8 + 
          3*Nc^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8))*\[Alpha]s*
         G[-(-1)^(1/3), 0, I, x])/(Nc*Pi*(1 + x^2)^6) - 
       (192*C1*x^2*(-2 - 8*x^2 - 13*x^4 - 8*x^6 - 2*x^8 + 
          Nc^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8))*\[Alpha]s*
         G[-(-1)^(1/3), 0, 1, x])/(Nc*Pi*(1 + x^2)^6) + 
       (16*C1*x^2*(-102 - 393*x^2 - 553*x^4 - 393*x^6 - 102*x^8 + 
          3*Nc^2*(17 + 78*x^2 + 125*x^4 + 78*x^6 + 17*x^8))*\[Alpha]s*
         G[-(-1)^(1/3), -I, 0, x])/(3*Nc*Pi*(1 + x^2)^6) + 
       (16*C1*x^2*(-102 - 393*x^2 - 553*x^4 - 393*x^6 - 102*x^8 + 
          3*Nc^2*(17 + 78*x^2 + 125*x^4 + 78*x^6 + 17*x^8))*\[Alpha]s*
         G[-(-1)^(1/3), I, 0, x])/(3*Nc*Pi*(1 + x^2)^6) - 
       (192*C1*x^2*(-2 - 8*x^2 - 13*x^4 - 8*x^6 - 2*x^8 + 
          Nc^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8))*\[Alpha]s*
         G[(-1)^(1/3), 0, -1, x])/(Nc*Pi*(1 + x^2)^6) + 
       (64*C1*x^2*(-6 - 27*x^2 - 61*x^4 - 27*x^6 - 6*x^8 + 
          3*Nc^2*(1 + 2*x^2 - 3*x^4 + 2*x^6 + x^8))*\[Alpha]s*
         G[(-1)^(1/3), 0, 0, x])/(3*Nc*Pi*(1 + x^2)^6) - 
       (16*C1*x^2*(-30 - 117*x^2 - 173*x^4 - 117*x^6 - 30*x^8 + 
          3*Nc^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8))*\[Alpha]s*
         G[(-1)^(1/3), 0, -I, x])/(Nc*Pi*(1 + x^2)^6) - 
       (16*C1*x^2*(-30 - 117*x^2 - 173*x^4 - 117*x^6 - 30*x^8 + 
          3*Nc^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8))*\[Alpha]s*
         G[(-1)^(1/3), 0, I, x])/(Nc*Pi*(1 + x^2)^6) - 
       (192*C1*x^2*(-2 - 8*x^2 - 13*x^4 - 8*x^6 - 2*x^8 + 
          Nc^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8))*\[Alpha]s*
         G[(-1)^(1/3), 0, 1, x])/(Nc*Pi*(1 + x^2)^6) + 
       (16*C1*x^2*(-102 - 393*x^2 - 553*x^4 - 393*x^6 - 102*x^8 + 
          3*Nc^2*(17 + 78*x^2 + 125*x^4 + 78*x^6 + 17*x^8))*\[Alpha]s*
         G[(-1)^(1/3), -I, 0, x])/(3*Nc*Pi*(1 + x^2)^6) + 
       (16*C1*x^2*(-102 - 393*x^2 - 553*x^4 - 393*x^6 - 102*x^8 + 
          3*Nc^2*(17 + 78*x^2 + 125*x^4 + 78*x^6 + 17*x^8))*\[Alpha]s*
         G[(-1)^(1/3), I, 0, x])/(3*Nc*Pi*(1 + x^2)^6) + 
       (64*C1*x^2*(-18 - 69*x^2 - 95*x^4 - 69*x^6 - 18*x^8 + 
          Nc^2*(9 + 42*x^2 + 69*x^4 + 42*x^6 + 9*x^8))*\[Alpha]s*
         G[(-1)^(1/3), 1, 0, x])/(3*Nc*Pi*(1 + x^2)^6) - 
       (192*C1*x^2*(-2 - 8*x^2 - 13*x^4 - 8*x^6 - 2*x^8 + 
          Nc^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8))*\[Alpha]s*
         G[-(-1)^(2/3), 0, -1, x])/(Nc*Pi*(1 + x^2)^6) + 
       (64*C1*x^2*(-6 - 27*x^2 - 61*x^4 - 27*x^6 - 6*x^8 + 
          3*Nc^2*(1 + 2*x^2 - 3*x^4 + 2*x^6 + x^8))*\[Alpha]s*
         G[-(-1)^(2/3), 0, 0, x])/(3*Nc*Pi*(1 + x^2)^6) - 
       (16*C1*x^2*(-30 - 117*x^2 - 173*x^4 - 117*x^6 - 30*x^8 + 
          3*Nc^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8))*\[Alpha]s*
         G[-(-1)^(2/3), 0, -I, x])/(Nc*Pi*(1 + x^2)^6) - 
       (16*C1*x^2*(-30 - 117*x^2 - 173*x^4 - 117*x^6 - 30*x^8 + 
          3*Nc^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8))*\[Alpha]s*
         G[-(-1)^(2/3), 0, I, x])/(Nc*Pi*(1 + x^2)^6) - 
       (192*C1*x^2*(-2 - 8*x^2 - 13*x^4 - 8*x^6 - 2*x^8 + 
          Nc^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8))*\[Alpha]s*
         G[-(-1)^(2/3), 0, 1, x])/(Nc*Pi*(1 + x^2)^6) + 
       (16*C1*x^2*(-102 - 393*x^2 - 553*x^4 - 393*x^6 - 102*x^8 + 
          3*Nc^2*(17 + 78*x^2 + 125*x^4 + 78*x^6 + 17*x^8))*\[Alpha]s*
         G[-(-1)^(2/3), -I, 0, x])/(3*Nc*Pi*(1 + x^2)^6) + 
       (16*C1*x^2*(-102 - 393*x^2 - 553*x^4 - 393*x^6 - 102*x^8 + 
          3*Nc^2*(17 + 78*x^2 + 125*x^4 + 78*x^6 + 17*x^8))*\[Alpha]s*
         G[-(-1)^(2/3), I, 0, x])/(3*Nc*Pi*(1 + x^2)^6) + 
       (64*C1*x^2*(-18 - 69*x^2 - 95*x^4 - 69*x^6 - 18*x^8 + 
          Nc^2*(9 + 42*x^2 + 69*x^4 + 42*x^6 + 9*x^8))*\[Alpha]s*
         G[-(-1)^(2/3), 1, 0, x])/(3*Nc*Pi*(1 + x^2)^6) + 
       (64*C1*x^2*(-18 - 69*x^2 - 95*x^4 - 69*x^6 - 18*x^8 + 
          Nc^2*(9 + 42*x^2 + 69*x^4 + 42*x^6 + 9*x^8))*\[Alpha]s*
         G[(-1)^(2/3), -1, 0, x])/(3*Nc*Pi*(1 + x^2)^6) - 
       (192*C1*x^2*(-2 - 8*x^2 - 13*x^4 - 8*x^6 - 2*x^8 + 
          Nc^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8))*\[Alpha]s*
         G[(-1)^(2/3), 0, -1, x])/(Nc*Pi*(1 + x^2)^6) + 
       (64*C1*x^2*(-6 - 27*x^2 - 61*x^4 - 27*x^6 - 6*x^8 + 
          3*Nc^2*(1 + 2*x^2 - 3*x^4 + 2*x^6 + x^8))*\[Alpha]s*
         G[(-1)^(2/3), 0, 0, x])/(3*Nc*Pi*(1 + x^2)^6) - 
       (16*C1*x^2*(-30 - 117*x^2 - 173*x^4 - 117*x^6 - 30*x^8 + 
          3*Nc^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8))*\[Alpha]s*
         G[(-1)^(2/3), 0, -I, x])/(Nc*Pi*(1 + x^2)^6) - 
       (16*C1*x^2*(-30 - 117*x^2 - 173*x^4 - 117*x^6 - 30*x^8 + 
          3*Nc^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8))*\[Alpha]s*
         G[(-1)^(2/3), 0, I, x])/(Nc*Pi*(1 + x^2)^6) - 
       (192*C1*x^2*(-2 - 8*x^2 - 13*x^4 - 8*x^6 - 2*x^8 + 
          Nc^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8))*\[Alpha]s*
         G[(-1)^(2/3), 0, 1, x])/(Nc*Pi*(1 + x^2)^6) + 
       (16*C1*x^2*(-102 - 393*x^2 - 553*x^4 - 393*x^6 - 102*x^8 + 
          3*Nc^2*(17 + 78*x^2 + 125*x^4 + 78*x^6 + 17*x^8))*\[Alpha]s*
         G[(-1)^(2/3), -I, 0, x])/(3*Nc*Pi*(1 + x^2)^6) + 
       (16*C1*x^2*(-102 - 393*x^2 - 553*x^4 - 393*x^6 - 102*x^8 + 
          3*Nc^2*(17 + 78*x^2 + 125*x^4 + 78*x^6 + 17*x^8))*\[Alpha]s*
         G[(-1)^(2/3), I, 0, x])/(3*Nc*Pi*(1 + x^2)^6) - 
       (4*C1*x^2*(-360 - 3432*x^2 - 14026*x^4 - 33399*x^6 - 46006*x^8 - 
          22308*x^10 + 48518*x^12 + 134472*x^14 + 184194*x^16 + 176586*x^18 + 
          129690*x^20 + 74950*x^22 + 33534*x^24 + 10834*x^26 + 2316*x^28 + 
          247*x^30 + 3*Nc^2*(-48 - 328*x^2 - 1670*x^4 - 6245*x^6 - 
            17258*x^8 - 35486*x^10 - 54938*x^12 - 64604*x^14 - 57750*x^16 - 
            39272*x^18 - 20106*x^20 - 7500*x^22 - 1914*x^24 - 254*x^26 + 
            11*x^30))*\[Alpha]s*Log[x]^2)/(9*Nc*Pi*(1 + x^2)^8*
         (1 + x^2 + x^4)^4) + Log[1 - x]*
        ((C1*(-1 + x^2)*(-116 + 865*x^2 + 15935*x^4 + 91107*x^6 + 
            284734*x^8 + 609265*x^10 + 937325*x^12 + 1083182*x^14 + 
            937325*x^16 + 609265*x^18 + 284734*x^20 + 91107*x^22 + 
            15935*x^24 + 865*x^26 - 116*x^28 + Nc^2*(190 - 1755*x^2 - 
              26335*x^4 - 145073*x^6 - 448470*x^8 - 949435*x^10 - 
              1454031*x^12 - 1675098*x^14 - 1454031*x^16 - 949435*x^18 - 
              448470*x^20 - 145073*x^22 - 26335*x^24 - 1755*x^26 + 190*x^28))*
           \[Alpha]s)/(18*Nc*Pi*x^2*(1 + x^2)^7*(1 + x^2 + x^4)^3) - 
         (8*C1*(-1 + x)^2*(-197 + 437*x - 2479*x^2 + 4592*x^3 - 13479*x^4 + 
            20785*x^5 - 41168*x^6 + 52963*x^7 - 80668*x^8 + 86775*x^9 - 
            102834*x^10 + 86775*x^11 - 80668*x^12 + 52963*x^13 - 41168*x^14 + 
            20785*x^15 - 13479*x^16 + 4592*x^17 - 2479*x^18 + 437*x^19 - 
            197*x^20 + 3*Nc^2*(29 - 69*x + 467*x^2 - 972*x^3 + 3047*x^4 - 
              5141*x^5 + 10256*x^6 - 13959*x^7 + 21076*x^8 - 23555*x^9 + 
              27338*x^10 - 23555*x^11 + 21076*x^12 - 13959*x^13 + 
              10256*x^14 - 5141*x^15 + 3047*x^16 - 972*x^17 + 467*x^18 - 
              69*x^19 + 29*x^20))*\[Alpha]s*Log[x])/(9*Nc*Pi*(1 + x^2)^8*
           (1 - x + x^2)^3)) + (C1*(-1 + x^2)*(-116 + 865*x^2 + 15935*x^4 + 
          91107*x^6 + 284734*x^8 + 609265*x^10 + 937325*x^12 + 1083182*x^14 + 
          937325*x^16 + 609265*x^18 + 284734*x^20 + 91107*x^22 + 15935*x^24 + 
          865*x^26 - 116*x^28 + Nc^2*(190 - 1755*x^2 - 26335*x^4 - 
            145073*x^6 - 448470*x^8 - 949435*x^10 - 1454031*x^12 - 
            1675098*x^14 - 1454031*x^16 - 949435*x^18 - 448470*x^20 - 
            145073*x^22 - 26335*x^24 - 1755*x^26 + 190*x^28))*\[Alpha]s*
         Log[1 + x])/(18*Nc*Pi*x^2*(1 + x^2)^7*(1 + x^2 + x^4)^3) - 
       (C1*(-1 + x^2)*(Nc^2*(51 + 560*x^2 + 4143*x^4 + 9632*x^6 + 4143*x^8 + 
            560*x^10 + 51*x^12) + 3*(57 + 304*x^2 + 141*x^4 - 992*x^6 + 
            141*x^8 + 304*x^10 + 57*x^12))*\[Alpha]s*Log[1 + x^2])/
        (2*Nc*Pi*(1 + x^2)^7) - (6*C1*(-1 + x^2)*(-19 - 112*x^2 - 335*x^4 - 
          544*x^6 - 335*x^8 - 112*x^10 - 19*x^12 + 
          Nc^2*(3 + 8*x^2 + 15*x^4 + 80*x^6 + 15*x^8 + 8*x^10 + 3*x^12))*
         \[Alpha]s*Log[\[Mu]/mb])/(Nc*Pi*(1 + x^2)^7) - 
       (8*C1*(-208 - 240*x - 2748*x^2 - 3184*x^3 - 17719*x^4 - 19560*x^5 - 
          66784*x^6 - 74872*x^7 - 173944*x^8 - 201272*x^9 - 340072*x^10 - 
          405256*x^11 - 527720*x^12 - 634808*x^13 - 675112*x^14 - 
          790568*x^15 - 730610*x^16 - 790568*x^17 - 675112*x^18 - 
          634808*x^19 - 527720*x^20 - 405256*x^21 - 340072*x^22 - 
          201272*x^23 - 173944*x^24 - 74872*x^25 - 66784*x^26 - 19560*x^27 - 
          17719*x^28 - 3184*x^29 - 2748*x^30 - 240*x^31 - 208*x^32 + 
          3*Nc^2*(42 + 40*x + 1518*x^2 + 672*x^3 + 13503*x^4 + 4592*x^5 + 
            60098*x^6 + 18520*x^7 + 177372*x^8 + 51224*x^9 + 385314*x^10 + 
            104888*x^11 + 651224*x^12 + 165920*x^13 + 882832*x^14 + 
            207584*x^15 + 975344*x^16 + 207584*x^17 + 882832*x^18 + 
            165920*x^19 + 651224*x^20 + 104888*x^21 + 385314*x^22 + 
            51224*x^23 + 177372*x^24 + 18520*x^25 + 60098*x^26 + 4592*x^27 + 
            13503*x^28 + 672*x^29 + 1518*x^30 + 40*x^31 + 42*x^32))*\[Alpha]s*
         PolyLog[2, -x])/(9*Nc*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^4) - 
       (8*C1*(-208 + 240*x - 2748*x^2 + 3184*x^3 - 17719*x^4 + 19560*x^5 - 
          66784*x^6 + 74872*x^7 - 173944*x^8 + 201272*x^9 - 340072*x^10 + 
          405256*x^11 - 527720*x^12 + 634808*x^13 - 675112*x^14 + 
          790568*x^15 - 730610*x^16 + 790568*x^17 - 675112*x^18 + 
          634808*x^19 - 527720*x^20 + 405256*x^21 - 340072*x^22 + 
          201272*x^23 - 173944*x^24 + 74872*x^25 - 66784*x^26 + 19560*x^27 - 
          17719*x^28 + 3184*x^29 - 2748*x^30 + 240*x^31 - 208*x^32 + 
          3*Nc^2*(42 - 40*x + 1518*x^2 - 672*x^3 + 13503*x^4 - 4592*x^5 + 
            60098*x^6 - 18520*x^7 + 177372*x^8 - 51224*x^9 + 385314*x^10 - 
            104888*x^11 + 651224*x^12 - 165920*x^13 + 882832*x^14 - 
            207584*x^15 + 975344*x^16 - 207584*x^17 + 882832*x^18 - 
            165920*x^19 + 651224*x^20 - 104888*x^21 + 385314*x^22 - 
            51224*x^23 + 177372*x^24 - 18520*x^25 + 60098*x^26 - 4592*x^27 + 
            13503*x^28 - 672*x^29 + 1518*x^30 - 40*x^31 + 42*x^32))*\[Alpha]s*
         PolyLog[2, x])/(9*Nc*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^4) + 
       Log[x]*((2*C1*x^2*(-4872 - 58368*x^2 - 332084*x^4 - 1123093*x^6 - 
            2623889*x^8 - 4496214*x^10 - 5853729*x^12 - 5862336*x^14 - 
            4515099*x^16 - 2634909*x^18 - 1125204*x^20 - 328480*x^22 - 
            55796*x^24 - 3898*x^26 + 126*x^28 - 72*Pi^2*(1 + x^2 + x^4)^3*
             (12 + 76*x^2 + 183*x^4 + 223*x^6 + 183*x^8 + 76*x^10 + 
              12*x^12) + 3*Nc^2*(990 + 12536*x^2 + 81570*x^4 + 298037*x^6 + 
              735389*x^8 + 1312526*x^10 + 1770317*x^12 + 1829534*x^14 + 
              1452149*x^16 + 871289*x^18 + 381798*x^20 + 113660*x^22 + 
              19368*x^24 + 1176*x^26 - 120*x^28 + 24*Pi^2*(1 + x^2 + x^4)^3*(
                6 + 43*x^2 + 117*x^4 + 145*x^6 + 117*x^8 + 43*x^10 + 
                6*x^12)))*\[Alpha]s)/(27*Nc*Pi*(1 + x^2)^8*
           (1 + x^2 + x^4)^3) - (8*C1*(1 + x)^2*(-197 - 437*x - 2479*x^2 - 
            4592*x^3 - 13479*x^4 - 20785*x^5 - 41168*x^6 - 52963*x^7 - 
            80668*x^8 - 86775*x^9 - 102834*x^10 - 86775*x^11 - 80668*x^12 - 
            52963*x^13 - 41168*x^14 - 20785*x^15 - 13479*x^16 - 4592*x^17 - 
            2479*x^18 - 437*x^19 - 197*x^20 + 3*Nc^2*(29 + 69*x + 467*x^2 + 
              972*x^3 + 3047*x^4 + 5141*x^5 + 10256*x^6 + 13959*x^7 + 
              21076*x^8 + 23555*x^9 + 27338*x^10 + 23555*x^11 + 21076*x^12 + 
              13959*x^13 + 10256*x^14 + 5141*x^15 + 3047*x^16 + 972*x^17 + 
              467*x^18 + 69*x^19 + 29*x^20))*\[Alpha]s*Log[1 + x])/
          (9*Nc*Pi*(1 + x^2)^8*(1 + x + x^2)^3) + 
         (72*C1*x^2*(2 + 5*x^2 + 62*x^4 + 233*x^6 + 62*x^8 + 5*x^10 + 
            2*x^12 + Nc^2*(26 + 165*x^2 + 310*x^4 + 225*x^6 + 310*x^8 + 
              165*x^10 + 26*x^12))*\[Alpha]s*Log[1 + x^2])/
          (Nc*Pi*(1 + x^2)^8) + (288*C1*x^2*(-2 + (-13 + Nc^2)*x^2 + 
            (-30 + 4*Nc^2)*x^4 + (-33 + Nc^2)*x^6 + (-30 + 4*Nc^2)*x^8 + 
            (-13 + Nc^2)*x^10 - 2*x^12)*\[Alpha]s*Log[\[Mu]/mb])/
          (Nc*Pi*(1 + x^2)^8) + (64*C1*x^2*(-42 - 183*x^2 - 275*x^4 - 
            183*x^6 - 42*x^8 + 3*Nc^2*(7 + 36*x^2 + 59*x^4 + 36*x^6 + 7*x^8))*
           \[Alpha]s*PolyLog[2, -x])/(3*Nc*Pi*(1 + x^2)^6) + 
         (64*C1*x^2*(-42 - 183*x^2 - 275*x^4 - 183*x^6 - 42*x^8 + 
            3*Nc^2*(7 + 36*x^2 + 59*x^4 + 36*x^6 + 7*x^8))*\[Alpha]s*
           PolyLog[2, x])/(3*Nc*Pi*(1 + x^2)^6)) + 
       (24*C1*x^2*(3*(2 + 11*x^2 + 38*x^4 + 83*x^6 + 38*x^8 + 11*x^10 + 
            2*x^12) + Nc^2*(22 + 137*x^2 + 258*x^4 + 209*x^6 + 258*x^8 + 
            137*x^10 + 22*x^12))*\[Alpha]s*PolyLog[2, -x^2])/
        (Nc*Pi*(1 + x^2)^8) + 
       (36*C1*x^2*(3*(2 + 11*x^2 + 38*x^4 + 83*x^6 + 38*x^8 + 11*x^10 + 
            2*x^12) + Nc^2*(22 + 137*x^2 + 258*x^4 + 209*x^6 + 258*x^8 + 
            137*x^10 + 22*x^12))*\[Alpha]s*PolyLog[2, x^2])/
        (Nc*Pi*(1 + x^2)^8) - (64*C1*x^2*(-102 - 639*x^2 - 1660*x^4 - 
          2291*x^6 - 1660*x^8 - 639*x^10 - 102*x^12 + 
          3*Nc^2*(23 + 159*x^2 + 429*x^4 + 601*x^6 + 429*x^8 + 159*x^10 + 
            23*x^12))*\[Alpha]s*PolyLog[3, -x])/(3*Nc*Pi*(1 + x^2)^8) - 
       (64*C1*x^2*(-102 - 639*x^2 - 1660*x^4 - 2291*x^6 - 1660*x^8 - 
          639*x^10 - 102*x^12 + 3*Nc^2*(23 + 159*x^2 + 429*x^4 + 601*x^6 + 
            429*x^8 + 159*x^10 + 23*x^12))*\[Alpha]s*PolyLog[3, x])/
        (3*Nc*Pi*(1 + x^2)^8) - (24*C1*x^2*(-4 - 25*x^2 - 49*x^4 - 41*x^6 - 
          49*x^8 - 25*x^10 - 4*x^12 + Nc^2*(2 + 16*x^2 + 47*x^4 + 51*x^6 + 
            47*x^8 + 16*x^10 + 2*x^12))*\[Alpha]s*Zeta[3])/
        (Nc*Pi*(1 + x^2)^8))
C\[Mu]GPolyLog = (C1^2*Nc*(-3 - 5*x^2 - 7*x^4 - 65*x^6 + 65*x^8 + 7*x^10 + 
        5*x^12 + 3*x^14))/(1 + x^2)^7 + 
     (C1^2*Nc^2*(-5 - 1792*x^2 - 17552*x^4 - 52416*x^6 + 52416*x^10 + 
        17552*x^12 + 1792*x^14 + 5*x^16 + 27648*Catalan*Pi*(x + x^3)^4 + 
        (48*I)*Pi^3*x^4*(517 + 2160*x^2 + 2941*x^4 + 2160*x^6 + 517*x^8) + 
        12*Pi^2*(1 + 32*x^2 + 1424*x^4 + 5072*x^6 - 320*x^8 + 3920*x^10 + 
          880*x^12 - 96*x^14 + 9*x^16))*\[Alpha]s)/(144*Pi*(1 + x^2)^8) + 
     (C1^2*(-248832*Catalan*Pi*(x + 2*x^3 + 2*x^5 + x^7)^4 + 
        (16*I)*Pi^3*x^2*(1 + x^2 + x^4)^4*(31500 + 169851*x^2 + 408916*x^4 + 
          550445*x^6 + 408916*x^8 + 169851*x^10 + 31500*x^12) - 
        3*(1 + x^2 + x^4)^3*(-19551 - 216263*x^2 - 926655*x^4 - 1906856*x^6 - 
          1713600*x^8 + 1713600*x^12 + 1906856*x^14 + 926655*x^16 + 
          216263*x^18 + 19551*x^20) + 12*Pi^2*(419 - 2880*x + 1572*x^2 - 
          42816*x^3 - 24610*x^4 - 276192*x^5 - 191752*x^6 - 1076736*x^7 - 
          660667*x^8 - 2917536*x^9 - 1558912*x^10 - 5904480*x^11 - 
          2700414*x^12 - 9283776*x^13 - 3702412*x^14 - 11585760*x^15 - 
          4027938*x^16 - 11585760*x^17 - 3563564*x^18 - 9283776*x^19 - 
          2503182*x^20 - 5904480*x^21 - 1393664*x^22 - 2917536*x^23 - 
          567635*x^24 - 1076736*x^25 - 155912*x^26 - 276192*x^27 - 
          16082*x^28 - 42816*x^29 + 2820*x^30 - 2880*x^31 + 475*x^32))*
       \[Alpha]s)/(1296*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^4) + 
     ((-24*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
       (4*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*\[Alpha]s)/
        (3*Pi*(1 + x^2)^6))*Log[2]^3 + 
     (-(C1^2*Nc^2*Pi*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(3*(1 + x^2)^8) + 
       (C1^2*Pi*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 225*x^10 + 
          36*x^12)*\[Alpha]s)/(9*(1 + x^2)^8))*Log[64] - 
     (16*C1^2*Pi*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s*
       Log[1 + I*Sqrt[3] - 2*x])/(1 + x^2)^6 + 
     (((-12*I)*C1^2*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4 - 
       (((2*I)/3)*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*
         \[Alpha]s)/(1 + x^2)^6)*Log[I - x]^2 + 
     (96*C1^2*Pi*x^2*\[Alpha]s*Log[(-1)^(1/3) - x])/(1 + x^2)^2 + 
     (((-8*I)*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(1 + x^2)^8 + 
       (((8*I)/3)*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 
          225*x^10 + 36*x^12)*\[Alpha]s)/(1 + x^2)^8)*Log[1 - I*x]^2 + 
     (((8*I)*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(1 + x^2)^8 - 
       (((8*I)/3)*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 
          225*x^10 + 36*x^12)*\[Alpha]s)/(1 + x^2)^8)*Log[1 + I*x]^2 + 
     (((8*I)*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(1 + x^2)^8 - 
       (((8*I)/3)*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 
          225*x^10 + 36*x^12)*\[Alpha]s)/(1 + x^2)^8)*
      Log[(1 + I*x)/(1 - x)]^2 - (((16*I)/9)*C1^2*x^2*
       (18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s*
       Log[(I + Sqrt[3] - (2*I)*x)/(-I + Sqrt[3])]^2)/(1 + x^2)^6 + 
     ((-8*C1^2*Nc^2*Pi*x^4*\[Alpha]s)/(1 + x^2)^4 - 
       (4*C1^2*Pi*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*\[Alpha]s)/
        (9*(1 + x^2)^6))*Log[2/x^3] - 
     (48*C1^2*Nc*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*Log[x])/(1 + x^2)^8 + 
     C2^2*((Nc*(-3 - 5*x^2 - 7*x^4 - 65*x^6 + 65*x^8 + 7*x^10 + 5*x^12 + 
          3*x^14))/(1 + x^2)^7 - (48*Nc*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*
         Log[x])/(1 + x^2)^8) + 
     C2*((2*C1*(-19 - 93*x^2 - 223*x^4 - 209*x^6 + 209*x^8 + 223*x^10 + 
          93*x^12 + 19*x^14))/(1 + x^2)^7 - 
       (96*C1*x^2*(2 + 13*x^2 + 30*x^4 + 33*x^6 + 30*x^8 + 13*x^10 + 2*x^12)*
         Log[x])/(1 + x^2)^8) + ((8*C1^2*Nc^2*Pi*x^4*\[Alpha]s)/(1 + x^2)^4 + 
       (4*C1^2*Pi*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*\[Alpha]s)/
        (9*(1 + x^2)^6))*Log[1/(x*(-I + x))] + 
     (((48*I)*C1^2*x^4*\[Alpha]s)/(1 + x^2)^4 - 
       ((48*I)*C1^2*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4)*
      Log[(1/2 - I/2)*(-I + x)]^2 + 
     ((-16*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
       (16*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 225*x^10 + 
          36*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*Log[-I + x]^3 + 
     (((-12*I)*C1^2*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4 - 
       (((2*I)/3)*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*
         \[Alpha]s)/(1 + x^2)^6)*Log[(-I + x)/x]^2 + 
     ((8*C1^2*Nc^2*Pi*x^4*\[Alpha]s)/(1 + x^2)^4 + 
       (4*C1^2*Pi*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*\[Alpha]s)/
        (9*(1 + x^2)^6))*Log[-(x^2*(-I + x))/2] + 
     Log[2]^2*(((-204*I)*C1^2*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4 - 
       (((2*I)/9)*C1^2*x^2*(396 + 573*x^2 + 602*x^4 + 573*x^6 + 396*x^8)*
         \[Alpha]s)/(1 + x^2)^6 + ((-24*C1^2*Nc^2*x^4*\[Alpha]s)/
          (Pi*(1 + x^2)^4) - (4*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 
            36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^6))*Log[1 - I*x] + 
       ((-48*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
         (8*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*\[Alpha]s)/
          (3*Pi*(1 + x^2)^6))*Log[(1 + I*x)/2] + 
       ((24*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
         (4*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*\[Alpha]s)/
          (3*Pi*(1 + x^2)^6))*Log[x] + 
       ((-48*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
         (8*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*\[Alpha]s)/
          (3*Pi*(1 + x^2)^6))*Log[(-I/2)*(I + x)]) + 
     (((-48*I)*C1^2*x^4*\[Alpha]s)/(1 + x^2)^4 + 
       ((48*I)*C1^2*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4)*Log[(1/2 + I/2)*(I + x)]^
       2 + Log[1/2 + I/2]*(((-96*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
         (96*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*
        Log[(1/2 - I/2)*(-I + x)]^2 + 
       ((-96*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
         (96*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*
        Log[(-1/2 - I/2)*(I + x)]^2 + 
       ((192*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
         (192*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*
        Log[(-1/2 - I/2)*(I + x)]*Log[(1/2 + I/2)*(I + x)]) + 
     Log[1/2 - I/2]*(((-96*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
         (96*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*
        Log[(-1/2 + I/2)*(-I + x)]^2 + 
       ((192*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
         (192*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*
        Log[(-1/2 + I/2)*(-I + x)]*Log[(1/2 - I/2)*(-I + x)] + 
       ((-96*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
         (96*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*
        Log[(1/2 + I/2)*(I + x)]^2) + 
     (((-2*I)*C1^2*x^4*\[Alpha]s)/(1 + x^2)^4 + 
       ((2*I)*C1^2*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4)*
      Log[79228162514264337593543950336]*Log[I + x] + 
     Log[I*x]*((((-16*I)*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 + (((16*I)/3)*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 
            779*x^6 + 556*x^8 + 225*x^10 + 36*x^12)*\[Alpha]s)/(1 + x^2)^8)*
        Log[I + x] + ((8*C1^2*Nc^2*x^4*(5 + 12*x^2 + 44*x^4 + 12*x^6 + 5*x^8)*
           \[Alpha]s)/(Pi*(1 + x^2)^8) - (4*C1^2*x^2*(36 + 239*x^2 + 
            592*x^4 + 838*x^6 + 592*x^8 + 239*x^10 + 36*x^12)*\[Alpha]s)/
          (Pi*(1 + x^2)^8))*Log[I + x]^2) + 
     (((-8*I)*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(1 + x^2)^8 + 
       (((8*I)/3)*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 
          225*x^10 + 36*x^12)*\[Alpha]s)/(1 + x^2)^8)*
      Log[(I*(I + x))/(-1 + x)]^2 + 
     (((12*I)*C1^2*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4 + 
       (((2*I)/3)*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*
         \[Alpha]s)/(1 + x^2)^6)*Log[(I + x)/(2*x)]^2 + 
     ((24*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
       (4*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*\[Alpha]s)/
        (3*Pi*(1 + x^2)^6))*Log[(-I + x)/(2*x)]^2*Log[(I + x)/x] + 
     ((96*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - (96*C1^2*Nc^2*x^4*\[Alpha]s)/
        (Pi*(1 + x^2)^4))*Log[(-1/2 + I/2)*(-I + x)]*Log[1 + x]^2 + 
     ((96*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - (96*C1^2*Nc^2*x^4*\[Alpha]s)/
        (Pi*(1 + x^2)^4))*Log[(-1/2 - I/2)*(I + x)]*Log[1 + x]^2 + 
     Log[-I + x]^2*(((-36*I)*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/
        (1 + x^2)^8 + ((12*I)*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 
          556*x^8 + 225*x^10 + 36*x^12)*\[Alpha]s)/(1 + x^2)^8 + 
       ((32*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
         (32*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 
            225*x^10 + 36*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*Log[1 + x]) + 
     Log[((1 - I)*x)/(I + x)]*((4*C1^2*Nc^2*Pi*x^4*(1 + 13*x^4 + x^8)*
         \[Alpha]s)/(1 + x^2)^8 - (4*C1^2*Pi*x^2*(36 + 225*x^2 + 556*x^4 + 
          779*x^6 + 556*x^8 + 225*x^10 + 36*x^12)*\[Alpha]s)/
        (3*(1 + x^2)^8) + ((-16*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) + (16*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 
            556*x^8 + 225*x^10 + 36*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        Log[I + x]^2 + (((-16*I)*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 + (((16*I)/3)*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 
            779*x^6 + 556*x^8 + 225*x^10 + 36*x^12)*\[Alpha]s)/(1 + x^2)^8)*
        Log[1 + x] + ((-16*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) + (16*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 
            556*x^8 + 225*x^10 + 36*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        Log[1 + x]^2 + Log[I + x]*(((16*I)*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*
           \[Alpha]s)/(1 + x^2)^8 - (((16*I)/3)*C1^2*x^2*(36 + 225*x^2 + 
            556*x^4 + 779*x^6 + 556*x^8 + 225*x^10 + 36*x^12)*\[Alpha]s)/
          (1 + x^2)^8 + ((32*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) - (32*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 
              779*x^6 + 556*x^8 + 225*x^10 + 36*x^12)*\[Alpha]s)/
            (3*Pi*(1 + x^2)^8))*Log[1 + x])) + Log[((1 + I)*x)/(-I + x)]*
      ((4*C1^2*Nc^2*Pi*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(1 + x^2)^8 - 
       (4*C1^2*Pi*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 
          225*x^10 + 36*x^12)*\[Alpha]s)/(3*(1 + x^2)^8) + 
       ((-16*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
         (16*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 
            225*x^10 + 36*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        Log[-I + x]^2 + (((16*I)*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 - (((16*I)/3)*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 
            779*x^6 + 556*x^8 + 225*x^10 + 36*x^12)*\[Alpha]s)/(1 + x^2)^8)*
        Log[1 + x] + ((-16*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) + (16*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 
            556*x^8 + 225*x^10 + 36*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        Log[1 + x]^2 + Log[-I + x]*(((-16*I)*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*
           \[Alpha]s)/(1 + x^2)^8 + (((16*I)/3)*C1^2*x^2*(36 + 225*x^2 + 
            556*x^4 + 779*x^6 + 556*x^8 + 225*x^10 + 36*x^12)*\[Alpha]s)/
          (1 + x^2)^8 + ((32*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) - (32*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 
              779*x^6 + 556*x^8 + 225*x^10 + 36*x^12)*\[Alpha]s)/
            (3*Pi*(1 + x^2)^8))*Log[1 + x])) + Log[(-1 + I)/(I + x)]*
      ((-4*C1^2*Nc^2*Pi*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(1 + x^2)^8 + 
       (4*C1^2*Pi*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 
          225*x^10 + 36*x^12)*\[Alpha]s)/(3*(1 + x^2)^8) + 
       ((16*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
         (16*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 
            225*x^10 + 36*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*Log[I + x]^2 + 
       (((16*I)*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(1 + x^2)^8 - 
         (((16*I)/3)*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 
            225*x^10 + 36*x^12)*\[Alpha]s)/(1 + x^2)^8)*Log[1 + x] + 
       ((16*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
         (16*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 
            225*x^10 + 36*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*Log[1 + x]^2 + 
       Log[I + x]*(((-16*I)*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 + (((16*I)/3)*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 
            779*x^6 + 556*x^8 + 225*x^10 + 36*x^12)*\[Alpha]s)/(1 + x^2)^8 + 
         ((-32*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (32*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 
              225*x^10 + 36*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
          Log[1 + x])) + (((16*I)/9)*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 
        69*x^6 + 18*x^8)*\[Alpha]s*Log[((-1)^(1/3) + x)/(-1 + (-1)^(1/3))]^2)/
      (1 + x^2)^6 - (((32*I)/9)*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 
        18*x^8)*\[Alpha]s*Log[((-1)^(1/3) + x)/(-1 + (-1)^(1/3))]*
       Log[-(((-1)^(1/3) + x)/((-1 + (-1)^(1/3))*x))])/(1 + x^2)^6 + 
     (((16*I)/9)*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s*
       Log[-(((-1)^(1/3) + x)/((-1 + (-1)^(1/3))*x))]^2)/(1 + x^2)^6 - 
     (((16*I)/9)*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s*
       Log[(-(-1)^(2/3) + x)/((1 + (-1)^(2/3))*x)]^2)/(1 + x^2)^6 - 
     (704*C1^2*Pi*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s*
       Log[-1 + I*Sqrt[3] + 2*x])/(27*(1 + x^2)^6) - 
     (((16*I)/9)*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s*
       Log[-1 + I*Sqrt[3] + 2*x]^2)/(1 + x^2)^6 + 
     (((-2*I)*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s)/
        (1 + x^2)^6 + (4*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*
         \[Alpha]s*Log[(I*(-1 + (-1)^(5/6)))/(-I + x)])/(Pi*(1 + x^2)^6) - 
       (4*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         Log[((1 + (-1)^(1/6))*x)/(-I + x)])/(Pi*(1 + x^2)^6))*
      Log[(-I - (-1)^(1/6)*x)/(-I + x)]^2 + 
     (((2*I)*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s)/
        (1 + x^2)^6 + (4*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*
         \[Alpha]s*Log[(I + (-1)^(1/3))/(I + x)])/(Pi*(1 + x^2)^6) - 
       (4*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         Log[((1 + (-1)^(1/6))*x)/(I + x)])/(Pi*(1 + x^2)^6))*
      Log[(I - (-1)^(1/6)*x)/(I + x)]^2 + 
     (((-2*I)*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s)/
        (1 + x^2)^6 + (4*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*
         \[Alpha]s*Log[(-I + (-1)^(1/3))/(-I + x)])/(Pi*(1 + x^2)^6) - 
       (4*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         Log[(x - (-1)^(1/6)*x)/(-I + x)])/(Pi*(1 + x^2)^6))*
      Log[(-I + (-1)^(1/6)*x)/(-I + x)]^2 + 
     (((2*I)*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s)/
        (1 + x^2)^6 + (4*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*
         \[Alpha]s*Log[(I*(1 + (-1)^(5/6)))/(I + x)])/(Pi*(1 + x^2)^6) - 
       (4*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         Log[-(((-1 + (-1)^(1/6))*x)/(I + x))])/(Pi*(1 + x^2)^6))*
      Log[(I + (-1)^(1/6)*x)/(I + x)]^2 + 
     ((((-8*I)/3)*C1^2*x^2*(63 + 249*x^2 + 380*x^4 + 249*x^6 + 63*x^8)*
         \[Alpha]s)/(1 + x^2)^6 + (144*C1^2*x^2*\[Alpha]s*Log[(-1)^(1/3)*x])/
        (Pi*(1 + x^2)^2))*Log[1 - (-1)^(1/3)*x]^2 - 
     (144*C1^2*x^2*\[Alpha]s*Log[(1 + (-1)^(1/3))*x]*Log[1 - (-1)^(1/3)*x]^2)/
      (Pi*(1 + x^2)^2) - ((48*I)*C1^2*x^2*\[Alpha]s*
       Log[(-1 + (-1)^(1/3)*x)/(-1 + x)]^2)/(1 + x^2)^2 + 
     (((16*I)/3)*C1^2*x^2*(45 + 177*x^2 + 272*x^4 + 177*x^6 + 45*x^8)*
       \[Alpha]s*Log[1 + (-1)^(1/3)*x]^2)/(1 + x^2)^6 - 
     (144*C1^2*x^2*\[Alpha]s*Log[x - (-1)^(1/3)*x]*Log[1 + (-1)^(1/3)*x]^2)/
      (Pi*(1 + x^2)^2) + ((-144*C1^2*x^2*\[Alpha]s*Log[1 + (-1)^(1/3)])/
        (Pi*(1 + x^2)^2) + (144*C1^2*x^2*\[Alpha]s*Log[-1 + (-1)^(2/3)])/
        (Pi*(1 + x^2)^2))*Log[-((1 + (-1)^(1/3)*x)/(-1 + x))]^2 + 
     ((((-16*I)/3)*C1^2*x^2*(63 + 249*x^2 + 380*x^4 + 249*x^6 + 63*x^8)*
         \[Alpha]s)/(1 + x^2)^6 + (144*C1^2*x^2*\[Alpha]s*Log[(-1)^(2/3)*x])/
        (Pi*(1 + x^2)^2))*Log[1 - (-1)^(2/3)*x]^2 - 
     (144*C1^2*x^2*\[Alpha]s*Log[(1 + (-1)^(2/3))*x]*Log[1 - (-1)^(2/3)*x]^2)/
      (Pi*(1 + x^2)^2) + ((24*I)*C1^2*x^2*\[Alpha]s*
       Log[(-1 + (-1)^(2/3)*x)/(-1 + x)]^2)/(1 + x^2)^2 - 
     (144*C1^2*x^2*\[Alpha]s*Log[-1 + (-1)^(2/3)]*
       Log[(-1 + (-1)^(2/3)*x)/(-1 + x)]^2)/(Pi*(1 + x^2)^2) + 
     (((8*I)/3)*C1^2*x^2*(45 + 177*x^2 + 272*x^4 + 177*x^6 + 45*x^8)*
       \[Alpha]s*Log[1 + (-1)^(2/3)*x]^2)/(1 + x^2)^6 - 
     (144*C1^2*x^2*\[Alpha]s*Log[x - (-1)^(2/3)*x]*Log[1 + (-1)^(2/3)*x]^2)/
      (Pi*(1 + x^2)^2) + Log[x]^2*
      ((-2*C1^2*Nc^2*x^4*(36 + 144*x^2 - 215*x^4 - 32*x^8 - 16*x^10 + x^12)*
         \[Alpha]s)/(Pi*(1 + x^2)^8) + 
       (2*C1^2*x^2*(180 + 2472*x^2 + 12428*x^4 + 35979*x^6 + 76808*x^8 + 
          124600*x^10 + 163352*x^12 + 170992*x^14 + 145996*x^16 + 
          99946*x^18 + 56152*x^20 + 24350*x^22 + 7948*x^24 + 1406*x^26 + 
          24*x^28 - 7*x^30)*\[Alpha]s)/(9*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^4) + 
       ((-96*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
         (96*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*Log[1/2 - I/2] + 
       ((-96*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
         (96*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*Log[1/2 + I/2] + 
       (16*C1^2*x^2*(18 + 75*x^2 + 106*x^4 + 75*x^6 + 18*x^8)*\[Alpha]s*
         Log[1 - (-1)^(1/3)*x])/(3*Pi*(1 + x^2)^6) + 
       (16*C1^2*x^2*(18 + 75*x^2 + 106*x^4 + 75*x^6 + 18*x^8)*\[Alpha]s*
         Log[1 + (-1)^(1/3)*x])/(3*Pi*(1 + x^2)^6) + 
       (16*C1^2*x^2*(18 + 75*x^2 + 106*x^4 + 75*x^6 + 18*x^8)*\[Alpha]s*
         Log[1 - (-1)^(2/3)*x])/(3*Pi*(1 + x^2)^6) + 
       (16*C1^2*x^2*(18 + 75*x^2 + 106*x^4 + 75*x^6 + 18*x^8)*\[Alpha]s*
         Log[1 + (-1)^(2/3)*x])/(3*Pi*(1 + x^2)^6)) + 
     Log[3]*((72*C1^2*x^2*\[Alpha]s*Log[1 - (-1)^(1/3)*x]^2)/
        (Pi*(1 + x^2)^2) + (72*C1^2*x^2*\[Alpha]s*
         Log[(-1 + (-1)^(2/3)*x)/(-1 + x)]^2)/(Pi*(1 + x^2)^2) + 
       (72*C1^2*x^2*\[Alpha]s*Log[1 + (-1)^(2/3)*x]^2)/(Pi*(1 + x^2)^2)) + 
     ((48*I)*C1^2*x^2*\[Alpha]s*Log[-((1 + (-1)^(2/3)*x)/(-1 + x))]^2)/
      (1 + x^2)^2 + (((-2*I)*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 
          36*x^8)*\[Alpha]s)/(1 + x^2)^6 + 
       (4*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         Log[(-I + (-1)^(2/3))/(-I + x)])/(Pi*(1 + x^2)^6) - 
       (4*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         Log[((1 + (-1)^(5/6))*x)/(-I + x)])/(Pi*(1 + x^2)^6))*
      Log[(-I - (-1)^(5/6)*x)/(-I + x)]^2 + 
     (((2*I)*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s)/
        (1 + x^2)^6 + (4*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*
         \[Alpha]s*Log[((-I)*(-1 + (-1)^(1/6)))/(I + x)])/(Pi*(1 + x^2)^6) - 
       (4*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         Log[((1 + (-1)^(5/6))*x)/(I + x)])/(Pi*(1 + x^2)^6))*
      Log[(I - (-1)^(5/6)*x)/(I + x)]^2 + 
     (((-2*I)*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s)/
        (1 + x^2)^6 + (4*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*
         \[Alpha]s*Log[((-I)*(1 + (-1)^(1/6)))/(-I + x)])/(Pi*(1 + x^2)^6) - 
       (4*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         Log[(x - (-1)^(5/6)*x)/(-I + x)])/(Pi*(1 + x^2)^6))*
      Log[(-I + (-1)^(5/6)*x)/(-I + x)]^2 + 
     (((2*I)*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s)/
        (1 + x^2)^6 + (4*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*
         \[Alpha]s*Log[(I + (-1)^(2/3))/(I + x)])/(Pi*(1 + x^2)^6) - 
       (4*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         Log[-(((-1 + (-1)^(5/6))*x)/(I + x))])/(Pi*(1 + x^2)^6))*
      Log[(I + (-1)^(5/6)*x)/(I + x)]^2 - 
     (((16*I)/9)*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s*
       Log[1 + I*Sqrt[3] - x + I*Sqrt[3]*x]^2)/(1 + x^2)^6 + 
     (((2*I)/9)*C1^2*x^2*(108 + 417*x^2 + 658*x^4 + 417*x^6 + 108*x^8)*
       \[Alpha]s*Log[(-I + Sqrt[3] - (2*I)*x^2)/(I + Sqrt[3])]^2)/
      (1 + x^2)^6 - (((4*I)/9)*C1^2*x^2*(108 + 417*x^2 + 658*x^4 + 417*x^6 + 
        108*x^8)*\[Alpha]s*Log[(-I + Sqrt[3] - (2*I)*x^2)/(I + Sqrt[3])]*
       Log[(I - Sqrt[3] + (2*I)*x^2)/((I + Sqrt[3])*x^2)])/(1 + x^2)^6 + 
     (((2*I)/9)*C1^2*x^2*(108 + 417*x^2 + 658*x^4 + 417*x^6 + 108*x^8)*
       \[Alpha]s*Log[(I - Sqrt[3] + (2*I)*x^2)/((I + Sqrt[3])*x^2)]^2)/
      (1 + x^2)^6 - (((2*I)/9)*C1^2*x^2*(108 + 417*x^2 + 658*x^4 + 417*x^6 + 
        108*x^8)*\[Alpha]s*Log[(I/2)*(I + Sqrt[3] + (2*I)*x^2)]^2)/
      (1 + x^2)^6 - (((2*I)/9)*C1^2*x^2*(108 + 417*x^2 + 658*x^4 + 417*x^6 + 
        108*x^8)*\[Alpha]s*Log[-((I + Sqrt[3] + (2*I)*x^2)/
           ((-I + Sqrt[3])*x^2))]^2)/(1 + x^2)^6 + 
     Log[(I/2)*(I + Sqrt[3] + (2*I)*x^2)]*
      ((-4*C1^2*Pi*x^2*(108 + 417*x^2 + 658*x^4 + 417*x^6 + 108*x^8)*
         \[Alpha]s)/(27*(1 + x^2)^6) + (((4*I)/9)*C1^2*x^2*
         (108 + 417*x^2 + 658*x^4 + 417*x^6 + 108*x^8)*\[Alpha]s*
         Log[-((I + Sqrt[3] + (2*I)*x^2)/((-I + Sqrt[3])*x^2))])/
        (1 + x^2)^6) + Log[1 - x]^2*(((96*I)*C1^2*x^4*\[Alpha]s)/
        (1 + x^2)^4 - ((96*I)*C1^2*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4 + 
       ((-96*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
         (96*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*Log[I + x] + 
       (16*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s*
         Log[1 - x + x^2])/(3*Pi*(1 + x^2)^6)) + 
     Log[1 + x]^2*(((20*I)*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/
        (1 + x^2)^8 + (((4*I)/9)*C1^2*x^2*(684 + 3981*x^2 + 10036*x^4 + 
          12803*x^6 + 10036*x^8 + 3981*x^10 + 684*x^12)*\[Alpha]s)/
        (1 + x^2)^8 + (144*C1^2*x^2*\[Alpha]s*Log[3])/(Pi*(1 + x^2)^2) + 
       ((-96*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
         (96*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*
        Log[(1 + I) - (1 - I)*x] - (144*C1^2*x^2*\[Alpha]s*
         Log[(1 + (-1)^(1/3))*x])/(Pi*(1 + x^2)^2) - 
       (144*C1^2*x^2*\[Alpha]s*Log[(1 + (-1)^(2/3))*x])/(Pi*(1 + x^2)^2) + 
       ((-96*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
         (96*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*
        Log[(-1/4 - I/4)*(I + x)] - (144*C1^2*x^2*\[Alpha]s*
         Log[x - (-1)^(1/3)*x])/(Pi*(1 + x^2)^2) - 
       (144*C1^2*x^2*\[Alpha]s*Log[x - (-1)^(2/3)*x])/(Pi*(1 + x^2)^2) - 
       (16*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s*
         Log[(1 + I*Sqrt[3] + I*(I + Sqrt[3])*x)/2])/(3*Pi*(1 + x^2)^6) + 
       (16*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s*
         Log[1 + x + x^2])/(3*Pi*(1 + x^2)^6)) + 
     Log[1 + x^2]^2*(-((C1^2*Nc^2*(1 - 2*x^2 + (263 + (36*I)*Pi)*x^4 + 
           2*(515 + (72*I)*Pi)*x^6 + (-65 + (216*I)*Pi)*x^8 + 
           2*(515 + (72*I)*Pi)*x^10 + (263 + (36*I)*Pi)*x^12 - 2*x^14 + x^16)*
          \[Alpha]s)/(Pi*(1 + x^2)^8)) + 
       (C1^2*(-35 + 24*(56 + (27*I)*Pi)*x^2 + 2*(9446 + (3447*I)*Pi)*x^4 + 
          6*(17139 + (5804*I)*Pi)*x^6 + (330403 + (112896*I)*Pi)*x^8 + 
          6*(126785 + (43916*I)*Pi)*x^10 + (1325359 + (468768*I)*Pi)*x^12 + 
          168*(10919 + (3902*I)*Pi)*x^14 + (2035147 + (731892*I)*Pi)*x^16 + 
          168*(10919 + (3902*I)*Pi)*x^18 + (1325359 + (468768*I)*Pi)*x^20 + 
          6*(126785 + (43916*I)*Pi)*x^22 + (330403 + (112896*I)*Pi)*x^24 + 
          6*(17139 + (5804*I)*Pi)*x^26 + 2*(9446 + (3447*I)*Pi)*x^28 + 
          24*(56 + (27*I)*Pi)*x^30 - 35*x^32)*\[Alpha]s)/
        (9*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^4) + 
       (2*C1^2*x^2*(108 + 417*x^2 + 658*x^4 + 417*x^6 + 108*x^8)*\[Alpha]s*
         Log[1 + x^2 + x^4])/(3*Pi*(1 + x^2)^6)) - 
     (24*C1^2*(-2 - 7*x^2 - 11*x^4 + 11*x^6 + 7*x^8 + 2*x^10)*\[Alpha]s*
       Log[\[Mu]/mb])/(Pi*(1 + x^2)^5) + 
     (((64*I)/3)*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s*
       PolyLog[2, -(-1 + (-1)^(1/3))^(-1)])/(1 + x^2)^6 + 
     (((224*I)/9)*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*
       \[Alpha]s*PolyLog[2, (-1)^(1/3)/(-1 + (-1)^(1/3))])/(1 + x^2)^6 + 
     (((64*I)/3)*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s*
       PolyLog[2, (1 + (-1)^(2/3))^(-1)])/(1 + x^2)^6 + 
     (((160*I)/9)*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*
       \[Alpha]s*PolyLog[2, (-1)^(2/3)/(1 + (-1)^(2/3))])/(1 + x^2)^6 + 
     (((8*I)/9)*C1^2*x^2*(108 + 417*x^2 + 658*x^4 + 417*x^6 + 108*x^8)*
       \[Alpha]s*PolyLog[2, (-I + Sqrt[3])/(I + Sqrt[3])])/(1 + x^2)^6 - 
     (((8*I)/9)*C1^2*x^2*(108 + 417*x^2 + 658*x^4 + 417*x^6 + 108*x^8)*
       \[Alpha]s*PolyLog[2, (I + Sqrt[3])/(-I + Sqrt[3])])/(1 + x^2)^6 - 
     (32*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s*
       Log[((-1)^(1/3) - x)/((-1 + (-1)^(1/3))*x)]*
       PolyLog[2, 1 - (-1)^(1/3)/x])/(3*Pi*(1 + x^2)^6) + 
     (((192*I)*C1^2*x^4*\[Alpha]s)/(1 + x^2)^4 - 
       ((192*I)*C1^2*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4)*
      PolyLog[2, (1 - x)^(-1)] + (((24*I)*C1^2*Nc^2*x^4*\[Alpha]s)/
        (1 + x^2)^4 + (((4*I)/3)*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 
          36*x^8)*\[Alpha]s)/(1 + x^2)^6)*PolyLog[2, 1/2 - (I/2)*x] + 
     ((-48*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
       (8*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*\[Alpha]s)/
        (3*Pi*(1 + x^2)^6))*Log[-1 + I*x]*PolyLog[2, 1/2 - (I/2)*x] + 
     (((-24*I)*C1^2*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4 - 
       (((4*I)/3)*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*
         \[Alpha]s)/(1 + x^2)^6)*PolyLog[2, 1/2 + (I/2)*x] + 
     ((-48*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
       (8*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*\[Alpha]s)/
        (3*Pi*(1 + x^2)^6))*Log[-1 - I*x]*PolyLog[2, 1/2 + (I/2)*x] + 
     Log[4]*((((12*I)*C1^2*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4 + 
         (((2*I)/3)*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*
           \[Alpha]s)/(1 + x^2)^6)*Log[(-I + x)/x] + 
       ((-24*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
         (4*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*\[Alpha]s)/
          (3*Pi*(1 + x^2)^6))*Log[x]*Log[(-I + x)/x] + 
       (((16*I)/9)*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*
         \[Alpha]s*Log[-1 + I*Sqrt[3] + 2*x])/(1 + x^2)^6 + 
       ((24*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
         (4*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*\[Alpha]s)/
          (3*Pi*(1 + x^2)^6))*PolyLog[2, 1/2 - (I/2)*x] + 
       ((24*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
         (4*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*\[Alpha]s)/
          (3*Pi*(1 + x^2)^6))*PolyLog[2, 1/2 + (I/2)*x]) + 
     (((-16*I)*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(1 + x^2)^8 + 
       (((16*I)/3)*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 
          225*x^10 + 36*x^12)*\[Alpha]s)/(1 + x^2)^8)*PolyLog[2, 1 - I*x] + 
     ((-48*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
       (8*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*\[Alpha]s)/
        (3*Pi*(1 + x^2)^6))*Log[x/(2*I + 2*x)]*PolyLog[2, 1 - I*x] + 
     Log[1 - I*x]*(((48*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
         (8*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*\[Alpha]s)/
          (3*Pi*(1 + x^2)^6))*Log[2/x^3]*Log[I*x] + 
       ((16*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
         (16*C1^2*x^4*(8 + 12*x^2 + 23*x^4 + 12*x^6 + 8*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8))*Log[x]^2 + 
       ((24*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
         (4*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*\[Alpha]s)/
          (3*Pi*(1 + x^2)^6))*Log[4]*Log[(-I + x)/x] + 
       ((-24*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
         (4*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*\[Alpha]s)/
          (3*Pi*(1 + x^2)^6))*Log[(-I + x)/x]^2 + 
       (((16*I)*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(1 + x^2)^8 - 
         (((16*I)/3)*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 
            225*x^10 + 36*x^12)*\[Alpha]s)/(1 + x^2)^8)*
        Log[(I*(I + x))/(-1 + x)] + 
       Log[x]*(((48*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
           (8*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*\[Alpha]s)/
            (3*Pi*(1 + x^2)^6))*Log[I + x] + 
         ((-48*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (8*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*\[Alpha]s)/
            (3*Pi*(1 + x^2)^6))*Log[1 + x^2]) + 
       ((32*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
         (32*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 
            225*x^10 + 36*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[2, 1 - I*x]) + 
     (((16*I)*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(1 + x^2)^8 - 
       (((16*I)/3)*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 
          225*x^10 + 36*x^12)*\[Alpha]s)/(1 + x^2)^8)*PolyLog[2, 1 + I*x] + 
     ((-48*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
       (8*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*\[Alpha]s)/
        (3*Pi*(1 + x^2)^6))*Log[1/(2*(-I + x))]*PolyLog[2, 1 + I*x] + 
     Log[1 + I*x]*((24*C1^2*Nc^2*Pi*x^4*\[Alpha]s)/(1 + x^2)^4 + 
       (4*C1^2*Pi*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*\[Alpha]s)/
        (3*(1 + x^2)^6) + (((-16*I)*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*
           \[Alpha]s)/(1 + x^2)^8 + (((16*I)/3)*C1^2*x^2*(36 + 225*x^2 + 
            556*x^4 + 779*x^6 + 556*x^8 + 225*x^10 + 36*x^12)*\[Alpha]s)/
          (1 + x^2)^8)*Log[(1 + I*x)/(1 - x)] + 
       ((-16*C1^2*Nc^2*x^4*(11 + 48*x^2 + 59*x^4 + 48*x^6 + 11*x^8)*
           \[Alpha]s)/(Pi*(1 + x^2)^8) - (16*C1^2*x^2*(72 + 390*x^2 + 
            932*x^4 + 1273*x^6 + 932*x^8 + 390*x^10 + 72*x^12)*\[Alpha]s)/
          (3*Pi*(1 + x^2)^8))*Log[x]^2 + 
       (((24*I)*C1^2*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4 + 
         (((4*I)/3)*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*
           \[Alpha]s)/(1 + x^2)^6)*Log[-1/(2*(I + x))] + 
       ((-24*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
         (4*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*\[Alpha]s)/
          (3*Pi*(1 + x^2)^6))*Log[(I + x)/(2*x)]^2 + 
       (((24*I)*C1^2*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4 + 
         (((4*I)/3)*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*
           \[Alpha]s)/(1 + x^2)^6)*Log[(I + x)/x] + 
       Log[x]*(((96*I)*C1^2*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4 + 
         (((16*I)/3)*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*
           \[Alpha]s)/(1 + x^2)^6 + ((-48*C1^2*Nc^2*x^4*\[Alpha]s)/
            (Pi*(1 + x^2)^4) - (8*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 
              111*x^6 + 36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^6))*
          Log[-1/(2*(I + x))] + ((-48*C1^2*Nc^2*x^4*\[Alpha]s)/
            (Pi*(1 + x^2)^4) - (8*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 
              111*x^6 + 36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^6))*
          Log[(I + x)/x] + ((-48*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (8*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*\[Alpha]s)/
            (3*Pi*(1 + x^2)^6))*Log[1 + x^2]) + 
       ((32*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
         (32*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 
            225*x^10 + 36*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[2, 1 + I*x]) - (((64*I)/3)*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 
        69*x^6 + 18*x^8)*\[Alpha]s*PolyLog[2, (I + Sqrt[3] - (2*I)*x)/
         (-I + Sqrt[3])])/(1 + x^2)^6 - 
     (((64*I)/3)*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s*
       PolyLog[2, (-I + Sqrt[3] + (2*I)*x)/(I + Sqrt[3])])/(1 + x^2)^6 + 
     (((384*I)*C1^2*x^4*\[Alpha]s)/(1 + x^2)^4 - 
       ((384*I)*C1^2*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4)*
      PolyLog[2, (-1/2 - I/2)*(-1 + x)] + 
     (((384*I)*C1^2*x^4*\[Alpha]s)/(1 + x^2)^4 - 
       ((384*I)*C1^2*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4)*
      PolyLog[2, (-1/2 + I/2)*(-1 + x)] - 
     (((64*I)/3)*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s*
       PolyLog[2, ((2*I)*(-1 + x))/(-I + Sqrt[3])])/(1 + x^2)^6 - 
     (((64*I)/3)*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s*
       PolyLog[2, ((-2*I)*(-1 + x))/(I + Sqrt[3])])/(1 + x^2)^6 + 
     ((-192*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
       (192*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*
      Log[-((1 + I) - (1 - I)*x)/(2*x)]*PolyLog[2, -((1 + I) - (1 - I)*x)/
        (2*x)] + ((-4*C1^2*Nc^2*(6 + 2*x^2 + 253*x^4 + 738*x^6 + 56*x^8 + 
          738*x^10 + 253*x^12 + 2*x^14 + 6*x^16)*\[Alpha]s)/
        (Pi*(1 + x^2)^8) - (4*C1^2*(64 + 240*x + 462*x^2 + 3568*x^3 - 
          3467*x^4 + 23016*x^5 - 29074*x^6 + 89728*x^7 - 101972*x^8 + 
          243128*x^9 - 241912*x^10 + 492040*x^11 - 423480*x^12 + 
          773648*x^13 - 588328*x^14 + 965480*x^15 - 651894*x^16 + 
          965480*x^17 - 588328*x^18 + 773648*x^19 - 423480*x^20 + 
          492040*x^21 - 241912*x^22 + 243128*x^23 - 101972*x^24 + 
          89728*x^25 - 29074*x^26 + 23016*x^27 - 3467*x^28 + 3568*x^29 + 
          462*x^30 + 240*x^31 + 64*x^32)*\[Alpha]s)/(9*Pi*(1 + x^2)^8*
         (1 + x^2 + x^4)^4))*PolyLog[2, -x] + 
     (32*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s*
       Log[-(((-1)^(1/3) + x)/((-1 + (-1)^(1/3))*x*(1 + x + x^2)))]*
       PolyLog[2, -x])/(3*Pi*(1 + x^2)^6) + 
     ((-4*C1^2*Nc^2*(6 + 2*x^2 + (253 - (48*I)*Pi)*x^4 + 6*(123 - (32*I)*Pi)*
           x^6 + 8*(7 - (36*I)*Pi)*x^8 + 6*(123 - (32*I)*Pi)*x^10 + 
          (253 - (48*I)*Pi)*x^12 + 2*x^14 + 6*x^16)*\[Alpha]s)/
        (Pi*(1 + x^2)^8) + (4*C1^2*(-64 + 240*x - 462*x^2 + 3568*x^3 + 
          (3467 - (432*I)*Pi)*x^4 + 23016*x^5 + (29074 - (3456*I)*Pi)*x^6 + 
          89728*x^7 + 4*(25493 - (3456*I)*Pi)*x^8 + 243128*x^9 + 
          8*(30239 - (4536*I)*Pi)*x^10 + 492040*x^11 + 
          120*(3529 - (576*I)*Pi)*x^12 + 773648*x^13 + 
          8*(73541 - (12528*I)*Pi)*x^14 + 965480*x^15 + 
          6*(108649 - (18864*I)*Pi)*x^16 + 965480*x^17 + 
          8*(73541 - (12528*I)*Pi)*x^18 + 773648*x^19 + 
          120*(3529 - (576*I)*Pi)*x^20 + 492040*x^21 + 
          8*(30239 - (4536*I)*Pi)*x^22 + 243128*x^23 + 
          4*(25493 - (3456*I)*Pi)*x^24 + 89728*x^25 + (29074 - (3456*I)*Pi)*
           x^26 + 23016*x^27 + (3467 - (432*I)*Pi)*x^28 + 3568*x^29 - 
          462*x^30 + 240*x^31 - 64*x^32)*\[Alpha]s)/(9*Pi*(1 + x^2)^8*
         (1 + x^2 + x^4)^4))*PolyLog[2, x] + 
     Log[(-I + Sqrt[3] + (2*I)*x)/(I + Sqrt[3])]*
      ((16*C1^2*Pi*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s)/
        (3*(1 + x^2)^6) - (((32*I)/9)*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 
          69*x^6 + 18*x^8)*\[Alpha]s*Log[x])/(1 + x^2)^6 - 
       (32*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s*
         PolyLog[2, (-I + Sqrt[3] + (2*I)*x)/(I + Sqrt[3])])/
        (3*Pi*(1 + x^2)^6) + (32*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 
          18*x^8)*\[Alpha]s*PolyLog[2, (-I + Sqrt[3] + (2*I)*x)/
           ((I + Sqrt[3])*x)])/(3*Pi*(1 + x^2)^6) + 
       (32*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s*
         PolyLog[2, x])/(3*Pi*(1 + x^2)^6)) + 
     Log[I - x]*((-8*C1^2*Nc^2*Pi*x^4*(5 + 36*x^2 + 2*x^4 + 36*x^6 + 5*x^8)*
         \[Alpha]s)/(3*(1 + x^2)^8) - 
       (16*C1^2*Pi*x^2*(126 + 747*x^2 + 1850*x^4 + 2548*x^6 + 1850*x^8 + 
          747*x^10 + 126*x^12)*\[Alpha]s)/(9*(1 + x^2)^8) + 
       (((-2*I)*C1^2*x^4*\[Alpha]s)/(1 + x^2)^4 + 
         ((2*I)*C1^2*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4)*
        Log[79228162514264337593543950336] + 
       ((-96*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
         (96*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*Log[1 - x]^2 - 
       ((4*I)*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         Log[(-1)^(2/3) - x])/(1 + x^2)^6 + 
       ((48*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
         (8*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*\[Alpha]s)/
          (3*Pi*(1 + x^2)^6))*Log[1 + I*x]*Log[x] + 
       Log[1 - x]*(((192*I)*C1^2*x^4*\[Alpha]s)/(1 + x^2)^4 - 
         ((192*I)*C1^2*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4 + 
         ((192*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (192*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*Log[x]) - 
       ((4*I)*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         Log[(-1)^(1/3) + x])/(1 + x^2)^6 + 
       ((4*I)*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         Log[1 + (-1)^(1/3)*x])/(1 + x^2)^6 + 
       ((4*I)*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         Log[1 - (-1)^(2/3)*x])/(1 + x^2)^6 + 
       ((-192*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
         (192*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*
        PolyLog[2, (1 - x)^(-1)] + ((192*C1^2*x^4*\[Alpha]s)/
          (Pi*(1 + x^2)^4) - (192*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*
        PolyLog[2, x]) + 
     ((C1^2*Nc^2*(-3 + 346*x^4 + 1416*x^6 - 990*x^8 + 1416*x^10 + 346*x^12 - 
          3*x^16)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
       (C1^2*(41 + 48*(119 + (27*I)*Pi)*x^2 + 2*(27655 + (6426*I)*Pi)*x^4 + 
          16*(16358 + (3933*I)*Pi)*x^6 + (783623 + (200448*I)*Pi)*x^8 + 
          20*(86197 + (23148*I)*Pi)*x^10 + 4*(729475 + (204624*I)*Pi)*x^12 + 
          4*(992267 + (285192*I)*Pi)*x^14 + 8*(547406 + (159039*I)*Pi)*x^16 + 
          4*(992267 + (285192*I)*Pi)*x^18 + 4*(729475 + (204624*I)*Pi)*x^20 + 
          20*(86197 + (23148*I)*Pi)*x^22 + (783623 + (200448*I)*Pi)*x^24 + 
          16*(16358 + (3933*I)*Pi)*x^26 + 2*(27655 + (6426*I)*Pi)*x^28 + 
          48*(119 + (27*I)*Pi)*x^30 + 41*x^32)*\[Alpha]s)/
        (9*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^4))*PolyLog[2, -x^2] + 
     (4*C1^2*x^2*(108 + 417*x^2 + 658*x^4 + 417*x^6 + 108*x^8)*\[Alpha]s*
       Log[-((I + Sqrt[3] + (2*I)*x^2)/((-I + Sqrt[3])*x^2*(1 + x^2 + x^4)))]*
       PolyLog[2, -x^2])/(3*Pi*(1 + x^2)^6) + Log[1 - x + x^2]*
      ((8*C1^2*Pi*x^2*(288 + 1101*x^2 + 1762*x^4 + 1101*x^6 + 288*x^8)*
         \[Alpha]s)/(9*(1 + x^2)^6) + (32*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 
          69*x^6 + 18*x^8)*\[Alpha]s*PolyLog[2, (1 - x)^(-1)])/
        (3*Pi*(1 + x^2)^6) - (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 
          36*x^8)*\[Alpha]s*PolyLog[2, (-I)*x])/(Pi*(1 + x^2)^6) - 
       (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, I*x])/(Pi*(1 + x^2)^6) - 
       (32*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s*
         PolyLog[2, x])/(3*Pi*(1 + x^2)^6) + 
       (4*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, -x^2])/(Pi*(1 + x^2)^6)) + 
     ((18*C1^2*Nc^2*x^4*(17 + 68*x^2 - 35*x^4 + 68*x^6 + 17*x^8)*\[Alpha]s)/
        (Pi*(1 + x^2)^8) - (54*C1^2*x^2*(8 + 53*x^2 + 124*x^4 + 113*x^6 + 
          124*x^8 + 53*x^10 + 8*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8))*
      PolyLog[2, x^2] - ((8*I)*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 
        36*x^8)*\[Alpha]s*PolyLog[2, I*(-I + x)])/(1 + x^2)^6 + 
     (((384*I)*C1^2*x^4*\[Alpha]s)/(1 + x^2)^4 - 
       ((384*I)*C1^2*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4)*
      PolyLog[2, (1/2 + I/2)*(-I + x)] + Log[(1 + I*x)/(1 - x)]*
      ((-16*C1^2*Nc^2*Pi*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(3*(1 + x^2)^8) + 
       (16*C1^2*Pi*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 
          225*x^10 + 36*x^12)*\[Alpha]s)/(9*(1 + x^2)^8) + 
       ((-32*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
         (32*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 
            225*x^10 + 36*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[2, (1 + I*x)/(1 - x)] + 
       ((32*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
         (32*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 
            225*x^10 + 36*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[2, x] + ((32*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) - (32*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 
            556*x^8 + 225*x^10 + 36*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[2, (-I + x)/(-1 + x)]) + Log[(-I + x)/x]*
      (((24*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
         (4*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*\[Alpha]s)/
          (3*Pi*(1 + x^2)^6))*Log[(I + x)/(2*x)]^2 + 
       ((48*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
         (8*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*\[Alpha]s)/
          (3*Pi*(1 + x^2)^6))*PolyLog[2, (-I + x)/(2*x)]) + 
     ((-48*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
       (8*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*\[Alpha]s)/
        (3*Pi*(1 + x^2)^6))*Log[(-I + x)/(2*x)]*PolyLog[2, (-I + x)/x] + 
     Log[(1/2 - I/2)*(-I + x)]*(((-192*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
         (192*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*PolyLog[2, -x] + 
       ((192*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
         (192*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*
        PolyLog[2, (-1/2 + I/2)*(-I + x)] + 
       ((192*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
         (192*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*
        PolyLog[2, (-I + x)/x]) - ((8*I)*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 
        141*x^6 + 36*x^8)*\[Alpha]s*PolyLog[2, (-I)*(I + x)])/(1 + x^2)^6 + 
     Log[-(-1)^(1/3) + x]*((8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 
          36*x^8)*\[Alpha]s*PolyLog[2, (-I)*x])/(Pi*(1 + x^2)^6) + 
       (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, I*x])/(Pi*(1 + x^2)^6) + 
       (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, I*(-I + x)])/(Pi*(1 + x^2)^6) + 
       (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, (-I)*(I + x)])/(Pi*(1 + x^2)^6)) + 
     Log[(-1)^(2/3) + x]*((96*C1^2*Pi*x^2*\[Alpha]s)/(1 + x^2)^2 + 
       (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, (-I)*x])/(Pi*(1 + x^2)^6) + 
       (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, I*x])/(Pi*(1 + x^2)^6) + 
       (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, I*(-I + x)])/(Pi*(1 + x^2)^6) + 
       (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, (-I)*(I + x)])/(Pi*(1 + x^2)^6)) + 
     Log[(-1)^(1/3) + x]*((-4*C1^2*Pi*x^2*(12 + 45*x^2 + 74*x^4 + 45*x^6 + 
          12*x^8)*\[Alpha]s)/(1 + x^2)^6 + 
       (4*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, -x^2])/(Pi*(1 + x^2)^6) + 
       (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, I*(-I + x)])/(Pi*(1 + x^2)^6) + 
       (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, (-I)*(I + x)])/(Pi*(1 + x^2)^6)) + 
     Log[(-1)^(2/3) - x]*((-4*C1^2*Pi*x^2*(12 + 45*x^2 + 74*x^4 + 45*x^6 + 
          12*x^8)*\[Alpha]s)/(1 + x^2)^6 + 
       Log[x]*((8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*
           \[Alpha]s*Log[I*(-I + x)])/(Pi*(1 + x^2)^6) + 
         (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
           Log[(-I)*(I + x)])/(Pi*(1 + x^2)^6)) + 
       ((4*I)*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         Log[I + x])/(1 + x^2)^6 - (16*(-1)^(1/3)*(-2 + (-1)^(1/3))*C1^2*x^2*
         (18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s*Log[1 + x]^2)/
        (3*(1 + (-1)^(1/3))*Pi*(1 + x^2)^6) + 
       (((32*I)/9)*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*
         \[Alpha]s*Log[(-(-1)^(2/3) + x)/((1 + (-1)^(2/3))*x)])/(1 + x^2)^6 + 
       (4*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, -x^2])/(Pi*(1 + x^2)^6) + 
       (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, I*(-I + x)])/(Pi*(1 + x^2)^6) + 
       (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, (-I)*(I + x)])/(Pi*(1 + x^2)^6)) + 
     (((384*I)*C1^2*x^4*\[Alpha]s)/(1 + x^2)^4 - 
       ((384*I)*C1^2*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4)*
      PolyLog[2, (1/2 - I/2)*(I + x)] + Log[(I*(I + x))/(-1 + x)]*
      ((-16*C1^2*Nc^2*Pi*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(3*(1 + x^2)^8) + 
       (16*C1^2*Pi*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 
          225*x^10 + 36*x^12)*\[Alpha]s)/(9*(1 + x^2)^8) + 
       ((32*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
         (32*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 
            225*x^10 + 36*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[2, x] + ((-32*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) + (32*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 
            556*x^8 + 225*x^10 + 36*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[2, (I*(I + x))/(-1 + x)] + 
       ((32*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
         (32*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 
            225*x^10 + 36*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[2, (I + x)/(-1 + x)]) + 
     ((48*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
       (8*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*\[Alpha]s)/
        (3*Pi*(1 + x^2)^6))*Log[(I + x)/x]*PolyLog[2, (I + x)/(2*x)] + 
     Log[2]*((80*C1^2*Nc^2*Pi*x^4*\[Alpha]s)/(1 + x^2)^4 + 
       (16*C1^2*Pi*x^2*(1170 + 4377*x^2 + 6862*x^4 + 4377*x^6 + 1170*x^8)*
         \[Alpha]s)/(27*(1 + x^2)^6) + (((64*I)/3)*C1^2*x^2*
         (18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s*Log[1 - x])/
        (1 + x^2)^6 + ((24*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
         (4*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*\[Alpha]s)/
          (3*Pi*(1 + x^2)^6))*Log[4]*Log[1 + I*x] + 
       ((-24*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
         (4*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*\[Alpha]s)/
          (3*Pi*(1 + x^2)^6))*Log[1 + I*x]^2 - 
       (((32*I)/9)*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*
         \[Alpha]s*Log[(I + Sqrt[3] - (2*I)*x)/(-I + Sqrt[3])])/(1 + x^2)^6 + 
       ((96*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
         (96*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*Log[x]^2 + 
       ((8*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
         (8*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 225*x^10 + 
            36*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*Log[-I + x]^2 + 
       ((-24*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
         (4*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*\[Alpha]s)/
          (3*Pi*(1 + x^2)^6))*Log[(-I + x)/(2*x)]^2 + 
       Log[(1 + I*x)/2]*(((48*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
           (8*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*\[Alpha]s)/
            (3*Pi*(1 + x^2)^6))*Log[x] + ((48*C1^2*Nc^2*x^4*\[Alpha]s)/
            (Pi*(1 + x^2)^4) + (8*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 
              111*x^6 + 36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^6))*
          Log[(-I + x)/x]) + ((-24*C1^2*Nc^2*x^4*\[Alpha]s)/
          (Pi*(1 + x^2)^4) - (4*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 
            36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^6))*Log[(-I/2)*(I + x)]^2 + 
       Log[x]*((((-32*I)/9)*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 
            18*x^8)*\[Alpha]s)/(1 + x^2)^6 + 
         ((-96*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
           (96*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*
          Log[(1/2 + I/2)*(-I + x)] + ((48*C1^2*Nc^2*x^4*\[Alpha]s)/
            (Pi*(1 + x^2)^4) + (8*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 
              111*x^6 + 36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^6))*
          Log[(-I/2)*(I + x)] + ((-96*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
           (96*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*
          Log[(1/2 - I/2)*(I + x)]) + 
       ((-24*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
         (4*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*\[Alpha]s)/
          (3*Pi*(1 + x^2)^6))*Log[(I + x)/(2*x)]^2 + 
       ((48*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
         (8*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*\[Alpha]s)/
          (3*Pi*(1 + x^2)^6))*Log[(-I/2)*(I + x)]*Log[(I + x)/x] + 
       (((-8*I)*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(1 + x^2)^8 + 
         (((8*I)/3)*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 
            225*x^10 + 36*x^12)*\[Alpha]s)/(1 + x^2)^8)*Log[1 + x] + 
       ((8*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
         (8*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 225*x^10 + 
            36*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*Log[1 + x]^2 + 
       Log[-I + x]*(((8*I)*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 - (((8*I)/3)*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 
            779*x^6 + 556*x^8 + 225*x^10 + 36*x^12)*\[Alpha]s)/(1 + x^2)^8 + 
         ((-16*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (16*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 
              225*x^10 + 36*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
          Log[1 + x]) + (((32*I)/9)*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 
          69*x^6 + 18*x^8)*\[Alpha]s*Log[1 + I*Sqrt[3] - x + I*Sqrt[3]*x])/
        (1 + x^2)^6 + ((-48*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
         (8*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*\[Alpha]s)/
          (3*Pi*(1 + x^2)^6))*PolyLog[2, (-I + x)/(2*x)] + 
       ((-48*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
         (8*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*\[Alpha]s)/
          (3*Pi*(1 + x^2)^6))*PolyLog[2, (I + x)/(2*x)]) + 
     ((-48*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
       (8*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*\[Alpha]s)/
        (3*Pi*(1 + x^2)^6))*Log[(I + x)/(2*x)]*PolyLog[2, (I + x)/x] + 
     Log[(1/2 + I/2)*(I + x)]*(((-192*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
         (192*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*PolyLog[2, -x] + 
       ((192*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
         (192*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*
        PolyLog[2, (-1/2 - I/2)*(I + x)] + 
       ((-192*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
         (192*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*
        PolyLog[2, ((1/2 + I/2)*(I + x))/x] + 
       ((192*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
         (192*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*
        PolyLog[2, (I + x)/x]) + Log[1 + x + x^2]*
      ((-16*C1^2*Pi*x^2*\[Alpha]s)/(1 + x^2)^2 + 
       (32*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s*
         PolyLog[2, (1 + x)^(-1)])/(3*Pi*(1 + x^2)^6)) + 
     (((16*I)*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(1 + x^2)^8 - 
       (((16*I)/3)*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 
          225*x^10 + 36*x^12)*\[Alpha]s)/(1 + x^2)^8)*
      PolyLog[2, ((-I)*(1 + x))/(-I + x)] + Log[(-I + x)/(1 + x)]*
      (((-32*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
         (32*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 
            225*x^10 + 36*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[2, 1 + x] + ((32*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) - (32*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 
            556*x^8 + 225*x^10 + 36*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[2, ((-I)*(1 + x))/(-I + x)]) + 
     (((-16*I)*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(1 + x^2)^8 + 
       (((16*I)/3)*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 
          225*x^10 + 36*x^12)*\[Alpha]s)/(1 + x^2)^8)*
      PolyLog[2, (1 + x)/(-I + x)] + 
     (((-16*I)*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(1 + x^2)^8 + 
       (((16*I)/3)*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 
          225*x^10 + 36*x^12)*\[Alpha]s)/(1 + x^2)^8)*
      PolyLog[2, (I*(1 + x))/(I + x)] + 
     (((16*I)*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(1 + x^2)^8 - 
       (((16*I)/3)*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 
          225*x^10 + 36*x^12)*\[Alpha]s)/(1 + x^2)^8)*
      PolyLog[2, (1 + x)/(I + x)] + Log[(I + x)/(1 + x)]*
      (((-32*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
         (32*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 
            225*x^10 + 36*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[2, 1 + x] + ((32*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) - (32*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 
            556*x^8 + 225*x^10 + 36*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[2, (I*(1 + x))/(I + x)] + 
       ((-32*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
         (32*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 
            225*x^10 + 36*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[2, (1 + x)/(I + x)]) - 
     (32*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s*
       Log[-(((-1)^(1/3) + x)/(-1 + (-1)^(1/3)))]*
       PolyLog[2, ((-1)^(1/3) + x)/(-1 + (-1)^(1/3))])/(3*Pi*(1 + x^2)^6) + 
     Log[-(((-1)^(1/3) + x)/((-1 + (-1)^(1/3))*x))]*
      ((-32*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s*
         PolyLog[2, ((-1)^(1/3) + x)/x])/(3*Pi*(1 + x^2)^6) + 
       (32*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s*
         PolyLog[2, -(((-1)^(1/3) + x)/((-1 + (-1)^(1/3))*x))])/
        (3*Pi*(1 + x^2)^6)) + Log[(-(-1)^(2/3) + x)/((1 + (-1)^(2/3))*x)]*
      ((32*C1^2*Pi*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s)/
        (27*(1 + x^2)^6) - (32*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 
          18*x^8)*\[Alpha]s*PolyLog[2, 1 - (-1)^(2/3)/x])/
        (3*Pi*(1 + x^2)^6) + (32*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 
          18*x^8)*\[Alpha]s*PolyLog[2, -x])/(3*Pi*(1 + x^2)^6) + 
       (32*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s*
         PolyLog[2, (-(-1)^(2/3) + x)/((1 + (-1)^(2/3))*x)])/
        (3*Pi*(1 + x^2)^6)) + Log[(1/2 - I/2)*(I + x)]*
      ((-96*C1^2*Pi*x^4*\[Alpha]s)/(1 + x^2)^4 + 
       (96*C1^2*Nc^2*Pi*x^4*\[Alpha]s)/(1 + x^2)^4 + 
       ((-192*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
         (192*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*PolyLog[2, x] + 
       ((192*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
         (192*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*
        PolyLog[2, (1/2 - I/2)*(I + x)] + 
       ((192*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
         (192*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*
        PolyLog[2, (I + x)/x] + ((-192*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
         (192*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*
        PolyLog[2, ((1 + I) + (1 - I)*x)/(2*x)]) + Log[(1/2 + I/2)*(-I + x)]*
      ((-96*C1^2*Pi*x^4*\[Alpha]s)/(1 + x^2)^4 + 
       (96*C1^2*Nc^2*Pi*x^4*\[Alpha]s)/(1 + x^2)^4 + 
       ((-192*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
         (192*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*PolyLog[2, x] + 
       ((192*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
         (192*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*
        PolyLog[2, (1/2 + I/2)*(-I + x)] + 
       ((192*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
         (192*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*
        PolyLog[2, (-I + x)/x] + ((-192*C1^2*x^4*\[Alpha]s)/
          (Pi*(1 + x^2)^4) + (192*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*
        PolyLog[2, ((1 - I) + (1 + I)*x)/(2*x)]) + 
     Log[(I + Sqrt[3] - (2*I)*x)/(-I + Sqrt[3])]*
      ((32*C1^2*Pi*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s)/
        (27*(1 + x^2)^6) + (((32*I)/9)*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 
          69*x^6 + 18*x^8)*\[Alpha]s*Log[x])/(1 + x^2)^6 + 
       (((32*I)/9)*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*
         \[Alpha]s*Log[-1 + I*Sqrt[3] + 2*x])/(1 + x^2)^6 - 
       (32*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s*
         PolyLog[2, (I + Sqrt[3] - (2*I)*x)/(-I + Sqrt[3])])/
        (3*Pi*(1 + x^2)^6) + (32*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 
          18*x^8)*\[Alpha]s*PolyLog[2, (I + Sqrt[3] - (2*I)*x)/
           ((-I + Sqrt[3])*x)])/(3*Pi*(1 + x^2)^6) + 
       (32*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s*
         PolyLog[2, x])/(3*Pi*(1 + x^2)^6) - 
       (32*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s*
         PolyLog[2, (-1 + I*Sqrt[3] + 2*x)/(2*x)])/(3*Pi*(1 + x^2)^6)) + 
     Log[1 - (-1)^(1/3)*x]*(((96*I)*C1^2*x^2*\[Alpha]s*
         Log[(-1 + (-1)^(1/3)*x)/(-1 + x)])/(1 + x^2)^2 - 
       (((4*I)/3)*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*
         \[Alpha]s*Log[(I - (-1)^(5/6)*x)/(I + x)])/(1 + x^2)^6 + 
       (((20*I)/3)*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*
         \[Alpha]s*Log[(-I + (-1)^(5/6)*x)/(-I + x)])/(1 + x^2)^6 - 
       (288*C1^2*x^2*\[Alpha]s*PolyLog[2, 1 + x])/(Pi*(1 + x^2)^2) + 
       (288*C1^2*x^2*\[Alpha]s*PolyLog[2, ((-1)^(2/3) + x)/(1 + x)])/
        (Pi*(1 + x^2)^2) + (288*C1^2*x^2*\[Alpha]s*PolyLog[2, 
          1 - (-1)^(1/3)*x])/(Pi*(1 + x^2)^2) - 
       (288*C1^2*x^2*\[Alpha]s*PolyLog[2, (1 - (-1)^(1/3)*x)/(1 + x)])/
        (Pi*(1 + x^2)^2)) + Log[(-1 + (-1)^(1/3)*x)/(-1 + x)]*
      ((-48*C1^2*Pi*x^2*\[Alpha]s)/(1 + x^2)^2 + 
       (288*C1^2*x^2*\[Alpha]s*PolyLog[2, x])/(Pi*(1 + x^2)^2) + 
       (288*C1^2*x^2*\[Alpha]s*PolyLog[2, ((-1)^(2/3) + x)/(-1 + x)])/
        (Pi*(1 + x^2)^2) + (288*C1^2*x^2*\[Alpha]s*PolyLog[2, 
          1 - (-1)^(1/3)*x])/(Pi*(1 + x^2)^2) - 
       (288*C1^2*x^2*\[Alpha]s*PolyLog[2, (-1 + (-1)^(1/3)*x)/(-1 + x)])/
        (Pi*(1 + x^2)^2)) + Log[-((1 + (-1)^(1/3)*x)/(-1 + x))]*
      ((-48*C1^2*Pi*x^2*\[Alpha]s)/(1 + x^2)^2 + 
       (288*C1^2*x^2*\[Alpha]s*PolyLog[2, x])/(Pi*(1 + x^2)^2) + 
       (288*C1^2*x^2*\[Alpha]s*PolyLog[2, (-(-1)^(2/3) + x)/(-1 + x)])/
        (Pi*(1 + x^2)^2) - (288*C1^2*x^2*\[Alpha]s*PolyLog[2, 
          -((1 + (-1)^(1/3)*x)/(-1 + x))])/(Pi*(1 + x^2)^2)) + 
     Log[(-I - (-1)^(5/6)*x)/(-I + x)]*
      ((-8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, I*(-I + x)])/(Pi*(1 + x^2)^6) + 
       (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, (-(-1)^(2/3) + x)/(-I + x)])/(Pi*(1 + x^2)^6) + 
       (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, 1 + (-1)^(1/3)*x])/(Pi*(1 + x^2)^6) - 
       (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, ((-I)*(1 + (-1)^(1/3)*x))/(-I + x)])/(Pi*(1 + x^2)^6)) + 
     Log[1 + (-1)^(1/3)*x]*((4*C1^2*Pi*x^2*(36 + 141*x^2 + 218*x^4 + 
          141*x^6 + 36*x^8)*\[Alpha]s)/(1 + x^2)^6 - 
       ((192*I)*C1^2*x^2*\[Alpha]s*Log[-((1 + (-1)^(1/3)*x)/(-1 + x))])/
        (1 + x^2)^2 - (((4*I)/3)*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 
          36*x^8)*\[Alpha]s*Log[(-I - (-1)^(5/6)*x)/(-I + x)])/(1 + x^2)^6 - 
       (((28*I)/3)*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*
         \[Alpha]s*Log[(I + (-1)^(5/6)*x)/(I + x)])/(1 + x^2)^6 - 
       (((16*I)/3)*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*
         \[Alpha]s*Log[1 + x^2])/(1 + x^2)^6 - 
       (288*C1^2*x^2*\[Alpha]s*PolyLog[2, 1 + x])/(Pi*(1 + x^2)^2) + 
       (288*C1^2*x^2*\[Alpha]s*PolyLog[2, (-(-1)^(2/3) + x)/(1 + x)])/
        (Pi*(1 + x^2)^2) + (576*C1^2*x^2*\[Alpha]s*PolyLog[2, 
          1 + (-1)^(1/3)*x])/(Pi*(1 + x^2)^2) - 
       (288*C1^2*x^2*\[Alpha]s*PolyLog[2, (1 + (-1)^(1/3)*x)/(1 + x)])/
        (Pi*(1 + x^2)^2)) + Log[(I + (-1)^(1/6)*x)/(I + x)]*
      ((((4*I)/3)*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*
         \[Alpha]s*Log[1 - (-1)^(2/3)*x])/(1 + x^2)^6 - 
       (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, (-I)*(I + x)])/(Pi*(1 + x^2)^6) + 
       (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, ((-1)^(1/3) + x)/(I + x)])/(Pi*(1 + x^2)^6) - 
       (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, (I + (-1)^(1/6)*x)/(I + x)])/(Pi*(1 + x^2)^6) + 
       (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, 1 - (-1)^(2/3)*x])/(Pi*(1 + x^2)^6)) + 
     Log[1 - (-1)^(2/3)*x]*((4*C1^2*Pi*x^2*(36 + 141*x^2 + 218*x^4 + 
          141*x^6 + 36*x^8)*\[Alpha]s)/(1 + x^2)^6 + 
       ((192*I)*C1^2*x^2*\[Alpha]s*Log[(-1 + (-1)^(2/3)*x)/(-1 + x)])/
        (1 + x^2)^2 + (((16*I)/3)*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 
          141*x^6 + 36*x^8)*\[Alpha]s*Log[1 + x^2])/(1 + x^2)^6 - 
       (288*C1^2*x^2*\[Alpha]s*PolyLog[2, 1 + x])/(Pi*(1 + x^2)^2) + 
       (288*C1^2*x^2*\[Alpha]s*PolyLog[2, ((-1)^(1/3) + x)/(1 + x)])/
        (Pi*(1 + x^2)^2) + (288*C1^2*x^2*\[Alpha]s*PolyLog[2, 
          1 - (-1)^(2/3)*x])/(Pi*(1 + x^2)^2) - 
       (288*C1^2*x^2*\[Alpha]s*PolyLog[2, (1 - (-1)^(2/3)*x)/(1 + x)])/
        (Pi*(1 + x^2)^2)) + Log[(-1 + (-1)^(2/3)*x)/(-1 + x)]*
      ((-48*C1^2*Pi*x^2*\[Alpha]s)/(1 + x^2)^2 + 
       (288*C1^2*x^2*\[Alpha]s*PolyLog[2, x])/(Pi*(1 + x^2)^2) + 
       (288*C1^2*x^2*\[Alpha]s*PolyLog[2, ((-1)^(1/3) + x)/(-1 + x)])/
        (Pi*(1 + x^2)^2) + (288*C1^2*x^2*\[Alpha]s*PolyLog[2, 
          1 - (-1)^(2/3)*x])/(Pi*(1 + x^2)^2) - 
       (288*C1^2*x^2*\[Alpha]s*PolyLog[2, (-1 + (-1)^(2/3)*x)/(-1 + x)])/
        (Pi*(1 + x^2)^2)) + Log[(-I - (-1)^(1/6)*x)/(-I + x)]*
      ((((28*I)/3)*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*
         \[Alpha]s*Log[1 - (-1)^(2/3)*x])/(1 + x^2)^6 - 
       (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, I*(-I + x)])/(Pi*(1 + x^2)^6) + 
       (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, ((-1)^(1/3) + x)/(-I + x)])/(Pi*(1 + x^2)^6) + 
       (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, 1 - (-1)^(2/3)*x])/(Pi*(1 + x^2)^6) - 
       (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, (I*(-1 + (-1)^(2/3)*x))/(-I + x)])/(Pi*(1 + x^2)^6)) + 
     Log[1 - x]*(-(C1^2*Nc^2*(-155 - 173*x^2 + 3*(-565 + 768*Pi^2)*x^4 + 
           9*(-337 + 768*Pi^2)*x^6 + 9*(337 + 768*Pi^2)*x^8 + 
           3*(565 + 768*Pi^2)*x^10 + 173*x^12 + 155*x^14)*\[Alpha]s)/
        (12*Pi*(1 + x^2)^7) - (C1^2*(24 - 1825*x^2 + 2*(-12425 + 6912*Pi^2)*
           x^4 + 48*(-1679 + 1824*Pi^2)*x^6 + (-148699 + 296448*Pi^2)*x^8 + 
          (-194563 + 674304*Pi^2)*x^10 + 12*(-13453 + 94080*Pi^2)*x^12 + 
          3*(-23827 + 482816*Pi^2)*x^14 + 3*(23827 + 482816*Pi^2)*x^16 + 
          12*(13453 + 94080*Pi^2)*x^18 + (194563 + 674304*Pi^2)*x^20 + 
          (148699 + 296448*Pi^2)*x^22 + 48*(1679 + 1824*Pi^2)*x^24 + 
          2*(12425 + 6912*Pi^2)*x^26 + 1825*x^28 - 24*x^30)*\[Alpha]s)/
        (108*Pi*x^2*(1 + x^2)^7*(1 + x^2 + x^4)^3) + 
       (((16*I)*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(1 + x^2)^8 - 
         (((16*I)/3)*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 
            225*x^10 + 36*x^12)*\[Alpha]s)/(1 + x^2)^8)*Log[1 - I*x] + 
       (((-16*I)*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(1 + x^2)^8 + 
         (((16*I)/3)*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 
            225*x^10 + 36*x^12)*\[Alpha]s)/(1 + x^2)^8)*Log[1 + I*x] - 
       (((64*I)/3)*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*
         \[Alpha]s*Log[(-I + Sqrt[3] + (2*I)*x)/(I + Sqrt[3])])/(1 + x^2)^6 + 
       ((32*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
         (32*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 
            225*x^10 + 36*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        Log[(1 + I*x)/(1 - x)]*Log[x] + 
       (((192*I)*C1^2*x^4*\[Alpha]s)/(1 + x^2)^4 - 
         ((192*I)*C1^2*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4)*
        Log[(1/4 + I/4)*(-I + x)] + (((192*I)*C1^2*x^4*\[Alpha]s)/
          (1 + x^2)^4 - ((192*I)*C1^2*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4)*
        Log[(1/2 + I/2)*(-I + x)] + (((192*I)*C1^2*x^4*\[Alpha]s)/
          (1 + x^2)^4 - ((192*I)*C1^2*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4)*
        Log[(1/2 - I/2)*(I + x)] + (((192*I)*C1^2*x^4*\[Alpha]s)/
          (1 + x^2)^4 - ((192*I)*C1^2*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4)*
        Log[I + x] + (((192*I)*C1^2*x^4*\[Alpha]s)/(1 + x^2)^4 - 
         ((192*I)*C1^2*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4)*
        Log[(1 - I)*(I + x)] - (((64*I)/3)*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 
          69*x^6 + 18*x^8)*\[Alpha]s*Log[-1 + I*Sqrt[3] + 2*x])/(1 + x^2)^6 + 
       ((96*I)*C1^2*x^2*\[Alpha]s*Log[1 - (-1)^(1/3)*x])/(1 + x^2)^2 - 
       ((192*I)*C1^2*x^2*\[Alpha]s*Log[1 + (-1)^(1/3)*x])/(1 + x^2)^2 + 
       ((192*I)*C1^2*x^2*\[Alpha]s*Log[1 - (-1)^(2/3)*x])/(1 + x^2)^2 - 
       ((96*I)*C1^2*x^2*\[Alpha]s*Log[1 + (-1)^(2/3)*x])/(1 + x^2)^2 - 
       (((32*I)/3)*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*
         \[Alpha]s*Log[1 - x + x^2])/(1 + x^2)^6 + 
       Log[x]*((4*C1^2*Nc^2*(-3 - 6*x^2 + (-20 + (48*I)*Pi)*x^4 + 
            2*(43 + (96*I)*Pi)*x^6 + (6*I)*(19*I + 48*Pi)*x^8 + 
            2*(43 + (96*I)*Pi)*x^10 + (-20 + (48*I)*Pi)*x^12 - 6*x^14 - 
            3*x^16)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
         (4*C1^2*(23 - 309*x + 2176*x^2 - 8163*x^3 + (23906 + (432*I)*Pi)*
             x^4 + (-55635 - (1296*I)*Pi)*x^5 + (110893 + (4320*I)*Pi)*x^6 + 
            (-190404 - (8208*I)*Pi)*x^7 + 4*(71357 + (3888*I)*Pi)*x^8 + 
            (-376584 - (21168*I)*Pi)*x^9 + 10*(44119 + (2808*I)*Pi)*x^10 + 
            (-465042 - (28512*I)*Pi)*x^11 + 10*(44119 + (2808*I)*Pi)*x^12 + 
            (-376584 - (21168*I)*Pi)*x^13 + 4*(71357 + (3888*I)*Pi)*x^14 + 
            (-190404 - (8208*I)*Pi)*x^15 + (110893 + (4320*I)*Pi)*x^16 + 
            (-55635 - (1296*I)*Pi)*x^17 + (23906 + (432*I)*Pi)*x^18 - 
            8163*x^19 + 2176*x^20 - 309*x^21 + 23*x^22)*\[Alpha]s)/
          (9*Pi*(1 + x^2)^8*(1 - x + x^2)^3) + 
         ((192*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (192*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*Log[I + x] + 
         ((32*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
           (32*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 
              225*x^10 + 36*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
          Log[(I*(I + x))/(-1 + x)] + (288*C1^2*x^2*\[Alpha]s*
           Log[(-1 + (-1)^(1/3)*x)/(-1 + x)])/(Pi*(1 + x^2)^2) + 
         (288*C1^2*x^2*\[Alpha]s*Log[-((1 + (-1)^(1/3)*x)/(-1 + x))])/
          (Pi*(1 + x^2)^2) + (288*C1^2*x^2*\[Alpha]s*
           Log[(-1 + (-1)^(2/3)*x)/(-1 + x)])/(Pi*(1 + x^2)^2) + 
         (288*C1^2*x^2*\[Alpha]s*Log[-((1 + (-1)^(2/3)*x)/(-1 + x))])/
          (Pi*(1 + x^2)^2) - (32*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 
            18*x^8)*\[Alpha]s*Log[1 - x + x^2])/(3*Pi*(1 + x^2)^6)) + 
       (288*C1^2*x^2*\[Alpha]s*PolyLog[2, 1 - (-1)^(1/3)*x])/
        (Pi*(1 + x^2)^2) + (288*C1^2*x^2*\[Alpha]s*PolyLog[2, 
          1 - (-1)^(2/3)*x])/(Pi*(1 + x^2)^2) + 
       (288*C1^2*x^2*\[Alpha]s*PolyLog[2, 1 + (-1)^(2/3)*x])/
        (Pi*(1 + x^2)^2)) + Log[(-I + (-1)^(1/6)*x)/(-I + x)]*
      ((((4*I)/3)*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*
         \[Alpha]s*Log[1 + (-1)^(2/3)*x])/(1 + x^2)^6 - 
       (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, I*(-I + x)])/(Pi*(1 + x^2)^6) + 
       (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, (-(-1)^(1/3) + x)/(-I + x)])/(Pi*(1 + x^2)^6) - 
       (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, (-I + (-1)^(1/6)*x)/(-I + x)])/(Pi*(1 + x^2)^6) + 
       (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, 1 + (-1)^(2/3)*x])/(Pi*(1 + x^2)^6)) + 
     Log[I + x]*((-32*C1^2*Nc^2*Pi*x^4*(17 + 72*x^2 + 95*x^4 + 72*x^6 + 
          17*x^8)*\[Alpha]s)/(3*(1 + x^2)^8) + 
       (4*C1^2*Pi*x^2*(252 + 1827*x^2 + 5320*x^4 + 7130*x^6 + 5320*x^8 + 
          1827*x^10 + 252*x^12)*\[Alpha]s)/(9*(1 + x^2)^8) + 
       (((-32*I)*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(1 + x^2)^8 + 
         (((32*I)/3)*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 
            225*x^10 + 36*x^12)*\[Alpha]s)/(1 + x^2)^8)*Log[1 + x] + 
       ((-96*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
         (96*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*Log[1 + x]^2 + 
       ((4*I)*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         Log[-(-1)^(1/3) + x])/(1 + x^2)^6 + 
       ((4*I)*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         Log[(-1)^(1/3) + x])/(1 + x^2)^6 + 
       ((4*I)*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         Log[(-1)^(2/3) + x])/(1 + x^2)^6 - 
       (((4*I)/3)*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*
         \[Alpha]s*Log[1 - (-1)^(1/3)*x])/(1 + x^2)^6 - 
       ((4*I)*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         Log[1 + (-1)^(1/3)*x])/(1 + x^2)^6 - 
       ((4*I)*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         Log[1 - (-1)^(2/3)*x])/(1 + x^2)^6 - 
       (((20*I)/3)*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*
         \[Alpha]s*Log[1 + (-1)^(2/3)*x])/(1 + x^2)^6 + 
       ((-192*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
         (192*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*
        PolyLog[2, (1 - x)^(-1)] + 
       ((32*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
         (32*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 
            225*x^10 + 36*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[2, 1 - I*x] + ((192*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
         (192*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*PolyLog[2, -x] + 
       ((192*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
         (192*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*PolyLog[2, x] + 
       (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, (-1)^(1/3)*x])/(Pi*(1 + x^2)^6) + 
       (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, -((-1)^(2/3)*x)])/(Pi*(1 + x^2)^6) + 
       ((-192*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
         (192*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*
        PolyLog[2, (1 + x)^(-1)] + (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 
          141*x^6 + 36*x^8)*\[Alpha]s*PolyLog[2, 1 - (-1)^(1/3)*x])/
        (Pi*(1 + x^2)^6) + (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 
          36*x^8)*\[Alpha]s*PolyLog[2, 1 + (-1)^(2/3)*x])/(Pi*(1 + x^2)^6)) + 
     Log[-I + x]*((24*C1^2*Nc^2*Pi*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/
        (1 + x^2)^8 - (8*C1^2*Pi*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 
          556*x^8 + 225*x^10 + 36*x^12)*\[Alpha]s)/(1 + x^2)^8 + 
       (((8*I)*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(1 + x^2)^8 - 
         (((8*I)/3)*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 
            225*x^10 + 36*x^12)*\[Alpha]s)/(1 + x^2)^8)*Log[1 + x] + 
       ((16*C1^2*Nc^2*x^4*(5 + 24*x^2 + 23*x^4 + 24*x^6 + 5*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) + (16*C1^2*x^2*(36 + 207*x^2 + 484*x^4 + 671*x^6 + 
            484*x^8 + 207*x^10 + 36*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        Log[1 + x]^2 - ((4*I)*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 
          36*x^8)*\[Alpha]s*Log[-(-1)^(1/3) + x])/(1 + x^2)^6 - 
       ((4*I)*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         Log[(-1)^(2/3) + x])/(1 + x^2)^6 + 
       (((20*I)/3)*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*
         \[Alpha]s*Log[1 - (-1)^(1/3)*x])/(1 + x^2)^6 + 
       (((4*I)/3)*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*
         \[Alpha]s*Log[1 + (-1)^(2/3)*x])/(1 + x^2)^6 + 
       ((32*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
         (32*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 
            225*x^10 + 36*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[2, 1 + I*x] + ((192*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
         (192*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*PolyLog[2, -x] + 
       (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, (-1)^(1/3)*x])/(Pi*(1 + x^2)^6) + 
       (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, -((-1)^(2/3)*x)])/(Pi*(1 + x^2)^6) + 
       ((-192*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
         (192*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*
        PolyLog[2, (1 + x)^(-1)] + 
       ((-32*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
         (32*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 
            225*x^10 + 36*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[2, (1 + x)/(-I + x)] + 
       (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, 1 - (-1)^(1/3)*x])/(Pi*(1 + x^2)^6) + 
       (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, 1 + (-1)^(2/3)*x])/(Pi*(1 + x^2)^6)) + 
     Log[-((1 + (-1)^(2/3)*x)/(-1 + x))]*((-48*C1^2*Pi*x^2*\[Alpha]s)/
        (1 + x^2)^2 + (288*C1^2*x^2*\[Alpha]s*PolyLog[2, x])/
        (Pi*(1 + x^2)^2) + (288*C1^2*x^2*\[Alpha]s*PolyLog[2, 
          (-(-1)^(1/3) + x)/(-1 + x)])/(Pi*(1 + x^2)^2) + 
       (288*C1^2*x^2*\[Alpha]s*PolyLog[2, 1 + (-1)^(2/3)*x])/
        (Pi*(1 + x^2)^2) - (288*C1^2*x^2*\[Alpha]s*PolyLog[2, 
          -((1 + (-1)^(2/3)*x)/(-1 + x))])/(Pi*(1 + x^2)^2)) + 
     Log[(I - (-1)^(1/6)*x)/(I + x)]*
      ((((-20*I)/3)*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*
         \[Alpha]s*Log[1 + (-1)^(2/3)*x])/(1 + x^2)^6 - 
       (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, (-I)*(I + x)])/(Pi*(1 + x^2)^6) + 
       (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, (-(-1)^(1/3) + x)/(I + x)])/(Pi*(1 + x^2)^6) + 
       (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, 1 + (-1)^(2/3)*x])/(Pi*(1 + x^2)^6) - 
       (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, (I*(1 + (-1)^(2/3)*x))/(I + x)])/(Pi*(1 + x^2)^6)) + 
     Log[1 + (-1)^(2/3)*x]*(((-96*I)*C1^2*x^2*\[Alpha]s*
         Log[-((1 + (-1)^(2/3)*x)/(-1 + x))])/(1 + x^2)^2 - 
       (288*C1^2*x^2*\[Alpha]s*PolyLog[2, 1 + x])/(Pi*(1 + x^2)^2) + 
       (288*C1^2*x^2*\[Alpha]s*PolyLog[2, (-(-1)^(1/3) + x)/(1 + x)])/
        (Pi*(1 + x^2)^2) + (288*C1^2*x^2*\[Alpha]s*PolyLog[2, 
          1 + (-1)^(2/3)*x])/(Pi*(1 + x^2)^2) - 
       (288*C1^2*x^2*\[Alpha]s*PolyLog[2, (1 + (-1)^(2/3)*x)/(1 + x)])/
        (Pi*(1 + x^2)^2)) + Log[1 + x]*
      (-(C1^2*Nc^2*(-155 - 328*x^2 + 4*(-467 + 36*Pi^2)*x^4 - 4728*x^6 + 
           1872*Pi^2*x^8 + 4728*x^10 + 4*(467 + 36*Pi^2)*x^12 + 328*x^14 + 
           155*x^16)*\[Alpha]s)/(12*Pi*(1 + x^2)^8) + 
       (C1^2*(-24 + 1801*x^2 + (26675 + 15552*Pi^2)*x^4 + 
          2*(52721 + 71928*Pi^2)*x^6 + (229291 + 625104*Pi^2)*x^8 + 
          2*(171631 + 874584*Pi^2)*x^10 + (355999 + 3464640*Pi^2)*x^12 + 
          51*(4567 + 100944*Pi^2)*x^14 + 5852304*Pi^2*x^16 + 
          51*(-4567 + 100944*Pi^2)*x^18 + (-355999 + 3464640*Pi^2)*x^20 + 
          2*(-171631 + 874584*Pi^2)*x^22 + (-229291 + 625104*Pi^2)*x^24 + 
          2*(-52721 + 71928*Pi^2)*x^26 + (-26675 + 15552*Pi^2)*x^28 - 
          1801*x^30 + 24*x^32)*\[Alpha]s)/(108*Pi*x^2*(1 + x^2)^8*
         (1 + x^2 + x^4)^3) - ((240*I)*C1^2*x^2*\[Alpha]s*
         Log[1 - (-1)^(1/3)*x])/(1 + x^2)^2 + 
       (288*C1^2*x^2*\[Alpha]s*Log[(1 + (-1)^(1/3))*x]*Log[1 - (-1)^(1/3)*x])/
        (Pi*(1 + x^2)^2) - ((384*I)*C1^2*x^2*\[Alpha]s*Log[1 + (-1)^(1/3)*x])/
        (1 + x^2)^2 + (288*C1^2*x^2*\[Alpha]s*Log[x - (-1)^(1/3)*x]*
         Log[1 + (-1)^(1/3)*x])/(Pi*(1 + x^2)^2) - 
       ((192*I)*C1^2*x^2*\[Alpha]s*Log[1 - (-1)^(2/3)*x])/(1 + x^2)^2 + 
       (288*C1^2*x^2*\[Alpha]s*Log[(1 + (-1)^(2/3))*x]*Log[1 - (-1)^(2/3)*x])/
        (Pi*(1 + x^2)^2) - ((336*I)*C1^2*x^2*\[Alpha]s*Log[1 + (-1)^(2/3)*x])/
        (1 + x^2)^2 + (288*C1^2*x^2*\[Alpha]s*Log[x - (-1)^(2/3)*x]*
         Log[1 + (-1)^(2/3)*x])/(Pi*(1 + x^2)^2) + 
       Log[3]*((-144*C1^2*x^2*\[Alpha]s*Log[1 - (-1)^(1/3)*x])/
          (Pi*(1 + x^2)^2) - (144*C1^2*x^2*\[Alpha]s*Log[1 + (-1)^(2/3)*x])/
          (Pi*(1 + x^2)^2)) + (1152*C1^2*x^2*\[Alpha]s*PolyLog[2, 1 + x])/
        (Pi*(1 + x^2)^2) + ((32*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) - (32*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 
            556*x^8 + 225*x^10 + 36*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[2, (1 + x)/(-I + x)] - (288*C1^2*x^2*\[Alpha]s*
         PolyLog[2, (-(-1)^(1/3) + x)/(1 + x)])/(Pi*(1 + x^2)^2) - 
       (288*C1^2*x^2*\[Alpha]s*PolyLog[2, ((-1)^(1/3) + x)/(1 + x)])/
        (Pi*(1 + x^2)^2) - (288*C1^2*x^2*\[Alpha]s*PolyLog[2, 
          (-(-1)^(2/3) + x)/(1 + x)])/(Pi*(1 + x^2)^2) - 
       (288*C1^2*x^2*\[Alpha]s*PolyLog[2, ((-1)^(2/3) + x)/(1 + x)])/
        (Pi*(1 + x^2)^2) + (288*C1^2*x^2*\[Alpha]s*PolyLog[2, 
          (1 - (-1)^(1/3)*x)/(1 + x)])/(Pi*(1 + x^2)^2) + 
       (288*C1^2*x^2*\[Alpha]s*PolyLog[2, (1 + (-1)^(1/3)*x)/(1 + x)])/
        (Pi*(1 + x^2)^2) + (288*C1^2*x^2*\[Alpha]s*PolyLog[2, 
          (1 - (-1)^(2/3)*x)/(1 + x)])/(Pi*(1 + x^2)^2) + 
       (288*C1^2*x^2*\[Alpha]s*PolyLog[2, (1 + (-1)^(2/3)*x)/(1 + x)])/
        (Pi*(1 + x^2)^2)) + Log[(I - (-1)^(5/6)*x)/(I + x)]*
      ((-8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, (-I)*(I + x)])/(Pi*(1 + x^2)^6) + 
       (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, ((-1)^(2/3) + x)/(I + x)])/(Pi*(1 + x^2)^6) + 
       (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, 1 - (-1)^(1/3)*x])/(Pi*(1 + x^2)^6) - 
       (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, (I - (-1)^(5/6)*x)/(I + x)])/(Pi*(1 + x^2)^6)) + 
     Log[(-I + (-1)^(5/6)*x)/(-I + x)]*
      ((-8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, I*(-I + x)])/(Pi*(1 + x^2)^6) + 
       (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, ((-1)^(2/3) + x)/(-I + x)])/(Pi*(1 + x^2)^6) + 
       (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, 1 - (-1)^(1/3)*x])/(Pi*(1 + x^2)^6) - 
       (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, (-I + (-1)^(5/6)*x)/(-I + x)])/(Pi*(1 + x^2)^6)) + 
     Log[(I + (-1)^(5/6)*x)/(I + x)]*
      ((-8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, (-I)*(I + x)])/(Pi*(1 + x^2)^6) + 
       (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, (-(-1)^(2/3) + x)/(I + x)])/(Pi*(1 + x^2)^6) + 
       (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, 1 + (-1)^(1/3)*x])/(Pi*(1 + x^2)^6) - 
       (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, (I + (-1)^(5/6)*x)/(I + x)])/(Pi*(1 + x^2)^6)) - 
     (32*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s*
       Log[(-(-1)^(2/3) + x)/(1 + (-1)^(2/3))]*
       PolyLog[2, (1 + I*Sqrt[3] + I*(I + Sqrt[3])*x)/2])/
      (3*Pi*(1 + x^2)^6) + 
     ((-2*C1^2*Nc^2*(1 - 2*x^2 + 263*x^4 + 1030*x^6 - 65*x^8 + 1030*x^10 + 
          263*x^12 - 2*x^14 + x^16)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
       (2*C1^2*(-35 + 1344*x^2 + 18892*x^4 + 102834*x^6 + 330403*x^8 + 
          760710*x^10 + 1325359*x^12 + 1834392*x^14 + 2035147*x^16 + 
          1834392*x^18 + 1325359*x^20 + 760710*x^22 + 330403*x^24 + 
          102834*x^26 + 18892*x^28 + 1344*x^30 - 35*x^32)*\[Alpha]s)/
        (9*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^4))*PolyLog[2, (1 + x^2)^(-1)] + 
     Log[1 + x^2 + x^4]*((-2*C1^2*Pi*x^2*(108 + 417*x^2 + 658*x^4 + 417*x^6 + 
          108*x^8)*\[Alpha]s)/(9*(1 + x^2)^6) + 
       (4*C1^2*x^2*(108 + 417*x^2 + 658*x^4 + 417*x^6 + 108*x^8)*\[Alpha]s*
         PolyLog[2, (1 + x^2)^(-1)])/(3*Pi*(1 + x^2)^6)) + 
     Log[x]*((C1^2*Nc^2*x^2*(48 + 2*(-99 + 20*Pi^2)*x^2 + 
          48*(-29 + 6*Pi^2)*x^4 + (1147 + 16*Pi^2)*x^6 + 
          36*(41 + 8*Pi^2)*x^8 + 8*(114 + 5*Pi^2)*x^10 + 236*x^12 + 96*x^14)*
         \[Alpha]s)/(3*Pi*(1 + x^2)^8) + 
       (C1^2*x^2*(7416 + 87528*x^2 + 431470*x^4 + 1271627*x^6 + 2643253*x^8 + 
          4096924*x^10 + 4926143*x^12 + 4623100*x^14 + 3393133*x^16 + 
          1906343*x^18 + 794800*x^20 + 227370*x^22 + 37998*x^24 + 2142*x^26 - 
          18*x^28 + 4*Pi^2*(1 + x^2 + x^4)^3*(1080 + 6405*x^2 + 15764*x^4 + 
            21958*x^6 + 15764*x^8 + 6405*x^10 + 1080*x^12))*\[Alpha]s)/
        (27*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^3) + 
       (((-96*I)*C1^2*x^4*\[Alpha]s)/(1 + x^2)^4 + 
         ((96*I)*C1^2*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4)*
        Log[(1/2 - I/2)*(-I + x)] + 
       ((192*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
         (192*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*Log[1/2 + I/2]*
        Log[(1/2 - I/2)*(-I + x)] + (((48*I)*C1^2*x^4*\[Alpha]s)/
          (1 + x^2)^4 - ((48*I)*C1^2*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4)*
        Log[(1/2 + I/2)*(-I + x)] + 
       ((16*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
         (16*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 
            225*x^10 + 36*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        Log[-I + x]^2 + ((24*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
         (4*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*\[Alpha]s)/
          (3*Pi*(1 + x^2)^6))*Log[(-I + x)/x]^2 + 
       (((-48*I)*C1^2*x^4*\[Alpha]s)/(1 + x^2)^4 + 
         ((48*I)*C1^2*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4)*
        Log[(1/2 - I/2)*(I + x)] + (((96*I)*C1^2*x^4*\[Alpha]s)/(1 + x^2)^4 - 
         ((96*I)*C1^2*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4)*
        Log[(1/2 + I/2)*(I + x)] + ((192*C1^2*x^4*\[Alpha]s)/
          (Pi*(1 + x^2)^4) - (192*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*
        Log[1/2 - I/2]*Log[(1/2 + I/2)*(I + x)] + 
       ((-24*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
         (4*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*\[Alpha]s)/
          (3*Pi*(1 + x^2)^6))*Log[I + x]^2 + 
       ((24*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
         (4*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*\[Alpha]s)/
          (3*Pi*(1 + x^2)^6))*Log[(I + x)/(2*x)]^2 + 
       ((32*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
         (32*C1^2*x^2*(18 + 99*x^2 + 254*x^4 + 301*x^6 + 254*x^8 + 99*x^10 + 
            18*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*Log[1 + x]^2 - 
       (((32*I)/9)*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*
         \[Alpha]s*Log[((-1)^(1/3) + x)/(-1 + (-1)^(1/3))])/(1 + x^2)^6 + 
       (4*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         Log[(-I - (-1)^(1/6)*x)/(-I + x)]^2)/(Pi*(1 + x^2)^6) + 
       (4*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         Log[(I - (-1)^(1/6)*x)/(I + x)]^2)/(Pi*(1 + x^2)^6) + 
       (4*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         Log[(-I + (-1)^(1/6)*x)/(-I + x)]^2)/(Pi*(1 + x^2)^6) + 
       (4*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         Log[(I + (-1)^(1/6)*x)/(I + x)]^2)/(Pi*(1 + x^2)^6) + 
       (144*C1^2*x^2*\[Alpha]s*Log[1 + (-1)^(1/3)*x]^2)/(Pi*(1 + x^2)^2) + 
       (144*C1^2*x^2*\[Alpha]s*Log[1 + (-1)^(2/3)*x]^2)/(Pi*(1 + x^2)^2) + 
       Log[I + x]*(((-32*C1^2*Nc^2*x^4*(7 + 24*x^2 + 49*x^4 + 24*x^6 + 7*x^8)*
             \[Alpha]s)/(Pi*(1 + x^2)^8) + (32*C1^2*x^2*(36 + 243*x^2 + 
              628*x^4 + 887*x^6 + 628*x^8 + 243*x^10 + 36*x^12)*\[Alpha]s)/
            (3*Pi*(1 + x^2)^8))*Log[1 + x] + 
         (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
           Log[1 - (-1)^(1/3)*x])/(Pi*(1 + x^2)^6) + 
         (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
           Log[1 + (-1)^(2/3)*x])/(Pi*(1 + x^2)^6)) + 
       Log[-I + x]*(((16*I)*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 - (((16*I)/3)*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 
            779*x^6 + 556*x^8 + 225*x^10 + 36*x^12)*\[Alpha]s)/(1 + x^2)^8 + 
         ((-32*C1^2*Nc^2*x^4*(7 + 24*x^2 + 49*x^4 + 24*x^6 + 7*x^8)*
             \[Alpha]s)/(Pi*(1 + x^2)^8) + (32*C1^2*x^2*(36 + 243*x^2 + 
              628*x^4 + 887*x^6 + 628*x^8 + 243*x^10 + 36*x^12)*\[Alpha]s)/
            (3*Pi*(1 + x^2)^8))*Log[1 + x] + 
         (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
           Log[1 - (-1)^(1/3)*x])/(Pi*(1 + x^2)^6) + 
         (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
           Log[1 + (-1)^(2/3)*x])/(Pi*(1 + x^2)^6)) + 
       (4*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         Log[(-I - (-1)^(5/6)*x)/(-I + x)]^2)/(Pi*(1 + x^2)^6) + 
       (4*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         Log[(I - (-1)^(5/6)*x)/(I + x)]^2)/(Pi*(1 + x^2)^6) + 
       (4*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         Log[(-I + (-1)^(5/6)*x)/(-I + x)]^2)/(Pi*(1 + x^2)^6) + 
       (4*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         Log[(I + (-1)^(5/6)*x)/(I + x)]^2)/(Pi*(1 + x^2)^6) + 
       (((32*I)/9)*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*
         \[Alpha]s*Log[1 + I*Sqrt[3] - x + I*Sqrt[3]*x])/(1 + x^2)^6 - 
       (((8*I)/9)*C1^2*x^2*(108 + 417*x^2 + 658*x^4 + 417*x^6 + 108*x^8)*
         \[Alpha]s*Log[(-I + Sqrt[3] - (2*I)*x^2)/(I + Sqrt[3])])/
        (1 + x^2)^6 + (((8*I)/9)*C1^2*x^2*(108 + 417*x^2 + 658*x^4 + 
          417*x^6 + 108*x^8)*\[Alpha]s*Log[(I/2)*(I + Sqrt[3] + (2*I)*x^2)])/
        (1 + x^2)^6 - (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*
         \[Alpha]s*Log[1 - (-1)^(1/3)*x]*Log[1 + x^2])/(Pi*(1 + x^2)^6) - 
       (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         Log[1 + (-1)^(2/3)*x]*Log[1 + x^2])/(Pi*(1 + x^2)^6) + 
       Log[1 + x]*((-4*C1^2*Nc^2*(-1 + x^2)^2*(3 + 12*x^2 + 41*x^4 - 16*x^6 + 
            41*x^8 + 12*x^10 + 3*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
         (4*C1^2*(1 + x)^2*(23 + 263*x + 1627*x^2 + 4646*x^3 + 12987*x^4 + 
            25015*x^5 + 47876*x^6 + 69637*x^7 + 98278*x^8 + 110391*x^9 + 
            122130*x^10 + 110391*x^11 + 98278*x^12 + 69637*x^13 + 
            47876*x^14 + 25015*x^15 + 12987*x^16 + 4646*x^17 + 1627*x^18 + 
            263*x^19 + 23*x^20)*\[Alpha]s)/(9*Pi*(1 + x^2)^8*
           (1 + x + x^2)^3) - (288*C1^2*x^2*\[Alpha]s*Log[1 - (-1)^(1/3)*x])/
          (Pi*(1 + x^2)^2) - (288*C1^2*x^2*\[Alpha]s*Log[1 + (-1)^(1/3)*x])/
          (Pi*(1 + x^2)^2) - (288*C1^2*x^2*\[Alpha]s*Log[1 - (-1)^(2/3)*x])/
          (Pi*(1 + x^2)^2) - (288*C1^2*x^2*\[Alpha]s*Log[1 + (-1)^(2/3)*x])/
          (Pi*(1 + x^2)^2) - (32*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 
            18*x^8)*\[Alpha]s*Log[1 + x + x^2])/(3*Pi*(1 + x^2)^6)) + 
       Log[I*(-I + x)]*(((-8*I)*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 
            36*x^8)*\[Alpha]s)/(1 + x^2)^6 + 
         (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
           Log[-(-1)^(1/3) + x])/(Pi*(1 + x^2)^6) + 
         (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
           Log[(-1)^(1/3) + x])/(Pi*(1 + x^2)^6) + 
         (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
           Log[(-1)^(2/3) + x])/(Pi*(1 + x^2)^6) - 
         (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
           Log[1 - x + x^2])/(Pi*(1 + x^2)^6) - 
         (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
           Log[1 + x + x^2])/(Pi*(1 + x^2)^6)) + Log[(-I)*(I + x)]*
        (((-8*I)*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*
           \[Alpha]s)/(1 + x^2)^6 + (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 
            141*x^6 + 36*x^8)*\[Alpha]s*Log[-(-1)^(1/3) + x])/
          (Pi*(1 + x^2)^6) + (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 
            36*x^8)*\[Alpha]s*Log[(-1)^(1/3) + x])/(Pi*(1 + x^2)^6) + 
         (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
           Log[(-1)^(2/3) + x])/(Pi*(1 + x^2)^6) - 
         (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
           Log[1 - x + x^2])/(Pi*(1 + x^2)^6) - 
         (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
           Log[1 + x + x^2])/(Pi*(1 + x^2)^6)) + Log[1 + x^2]*
        ((12*C1^2*Nc^2*x^4*((4*I)*Pi*(1 + x^2)^4 + 9*(7 + 28*x^2 - 17*x^4 + 
              28*x^6 + 7*x^8))*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
         (((4*I)/3)*C1^2*x^2*(2*Pi*(1 + x^2)^2*(36 + 111*x^2 + 190*x^4 + 
              111*x^6 + 36*x^8) + (27*I)*(24 + 163*x^2 + 388*x^4 + 323*x^6 + 
              388*x^8 + 163*x^10 + 24*x^12))*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
         (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
           Log[1 - x + x^2])/(Pi*(1 + x^2)^6) + 
         (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
           Log[1 + x + x^2])/(Pi*(1 + x^2)^6) - 
         (8*C1^2*x^2*(108 + 417*x^2 + 658*x^4 + 417*x^6 + 108*x^8)*\[Alpha]s*
           Log[1 + x^2 + x^4])/(3*Pi*(1 + x^2)^6)) + 
       (288*C1^2*x^2*(1 + 4*x^2 + 4*x^4 + 4*x^6 + x^8)*\[Alpha]s*
         Log[\[Mu]/mb])/(Pi*(1 + x^2)^6) + 
       ((-96*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
         (16*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*\[Alpha]s)/
          (3*Pi*(1 + x^2)^6))*PolyLog[2, 1 - I*x] + 
       ((-144*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
         (8*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6))*PolyLog[2, 1 + I*x] - 
       (32*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s*
         PolyLog[2, (I + Sqrt[3] - (2*I)*x)/((-I + Sqrt[3])*x)])/
        (3*Pi*(1 + x^2)^6) - (32*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 
          18*x^8)*\[Alpha]s*PolyLog[2, (-I + Sqrt[3] + (2*I)*x)/
           ((I + Sqrt[3])*x)])/(3*Pi*(1 + x^2)^6) + 
       ((-192*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
         (32*C1^2*x^2*(18 + 87*x^2 + 146*x^4 + 87*x^6 + 18*x^8)*\[Alpha]s)/
          (3*Pi*(1 + x^2)^6))*PolyLog[2, -x] + 
       ((-192*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
         (32*C1^2*x^2*(18 + 51*x^2 + 74*x^4 + 51*x^6 + 18*x^8)*\[Alpha]s)/
          (3*Pi*(1 + x^2)^6))*PolyLog[2, x] + 
       (32*C1^2*x^2*(18 + 75*x^2 + 106*x^4 + 75*x^6 + 18*x^8)*\[Alpha]s*
         PolyLog[2, -((-1)^(1/3)*x)])/(3*Pi*(1 + x^2)^6) + 
       (32*C1^2*x^2*(18 + 75*x^2 + 106*x^4 + 75*x^6 + 18*x^8)*\[Alpha]s*
         PolyLog[2, (-1)^(1/3)*x])/(3*Pi*(1 + x^2)^6) + 
       (32*C1^2*x^2*(18 + 75*x^2 + 106*x^4 + 75*x^6 + 18*x^8)*\[Alpha]s*
         PolyLog[2, -((-1)^(2/3)*x)])/(3*Pi*(1 + x^2)^6) + 
       (32*C1^2*x^2*(18 + 75*x^2 + 106*x^4 + 75*x^6 + 18*x^8)*\[Alpha]s*
         PolyLog[2, (-1)^(2/3)*x])/(3*Pi*(1 + x^2)^6) + 
       ((-16*C1^2*Nc^2*x^4*(5 + 24*x^2 + 23*x^4 + 24*x^6 + 5*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) - (16*C1^2*x^2*(36 + 207*x^2 + 484*x^4 + 671*x^6 + 
            484*x^8 + 207*x^10 + 36*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[2, -x^2] + ((-384*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
         (384*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*
        PolyLog[2, (-I + x)/x] + ((192*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
         (192*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*
        PolyLog[2, ((1/2 + I/2)*(I + x))/x] + 
       ((-384*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
         (384*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*
        PolyLog[2, (I + x)/x] + ((192*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
         (192*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*
        PolyLog[2, ((1 + I) + (1 - I)*x)/(2*x)] + 
       ((192*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
         (192*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*
        PolyLog[2, ((1 - I) + (1 + I)*x)/(2*x)] + 
       (32*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s*
         PolyLog[2, (-1 + I*Sqrt[3] + 2*x)/(2*x)])/(3*Pi*(1 + x^2)^6) - 
       (8*C1^2*x^2*(108 + 417*x^2 + 658*x^4 + 417*x^6 + 108*x^8)*\[Alpha]s*
         PolyLog[2, (-I + Sqrt[3] - (2*I)*x^2)/(I + Sqrt[3])])/
        (3*Pi*(1 + x^2)^6) - (8*C1^2*x^2*(108 + 417*x^2 + 658*x^4 + 417*x^6 + 
          108*x^8)*\[Alpha]s*PolyLog[2, (I + Sqrt[3] + (2*I)*x^2)/
           (-I + Sqrt[3])])/(3*Pi*(1 + x^2)^6) + 
       ((48*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
         (8*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*\[Alpha]s)/
          (3*Pi*(1 + x^2)^6))*PolyLog[2, 1 + x^2]) + 
     Log[1 + x^2]*(-(C1^2*Nc^2*(-37 - 48*x^2 + 32*(-11 + 13*Pi^2)*x^4 + 
           48*(-21 + 32*Pi^2)*x^6 + 2720*Pi^2*x^8 + 48*(21 + 32*Pi^2)*x^10 + 
           32*(11 + 13*Pi^2)*x^12 + 48*x^14 + 37*x^16)*\[Alpha]s)/
        (12*Pi*(1 + x^2)^8) - (C1^2*(12 - 2483*x^2 + (-34489 + 17280*Pi^2)*
           x^4 + 2*(-87121 + 75168*Pi^2)*x^6 + (-497369 + 641856*Pi^2)*x^8 + 
          14*(-66155 + 125616*Pi^2)*x^10 + (-1143761 + 3447840*Pi^2)*x^12 + 
          (-819435 + 5079936*Pi^2)*x^14 + 5768160*Pi^2*x^16 + 
          (819435 + 5079936*Pi^2)*x^18 + (1143761 + 3447840*Pi^2)*x^20 + 
          14*(66155 + 125616*Pi^2)*x^22 + (497369 + 641856*Pi^2)*x^24 + 
          2*(87121 + 75168*Pi^2)*x^26 + (34489 + 17280*Pi^2)*x^28 + 
          2483*x^30 - 12*x^32)*\[Alpha]s)/(108*Pi*x^2*(1 + x^2)^8*
         (1 + x^2 + x^4)^3) - (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 
          36*x^8)*\[Alpha]s*PolyLog[2, (-1)^(1/3)*x])/(Pi*(1 + x^2)^6) - 
       (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, -((-1)^(2/3)*x)])/(Pi*(1 + x^2)^6) + 
       (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, 1 + (-1)^(1/3)*x])/(Pi*(1 + x^2)^6) + 
       (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
         PolyLog[2, 1 - (-1)^(2/3)*x])/(Pi*(1 + x^2)^6) + 
       ((24*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
         (4*C1^2*x^2*(180 + 723*x^2 + 1126*x^4 + 723*x^6 + 180*x^8)*
           \[Alpha]s)/(3*Pi*(1 + x^2)^6))*PolyLog[2, 1 + x^2]) + 
     Log[-((I + Sqrt[3] + (2*I)*x^2)/((-I + Sqrt[3])*x^2))]*
      ((4*C1^2*Pi*x^2*(108 + 417*x^2 + 658*x^4 + 417*x^6 + 108*x^8)*
         \[Alpha]s)/(27*(1 + x^2)^6) - 
       (4*C1^2*x^2*(108 + 417*x^2 + 658*x^4 + 417*x^6 + 108*x^8)*\[Alpha]s*
         PolyLog[2, (I + Sqrt[3] + (2*I)*x^2)/(-I + Sqrt[3])])/
        (3*Pi*(1 + x^2)^6) + (4*C1^2*x^2*(108 + 417*x^2 + 658*x^4 + 417*x^6 + 
          108*x^8)*\[Alpha]s*PolyLog[2, -((I + Sqrt[3] + (2*I)*x^2)/
            ((-I + Sqrt[3])*x^2))])/(3*Pi*(1 + x^2)^6) - 
       (4*C1^2*x^2*(108 + 417*x^2 + 658*x^4 + 417*x^6 + 108*x^8)*\[Alpha]s*
         PolyLog[2, (1 - I*Sqrt[3] + 2*x^2)/(2*x^2)])/(3*Pi*(1 + x^2)^6)) + 
     Log[(I - Sqrt[3] + (2*I)*x^2)/((I + Sqrt[3])*x^2)]*
      ((4*C1^2*x^2*(108 + 417*x^2 + 658*x^4 + 417*x^6 + 108*x^8)*\[Alpha]s*
         PolyLog[2, -x^2])/(3*Pi*(1 + x^2)^6) - 
       (4*C1^2*x^2*(108 + 417*x^2 + 658*x^4 + 417*x^6 + 108*x^8)*\[Alpha]s*
         PolyLog[2, (-I + Sqrt[3] - (2*I)*x^2)/(I + Sqrt[3])])/
        (3*Pi*(1 + x^2)^6) + (4*C1^2*x^2*(108 + 417*x^2 + 658*x^4 + 417*x^6 + 
          108*x^8)*\[Alpha]s*PolyLog[2, (I - Sqrt[3] + (2*I)*x^2)/
           ((I + Sqrt[3])*x^2)])/(3*Pi*(1 + x^2)^6) - 
       (4*C1^2*x^2*(108 + 417*x^2 + 658*x^4 + 417*x^6 + 108*x^8)*\[Alpha]s*
         PolyLog[2, (1 + I*Sqrt[3] + 2*x^2)/(2*x^2)])/(3*Pi*(1 + x^2)^6)) + 
     (16*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
       PolyLog[3, -(-1)^(1/6)])/(Pi*(1 + x^2)^6) + 
     (16*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
       PolyLog[3, (-1)^(1/6)])/(Pi*(1 + x^2)^6) + 
     (576*C1^2*x^2*\[Alpha]s*PolyLog[3, -(-1)^(1/3)])/(Pi*(1 + x^2)^2) + 
     (576*C1^2*x^2*\[Alpha]s*PolyLog[3, (-1)^(1/3)])/(Pi*(1 + x^2)^2) + 
     (576*C1^2*x^2*\[Alpha]s*PolyLog[3, -(-1)^(2/3)])/(Pi*(1 + x^2)^2) + 
     (576*C1^2*x^2*\[Alpha]s*PolyLog[3, (-1)^(2/3)])/(Pi*(1 + x^2)^2) + 
     (16*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
       PolyLog[3, -(-1)^(5/6)])/(Pi*(1 + x^2)^6) + 
     (16*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
       PolyLog[3, (-1)^(5/6)])/(Pi*(1 + x^2)^6) - 
     (64*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s*
       PolyLog[3, (-1)^(1/3)/(-1 + (-1)^(1/3))])/(3*Pi*(1 + x^2)^6) - 
     (64*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s*
       PolyLog[3, (-1)^(2/3)/(1 + (-1)^(2/3))])/(3*Pi*(1 + x^2)^6) - 
     (4*C1^2*x^2*(108 + 417*x^2 + 658*x^4 + 417*x^6 + 108*x^8)*\[Alpha]s*
       PolyLog[3, (-I + Sqrt[3])/(I + Sqrt[3])])/(3*Pi*(1 + x^2)^6) - 
     (4*C1^2*x^2*(108 + 417*x^2 + 658*x^4 + 417*x^6 + 108*x^8)*\[Alpha]s*
       PolyLog[3, (I + Sqrt[3])/(-I + Sqrt[3])])/(3*Pi*(1 + x^2)^6) + 
     (32*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s*
       PolyLog[3, 1 - (-1)^(2/3)/x])/(3*Pi*(1 + x^2)^6) + 
     ((-64*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
       (64*C1^2*x^2*(18 + 99*x^2 + 254*x^4 + 301*x^6 + 254*x^8 + 99*x^10 + 
          18*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*PolyLog[3, 1 - x] + 
     ((48*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
       (8*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*\[Alpha]s)/
        (3*Pi*(1 + x^2)^6))*PolyLog[3, 1/2 + (I/2)*x] + 
     ((-16*C1^2*Nc^2*x^4*(7 + 12*x^2 + 70*x^4 + 12*x^6 + 7*x^8)*\[Alpha]s)/
        (Pi*(1 + x^2)^8) + (8*C1^2*x^2*(252 + 1617*x^2 + 4000*x^4 + 
          5630*x^6 + 4000*x^8 + 1617*x^10 + 252*x^12)*\[Alpha]s)/
        (3*Pi*(1 + x^2)^8))*PolyLog[3, 1 - I*x] + 
     ((-16*C1^2*Nc^2*x^4*(7 + 12*x^2 + 70*x^4 + 12*x^6 + 7*x^8)*\[Alpha]s)/
        (Pi*(1 + x^2)^8) + (8*C1^2*x^2*(252 + 1617*x^2 + 4000*x^4 + 
          5630*x^6 + 4000*x^8 + 1617*x^10 + 252*x^12)*\[Alpha]s)/
        (3*Pi*(1 + x^2)^8))*PolyLog[3, 1 + I*x] + 
     ((32*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
       (32*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 225*x^10 + 
          36*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
      PolyLog[3, (1 + I*x)/(1 - x)] + 
     (32*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s*
       PolyLog[3, (I + Sqrt[3] - (2*I)*x)/(-I + Sqrt[3])])/
      (3*Pi*(1 + x^2)^6) + (32*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 
        18*x^8)*\[Alpha]s*PolyLog[3, (-I + Sqrt[3] + (2*I)*x)/(I + Sqrt[3])])/
      (3*Pi*(1 + x^2)^6) + (32*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 
        18*x^8)*\[Alpha]s*PolyLog[3, -(1 + I*Sqrt[3] - 2*x)/(2*x)])/
      (3*Pi*(1 + x^2)^6) + ((192*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
       (192*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*
      PolyLog[3, -((1 + I) - (1 - I)*x)/(2*x)] - 
     (32*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s*
       PolyLog[3, (I + Sqrt[3] - (2*I)*x)/((-I + Sqrt[3])*x)])/
      (3*Pi*(1 + x^2)^6) - (32*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 
        18*x^8)*\[Alpha]s*PolyLog[3, (-I + Sqrt[3] + (2*I)*x)/
         ((I + Sqrt[3])*x)])/(3*Pi*(1 + x^2)^6) + 
     ((-32*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
       (32*C1^2*x^2*(18 + 99*x^2 + 254*x^4 + 301*x^6 + 254*x^8 + 99*x^10 + 
          18*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*PolyLog[3, -x] + 
     ((-32*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
       (32*C1^2*x^2*(18 + 99*x^2 + 254*x^4 + 301*x^6 + 254*x^8 + 99*x^10 + 
          18*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*PolyLog[3, x] - 
     (32*C1^2*x^2*(18 + 75*x^2 + 106*x^4 + 75*x^6 + 18*x^8)*\[Alpha]s*
       PolyLog[3, -((-1)^(1/3)*x)])/(3*Pi*(1 + x^2)^6) - 
     (32*C1^2*x^2*(18 + 75*x^2 + 106*x^4 + 75*x^6 + 18*x^8)*\[Alpha]s*
       PolyLog[3, (-1)^(1/3)*x])/(3*Pi*(1 + x^2)^6) - 
     (32*C1^2*x^2*(18 + 75*x^2 + 106*x^4 + 75*x^6 + 18*x^8)*\[Alpha]s*
       PolyLog[3, -((-1)^(2/3)*x)])/(3*Pi*(1 + x^2)^6) - 
     (32*C1^2*x^2*(18 + 75*x^2 + 106*x^4 + 75*x^6 + 18*x^8)*\[Alpha]s*
       PolyLog[3, (-1)^(2/3)*x])/(3*Pi*(1 + x^2)^6) + 
     ((-4*C1^2*Nc^2*x^4*(5 + 12*x^2 + 44*x^4 + 12*x^6 + 5*x^8)*\[Alpha]s)/
        (Pi*(1 + x^2)^8) + (2*C1^2*x^2*(396 + 2433*x^2 + 6080*x^4 + 
          8266*x^6 + 6080*x^8 + 2433*x^10 + 396*x^12)*\[Alpha]s)/
        (3*Pi*(1 + x^2)^8))*PolyLog[3, -x^2] + 
     ((-192*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
       (192*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*
      PolyLog[3, (-1/2 + I/2)*(-I + x)] - 
     (32*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
       PolyLog[3, I*(-I + x)])/(Pi*(1 + x^2)^6) + 
     ((-192*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
       (192*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*
      PolyLog[3, (1/2 + I/2)*(-I + x)] + 
     ((-32*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
       (32*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 225*x^10 + 
          36*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
      PolyLog[3, (-I + x)/(-1 + x)] + 
     ((-48*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
       (8*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*\[Alpha]s)/
        (3*Pi*(1 + x^2)^6))*PolyLog[3, (-I + x)/(2*x)] + 
     ((432*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
       (8*C1^2*x^2*(36 - 33*x^2 - 98*x^4 - 33*x^6 + 36*x^8)*\[Alpha]s)/
        (3*Pi*(1 + x^2)^6))*PolyLog[3, (-I + x)/x] + 
     ((-192*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
       (192*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*
      PolyLog[3, (-1/2 - I/2)*(I + x)] + 
     ((48*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
       (8*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*\[Alpha]s)/
        (3*Pi*(1 + x^2)^6))*PolyLog[3, (-I/2)*(I + x)] - 
     (32*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
       PolyLog[3, (-I)*(I + x)])/(Pi*(1 + x^2)^6) + 
     ((-192*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
       (192*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*
      PolyLog[3, (1/2 - I/2)*(I + x)] + 
     ((32*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
       (32*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 225*x^10 + 
          36*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
      PolyLog[3, (I*(I + x))/(-1 + x)] + 
     ((-32*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
       (32*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 225*x^10 + 
          36*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
      PolyLog[3, (I + x)/(-1 + x)] + 
     ((-48*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
       (8*C1^2*x^2*(36 + 111*x^2 + 190*x^4 + 111*x^6 + 36*x^8)*\[Alpha]s)/
        (3*Pi*(1 + x^2)^6))*PolyLog[3, (I + x)/(2*x)] + 
     ((192*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
       (192*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*
      PolyLog[3, ((1/2 + I/2)*(I + x))/x] + 
     ((432*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
       (8*C1^2*x^2*(36 - 33*x^2 - 98*x^4 - 33*x^6 + 36*x^8)*\[Alpha]s)/
        (3*Pi*(1 + x^2)^6))*PolyLog[3, (I + x)/x] + 
     ((-64*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
       (64*C1^2*x^2*(18 + 99*x^2 + 254*x^4 + 301*x^6 + 254*x^8 + 99*x^10 + 
          18*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*PolyLog[3, 1 + x] + 
     ((32*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
       (32*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 225*x^10 + 
          36*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
      PolyLog[3, ((-I)*(1 + x))/(-I + x)] + 
     ((-32*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
       (32*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 225*x^10 + 
          36*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
      PolyLog[3, (1 + x)/(-I + x)] + 
     ((32*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
       (32*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 225*x^10 + 
          36*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
      PolyLog[3, (I*(1 + x))/(I + x)] + 
     ((-32*C1^2*Nc^2*x^4*(1 + 13*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
       (32*C1^2*x^2*(36 + 225*x^2 + 556*x^4 + 779*x^6 + 556*x^8 + 225*x^10 + 
          36*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
      PolyLog[3, (1 + x)/(I + x)] - (288*C1^2*x^2*\[Alpha]s*
       PolyLog[3, (-(-1)^(1/3) + x)/(-1 + x)])/(Pi*(1 + x^2)^2) - 
     (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
       PolyLog[3, (-(-1)^(1/3) + x)/(-I + x)])/(Pi*(1 + x^2)^6) - 
     (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
       PolyLog[3, (-(-1)^(1/3) + x)/(I + x)])/(Pi*(1 + x^2)^6) - 
     (288*C1^2*x^2*\[Alpha]s*PolyLog[3, (-(-1)^(1/3) + x)/(1 + x)])/
      (Pi*(1 + x^2)^2) + (32*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 
        18*x^8)*\[Alpha]s*PolyLog[3, ((-1)^(1/3) + x)/(-1 + (-1)^(1/3))])/
      (3*Pi*(1 + x^2)^6) - (288*C1^2*x^2*\[Alpha]s*
       PolyLog[3, ((-1)^(1/3) + x)/(-1 + x)])/(Pi*(1 + x^2)^2) + 
     (32*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s*
       PolyLog[3, ((-1)^(1/3) + x)/x])/(3*Pi*(1 + x^2)^6) - 
     (32*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s*
       PolyLog[3, -(((-1)^(1/3) + x)/((-1 + (-1)^(1/3))*x))])/
      (3*Pi*(1 + x^2)^6) - (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 
        36*x^8)*\[Alpha]s*PolyLog[3, ((-1)^(1/3) + x)/(-I + x)])/
      (Pi*(1 + x^2)^6) - (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 
        36*x^8)*\[Alpha]s*PolyLog[3, ((-1)^(1/3) + x)/(I + x)])/
      (Pi*(1 + x^2)^6) - (288*C1^2*x^2*\[Alpha]s*
       PolyLog[3, ((-1)^(1/3) + x)/(1 + x)])/(Pi*(1 + x^2)^2) - 
     (288*C1^2*x^2*\[Alpha]s*PolyLog[3, (-(-1)^(2/3) + x)/(-1 + x)])/
      (Pi*(1 + x^2)^2) - (32*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 
        18*x^8)*\[Alpha]s*PolyLog[3, (-(-1)^(2/3) + x)/((1 + (-1)^(2/3))*x)])/
      (3*Pi*(1 + x^2)^6) - (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 
        36*x^8)*\[Alpha]s*PolyLog[3, (-(-1)^(2/3) + x)/(-I + x)])/
      (Pi*(1 + x^2)^6) - (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 
        36*x^8)*\[Alpha]s*PolyLog[3, (-(-1)^(2/3) + x)/(I + x)])/
      (Pi*(1 + x^2)^6) - (288*C1^2*x^2*\[Alpha]s*
       PolyLog[3, (-(-1)^(2/3) + x)/(1 + x)])/(Pi*(1 + x^2)^2) - 
     (288*C1^2*x^2*\[Alpha]s*PolyLog[3, ((-1)^(2/3) + x)/(-1 + x)])/
      (Pi*(1 + x^2)^2) - (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 
        36*x^8)*\[Alpha]s*PolyLog[3, ((-1)^(2/3) + x)/(-I + x)])/
      (Pi*(1 + x^2)^6) - (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 
        36*x^8)*\[Alpha]s*PolyLog[3, ((-1)^(2/3) + x)/(I + x)])/
      (Pi*(1 + x^2)^6) - (288*C1^2*x^2*\[Alpha]s*
       PolyLog[3, ((-1)^(2/3) + x)/(1 + x)])/(Pi*(1 + x^2)^2) + 
     ((192*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
       (192*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*
      PolyLog[3, ((1 + I) + (1 - I)*x)/(2*x)] + 
     ((192*C1^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
       (192*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4))*
      PolyLog[3, ((1 - I) + (1 + I)*x)/(2*x)] + 
     (32*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s*
       PolyLog[3, (-1 + I*Sqrt[3] + 2*x)/(2*x)])/(3*Pi*(1 + x^2)^6) + 
     (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
       PolyLog[3, (-I + (-1)^(1/6)*x)/(-I + x)])/(Pi*(1 + x^2)^6) + 
     (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
       PolyLog[3, (I + (-1)^(1/6)*x)/(I + x)])/(Pi*(1 + x^2)^6) - 
     (16*C1^2*x^2*(72 + 285*x^2 + 434*x^4 + 285*x^6 + 72*x^8)*\[Alpha]s*
       PolyLog[3, 1 - (-1)^(1/3)*x])/(Pi*(1 + x^2)^6) + 
     (288*C1^2*x^2*\[Alpha]s*PolyLog[3, (1 - (-1)^(1/3)*x)/(1 + x)])/
      (Pi*(1 + x^2)^2) + (288*C1^2*x^2*\[Alpha]s*
       PolyLog[3, (-1 + (-1)^(1/3)*x)/(-1 + x)])/(Pi*(1 + x^2)^2) - 
     (16*C1^2*x^2*(72 + 285*x^2 + 434*x^4 + 285*x^6 + 72*x^8)*\[Alpha]s*
       PolyLog[3, 1 + (-1)^(1/3)*x])/(Pi*(1 + x^2)^6) + 
     (288*C1^2*x^2*\[Alpha]s*PolyLog[3, -((1 + (-1)^(1/3)*x)/(-1 + x))])/
      (Pi*(1 + x^2)^2) + (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 
        36*x^8)*\[Alpha]s*PolyLog[3, ((-I)*(1 + (-1)^(1/3)*x))/(-I + x)])/
      (Pi*(1 + x^2)^6) + (288*C1^2*x^2*\[Alpha]s*
       PolyLog[3, (1 + (-1)^(1/3)*x)/(1 + x)])/(Pi*(1 + x^2)^2) - 
     (16*C1^2*x^2*(72 + 285*x^2 + 434*x^4 + 285*x^6 + 72*x^8)*\[Alpha]s*
       PolyLog[3, 1 - (-1)^(2/3)*x])/(Pi*(1 + x^2)^6) + 
     (288*C1^2*x^2*\[Alpha]s*PolyLog[3, (1 - (-1)^(2/3)*x)/(1 + x)])/
      (Pi*(1 + x^2)^2) + (288*C1^2*x^2*\[Alpha]s*
       PolyLog[3, (-1 + (-1)^(2/3)*x)/(-1 + x)])/(Pi*(1 + x^2)^2) + 
     (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
       PolyLog[3, (I*(-1 + (-1)^(2/3)*x))/(-I + x)])/(Pi*(1 + x^2)^6) - 
     (16*C1^2*x^2*(72 + 285*x^2 + 434*x^4 + 285*x^6 + 72*x^8)*\[Alpha]s*
       PolyLog[3, 1 + (-1)^(2/3)*x])/(Pi*(1 + x^2)^6) + 
     (288*C1^2*x^2*\[Alpha]s*PolyLog[3, -((1 + (-1)^(2/3)*x)/(-1 + x))])/
      (Pi*(1 + x^2)^2) + (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 
        36*x^8)*\[Alpha]s*PolyLog[3, (I*(1 + (-1)^(2/3)*x))/(I + x)])/
      (Pi*(1 + x^2)^6) + (288*C1^2*x^2*\[Alpha]s*
       PolyLog[3, (1 + (-1)^(2/3)*x)/(1 + x)])/(Pi*(1 + x^2)^2) + 
     (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
       PolyLog[3, (I - (-1)^(5/6)*x)/(I + x)])/(Pi*(1 + x^2)^6) + 
     (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
       PolyLog[3, (-I + (-1)^(5/6)*x)/(-I + x)])/(Pi*(1 + x^2)^6) + 
     (8*C1^2*x^2*(36 + 141*x^2 + 218*x^4 + 141*x^6 + 36*x^8)*\[Alpha]s*
       PolyLog[3, (I + (-1)^(5/6)*x)/(I + x)])/(Pi*(1 + x^2)^6) + 
     (32*C1^2*x^2*(18 + 69*x^2 + 110*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s*
       PolyLog[3, (1 + I*Sqrt[3] + I*(I + Sqrt[3])*x)/2])/
      (3*Pi*(1 + x^2)^6) + (4*C1^2*x^2*(108 + 417*x^2 + 658*x^4 + 417*x^6 + 
        108*x^8)*\[Alpha]s*PolyLog[3, (-I + Sqrt[3] - (2*I)*x^2)/
         (I + Sqrt[3])])/(3*Pi*(1 + x^2)^6) - 
     (4*C1^2*x^2*(108 + 417*x^2 + 658*x^4 + 417*x^6 + 108*x^8)*\[Alpha]s*
       PolyLog[3, (I - Sqrt[3] + (2*I)*x^2)/((I + Sqrt[3])*x^2)])/
      (3*Pi*(1 + x^2)^6) + (4*C1^2*x^2*(108 + 417*x^2 + 658*x^4 + 417*x^6 + 
        108*x^8)*\[Alpha]s*PolyLog[3, (I + Sqrt[3] + (2*I)*x^2)/
         (-I + Sqrt[3])])/(3*Pi*(1 + x^2)^6) - 
     (4*C1^2*x^2*(108 + 417*x^2 + 658*x^4 + 417*x^6 + 108*x^8)*\[Alpha]s*
       PolyLog[3, -((I + Sqrt[3] + (2*I)*x^2)/((-I + Sqrt[3])*x^2))])/
      (3*Pi*(1 + x^2)^6) + ((-120*C1^2*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
       (4*C1^2*x^2*(468 + 1947*x^2 + 2998*x^4 + 1947*x^6 + 468*x^8)*
         \[Alpha]s)/(3*Pi*(1 + x^2)^6))*PolyLog[3, 1 + x^2] + 
     (4*C1^2*x^2*(108 + 417*x^2 + 658*x^4 + 417*x^6 + 108*x^8)*\[Alpha]s*
       PolyLog[3, (1 - I*Sqrt[3] + 2*x^2)/(2*x^2)])/(3*Pi*(1 + x^2)^6) + 
     (4*C1^2*x^2*(108 + 417*x^2 + 658*x^4 + 417*x^6 + 108*x^8)*\[Alpha]s*
       PolyLog[3, (1 + I*Sqrt[3] + 2*x^2)/(2*x^2)])/(3*Pi*(1 + x^2)^6) + 
     ((-4*C1^2*Nc^2*x^4*(49 + 324*x^2 + 70*x^4 + 324*x^6 + 49*x^8)*\[Alpha]s)/
        (Pi*(1 + x^2)^8) + (2*C1^2*x^2*(3924 + 23235*x^2 + 59488*x^4 + 
          77474*x^6 + 59488*x^8 + 23235*x^10 + 3924*x^12)*\[Alpha]s)/
        (3*Pi*(1 + x^2)^8))*Zeta[3] + 
     C2^2*((Nc^2*((16*I)*Pi^3*(x + x^3 + x^5)^4*(3221 + 12884*x^2 + 
            37821*x^4 + 12884*x^6 + 3221*x^8) + 3*(1 + x^2 + x^4)^3*
           (-61 - 1449*x^2 - 14313*x^4 - 56952*x^6 - 53548*x^8 + 53548*x^12 + 
            56952*x^14 + 14313*x^16 + 1449*x^18 + 61*x^20) + 
          12*Pi^2*(-21 + 96*x + 24*x^2 + 864*x^3 + 4690*x^4 + 3504*x^5 + 
            34332*x^6 + 7584*x^7 + 113585*x^8 + 11136*x^9 + 266860*x^10 + 
            11568*x^11 + 458030*x^12 + 9840*x^13 + 633836*x^14 + 7968*x^15 + 
            700826*x^16 + 7968*x^17 + 644348*x^18 + 9840*x^19 + 472886*x^20 + 
            11568*x^21 + 279340*x^22 + 11136*x^23 + 120701*x^24 + 7584*x^25 + 
            37308*x^26 + 3504*x^27 + 5578*x^28 + 864*x^29 + 264*x^30 + 
            96*x^31 + 15*x^32))*\[Alpha]s)/(432*Pi*(1 + x^2)^8*
         (1 + x^2 + x^4)^4) + ((497664*Catalan*x^2*(1 + x^2)^6 + 
          (16*I)*Pi^2*x^2*(32238 + 174627*x^2 + 364274*x^4 + 388285*x^6 + 
            364274*x^8 + 174627*x^10 + 32238*x^12) - 
          (3*(-19647 - 189712*x^2 - 675728*x^4 - 949072*x^6 + 949072*x^10 + 
             675728*x^12 + 189712*x^14 + 19647*x^16))/Pi - 
          (12*Pi*(-391 + 4032*x - 1452*x^2 + 44160*x^3 + 20786*x^4 + 
             237456*x^5 + 173624*x^6 + 828960*x^7 + 653567*x^8 + 
             2106624*x^9 + 1705616*x^10 + 4110288*x^11 + 3291726*x^12 + 
             6341232*x^13 + 5018564*x^14 + 7849920*x^15 + 6082710*x^16 + 
             7849920*x^17 + 5977780*x^18 + 6341232*x^19 + 4698918*x^20 + 
             4110288*x^21 + 2949712*x^22 + 2106624*x^23 + 1421635*x^24 + 
             828960*x^25 + 510712*x^26 + 237456*x^27 + 121690*x^28 + 
             44160*x^29 + 17220*x^30 + 4032*x^31 + 1285*x^32))/
           (1 + x^2 + x^4)^4)*\[Alpha]s)/(1296*(1 + x^2)^8) + 
       ((-8*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) + (8*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
            36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*Log[2]^3 + 
       ((-5*Nc^2*Pi*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (3*(1 + x^2)^8) + (Pi*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
            398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(9*(1 + x^2)^8))*
        Log[64] + ((-120*Nc^2*Pi*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
           \[Alpha]s)/(1 + x^2)^8 + (8*Pi*x^4*(27 + 136*x^2 + 263*x^4 + 
            136*x^6 + 27*x^8)*\[Alpha]s)/(1 + x^2)^8)*
        Log[1 + I*Sqrt[3] - 2*x] + 
       (((-4*I)*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
          (1 + x^2)^8 + (((4*I)/3)*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
            36*x^8)*\[Alpha]s)/(1 + x^2)^8)*Log[I - x]^2 + 
       ((-24*Pi*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(1 + x^2)^8 + 
         (24*Nc^2*Pi*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8)*Log[(-1)^(1/3) - x] + 
       (((-40*I)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 + (((8*I)/3)*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
            398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(1 + x^2)^8)*
        Log[1 - I*x]^2 + (((40*I)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
           \[Alpha]s)/(1 + x^2)^8 - (((8*I)/3)*x^2*(18 + 141*x^2 + 398*x^4 + 
            595*x^6 + 398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(1 + x^2)^8)*
        Log[1 + I*x]^2 + (((40*I)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
           \[Alpha]s)/(1 + x^2)^8 - (((8*I)/3)*x^2*(18 + 141*x^2 + 398*x^4 + 
            595*x^6 + 398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(1 + x^2)^8)*
        Log[(1 + I*x)/(1 - x)]^2 + 
       ((((-40*I)/3)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 + (((8*I)/9)*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
            27*x^8)*\[Alpha]s)/(1 + x^2)^8)*
        Log[(I + Sqrt[3] - (2*I)*x)/(-I + Sqrt[3])]^2 + 
       ((-8*Nc^2*Pi*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
          (3*(1 + x^2)^8) + (8*Pi*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
            36*x^8)*\[Alpha]s)/(9*(1 + x^2)^8))*Log[2/x^3] + 
       ((8*Nc^2*Pi*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
          (3*(1 + x^2)^8) - (8*Pi*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
            36*x^8)*\[Alpha]s)/(9*(1 + x^2)^8))*Log[1/(x*(-I + x))] - 
       ((96*I)*x^2*\[Alpha]s*Log[(1/2 - I/2)*(-I + x)]^2)/(1 + x^2)^2 + 
       ((-80*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) + (16*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
            398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        Log[-I + x]^3 + (((-4*I)*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 
            7*x^8)*\[Alpha]s)/(1 + x^2)^8 + 
         (((4*I)/3)*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 36*x^8)*
           \[Alpha]s)/(1 + x^2)^8)*Log[(-I + x)/x]^2 + 
       ((8*Nc^2*Pi*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
          (3*(1 + x^2)^8) - (8*Pi*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
            36*x^8)*\[Alpha]s)/(9*(1 + x^2)^8))*Log[-(x^2*(-I + x))/2] + 
       Log[2]^2*((((-4*I)/3)*Nc^2*x^4*(41 + 164*x^2 + 351*x^4 + 164*x^6 + 
            41*x^8)*\[Alpha]s)/(1 + x^2)^8 - 
         (((4*I)/9)*x^2*(864 + 4968*x^2 + 11906*x^4 + 15289*x^6 + 11906*x^8 + 
            4968*x^10 + 864*x^12)*\[Alpha]s)/(1 + x^2)^8 + 
         ((-8*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) + (8*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
              36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*Log[1 - I*x] + 
         ((-16*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) + (16*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
              36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*Log[(1 + I*x)/2] + 
         ((8*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) - (8*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
              36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*Log[x] + 
         ((-16*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) + (16*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
              36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*Log[(-I/2)*(I + x)]) + 
       ((96*I)*x^2*\[Alpha]s*Log[(1/2 + I/2)*(I + x)]^2)/(1 + x^2)^2 + 
       Log[1/2 + I/2]*((192*x^2*\[Alpha]s*Log[(1/2 - I/2)*(-I + x)]^2)/
          (Pi*(1 + x^2)^2) + (192*x^2*\[Alpha]s*Log[(-1/2 - I/2)*(I + x)]^2)/
          (Pi*(1 + x^2)^2) - (384*x^2*\[Alpha]s*Log[(-1/2 - I/2)*(I + x)]*
           Log[(1/2 + I/2)*(I + x)])/(Pi*(1 + x^2)^2)) + 
       Log[1/2 - I/2]*((192*x^2*\[Alpha]s*Log[(-1/2 + I/2)*(-I + x)]^2)/
          (Pi*(1 + x^2)^2) - (384*x^2*\[Alpha]s*Log[(-1/2 + I/2)*(-I + x)]*
           Log[(1/2 - I/2)*(-I + x)])/(Pi*(1 + x^2)^2) + 
         (192*x^2*\[Alpha]s*Log[(1/2 + I/2)*(I + x)]^2)/(Pi*(1 + x^2)^2)) + 
       ((4*I)*x^2*\[Alpha]s*Log[79228162514264337593543950336]*Log[I + x])/
        (1 + x^2)^2 + Log[I*x]*
        ((((-80*I)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (1 + x^2)^8 + (((16*I)/3)*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
              398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(1 + x^2)^8)*
          Log[I + x] + ((8*Nc^2*x^4*(17 + 68*x^2 + 147*x^4 + 68*x^6 + 17*x^8)*
             \[Alpha]s)/(Pi*(1 + x^2)^8) - (8*x^2*(12 + 106*x^2 + 322*x^4 + 
              501*x^6 + 322*x^8 + 106*x^10 + 12*x^12)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*Log[I + x]^2) + 
       (((-40*I)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 + (((8*I)/3)*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
            398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(1 + x^2)^8)*
        Log[(I*(I + x))/(-1 + x)]^2 + 
       (((4*I)*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
          (1 + x^2)^8 - (((4*I)/3)*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
            36*x^8)*\[Alpha]s)/(1 + x^2)^8)*Log[(I + x)/(2*x)]^2 + 
       ((8*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) - (8*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
            36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*Log[(-I + x)/(2*x)]^2*
        Log[(I + x)/x] - (192*x^2*\[Alpha]s*Log[(-1/2 + I/2)*(-I + x)]*
         Log[1 + x]^2)/(Pi*(1 + x^2)^2) - 
       (192*x^2*\[Alpha]s*Log[(-1/2 - I/2)*(I + x)]*Log[1 + x]^2)/
        (Pi*(1 + x^2)^2) + Log[-I + x]^2*
        (((-180*I)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 + ((12*I)*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
            398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(1 + x^2)^8 + 
         ((160*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) - (32*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
              398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
          Log[1 + x]) + Log[((1 - I)*x)/(I + x)]*
        ((20*Nc^2*Pi*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 - (4*Pi*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
            398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(3*(1 + x^2)^8) + 
         ((-80*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) + (16*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
              398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
          Log[I + x]^2 + (((-80*I)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
             \[Alpha]s)/(1 + x^2)^8 + (((16*I)/3)*x^2*(18 + 141*x^2 + 
              398*x^4 + 595*x^6 + 398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/
            (1 + x^2)^8)*Log[1 + x] + 
         ((-80*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) + (16*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
              398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
          Log[1 + x]^2 + Log[I + x]*(((80*I)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 
              4*x^6 + x^8)*\[Alpha]s)/(1 + x^2)^8 - 
           (((16*I)/3)*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 398*x^8 + 
              141*x^10 + 18*x^12)*\[Alpha]s)/(1 + x^2)^8 + 
           ((160*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
              (Pi*(1 + x^2)^8) - (32*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
                398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
            Log[1 + x])) + Log[((1 + I)*x)/(-I + x)]*
        ((20*Nc^2*Pi*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 - (4*Pi*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
            398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(3*(1 + x^2)^8) + 
         ((-80*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) + (16*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
              398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
          Log[-I + x]^2 + (((80*I)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
             \[Alpha]s)/(1 + x^2)^8 - (((16*I)/3)*x^2*(18 + 141*x^2 + 
              398*x^4 + 595*x^6 + 398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/
            (1 + x^2)^8)*Log[1 + x] + 
         ((-80*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) + (16*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
              398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
          Log[1 + x]^2 + Log[-I + x]*(((-80*I)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 
              4*x^6 + x^8)*\[Alpha]s)/(1 + x^2)^8 + 
           (((16*I)/3)*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 398*x^8 + 
              141*x^10 + 18*x^12)*\[Alpha]s)/(1 + x^2)^8 + 
           ((160*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
              (Pi*(1 + x^2)^8) - (32*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
                398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
            Log[1 + x])) + Log[(-1 + I)/(I + x)]*
        ((-20*Nc^2*Pi*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 + (4*Pi*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
            398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(3*(1 + x^2)^8) + 
         ((80*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) - (16*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
              398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
          Log[I + x]^2 + (((80*I)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
             \[Alpha]s)/(1 + x^2)^8 - (((16*I)/3)*x^2*(18 + 141*x^2 + 
              398*x^4 + 595*x^6 + 398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/
            (1 + x^2)^8)*Log[1 + x] + 
         ((80*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) - (16*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
              398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
          Log[1 + x]^2 + Log[I + x]*(((-80*I)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 
              4*x^6 + x^8)*\[Alpha]s)/(1 + x^2)^8 + 
           (((16*I)/3)*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 398*x^8 + 
              141*x^10 + 18*x^12)*\[Alpha]s)/(1 + x^2)^8 + 
           ((-160*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
              (Pi*(1 + x^2)^8) + (32*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
                398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
            Log[1 + x])) + ((((40*I)/3)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + 
            x^8)*\[Alpha]s)/(1 + x^2)^8 - 
         (((8*I)/9)*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 27*x^8)*
           \[Alpha]s)/(1 + x^2)^8)*Log[((-1)^(1/3) + x)/(-1 + (-1)^(1/3))]^
         2 + ((((-80*I)/3)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
           \[Alpha]s)/(1 + x^2)^8 + (((16*I)/9)*x^4*(27 + 136*x^2 + 263*x^4 + 
            136*x^6 + 27*x^8)*\[Alpha]s)/(1 + x^2)^8)*
        Log[((-1)^(1/3) + x)/(-1 + (-1)^(1/3))]*
        Log[-(((-1)^(1/3) + x)/((-1 + (-1)^(1/3))*x))] + 
       ((((40*I)/3)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 - (((8*I)/9)*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
            27*x^8)*\[Alpha]s)/(1 + x^2)^8)*
        Log[-(((-1)^(1/3) + x)/((-1 + (-1)^(1/3))*x))]^2 + 
       ((((-40*I)/3)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 + (((8*I)/9)*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
            27*x^8)*\[Alpha]s)/(1 + x^2)^8)*
        Log[(-(-1)^(2/3) + x)/((1 + (-1)^(2/3))*x)]^2 + 
       ((-1760*Nc^2*Pi*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (9*(1 + x^2)^8) + (352*Pi*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
            27*x^8)*\[Alpha]s)/(27*(1 + x^2)^8))*Log[-1 + I*Sqrt[3] + 2*x] + 
       ((((-40*I)/3)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 + (((8*I)/9)*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
            27*x^8)*\[Alpha]s)/(1 + x^2)^8)*Log[-1 + I*Sqrt[3] + 2*x]^2 + 
       (((-24*I)*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4 + 
         ((4*I)*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(1 + x^2)^6 + 
         ((48*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (8*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          Log[(I*(-1 + (-1)^(5/6)))/(-I + x)] + 
         ((-48*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
           (8*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          Log[((1 + (-1)^(1/6))*x)/(-I + x)])*
        Log[(-I - (-1)^(1/6)*x)/(-I + x)]^2 + 
       (((24*I)*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4 - 
         ((4*I)*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(1 + x^2)^6 + 
         ((48*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (8*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          Log[(I + (-1)^(1/3))/(I + x)] + 
         ((-48*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
           (8*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          Log[((1 + (-1)^(1/6))*x)/(I + x)])*Log[(I - (-1)^(1/6)*x)/(I + x)]^
         2 + (((-24*I)*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4 + 
         ((4*I)*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(1 + x^2)^6 + 
         ((48*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (8*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          Log[(-I + (-1)^(1/3))/(-I + x)] + 
         ((-48*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
           (8*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          Log[(x - (-1)^(1/6)*x)/(-I + x)])*Log[(-I + (-1)^(1/6)*x)/(-I + x)]^
         2 + (((24*I)*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4 - 
         ((4*I)*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(1 + x^2)^6 + 
         ((48*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (8*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          Log[(I*(1 + (-1)^(5/6)))/(I + x)] + 
         ((-48*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
           (8*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          Log[-(((-1 + (-1)^(1/6))*x)/(I + x))])*
        Log[(I + (-1)^(1/6)*x)/(I + x)]^2 + 
       (((-10*I)*Nc^2*x^4*(5 + 20*x^2 + 21*x^4 + 20*x^6 + 5*x^8)*\[Alpha]s)/
          (1 + x^2)^8 + (((2*I)/3)*x^4*(99 + 272*x^2 + 211*x^4 + 272*x^6 + 
            99*x^8)*\[Alpha]s)/(1 + x^2)^8 + 
         ((-36*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (36*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*Log[(-1)^(1/3)*x])*Log[1 - (-1)^(1/3)*x]^2 + 
       ((36*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
         (36*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8))*Log[(1 + (-1)^(1/3))*x]*Log[1 - (-1)^(1/3)*x]^2 + 
       (((12*I)*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(1 + x^2)^8 - 
         ((12*I)*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8)*Log[(-1 + (-1)^(1/3)*x)/(-1 + x)]^2 + 
       (((4*I)*Nc^2*x^4*(19 + 76*x^2 + 99*x^4 + 76*x^6 + 19*x^8)*\[Alpha]s)/
          (1 + x^2)^8 - (((4*I)/3)*x^4*(81 + 272*x^2 + 337*x^4 + 272*x^6 + 
            81*x^8)*\[Alpha]s)/(1 + x^2)^8)*Log[1 + (-1)^(1/3)*x]^2 + 
       ((36*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
         (36*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8))*Log[x - (-1)^(1/3)*x]*Log[1 + (-1)^(1/3)*x]^2 + 
       (((36*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
           (36*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*Log[1 + (-1)^(1/3)] + 
         ((-36*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (36*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*Log[-1 + (-1)^(2/3)])*
        Log[-((1 + (-1)^(1/3)*x)/(-1 + x))]^2 + 
       (((-20*I)*Nc^2*x^4*(5 + 20*x^2 + 21*x^4 + 20*x^6 + 5*x^8)*\[Alpha]s)/
          (1 + x^2)^8 + (((4*I)/3)*x^4*(99 + 272*x^2 + 211*x^4 + 272*x^6 + 
            99*x^8)*\[Alpha]s)/(1 + x^2)^8 + 
         ((-36*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (36*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*Log[(-1)^(2/3)*x])*Log[1 - (-1)^(2/3)*x]^2 + 
       ((36*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
         (36*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8))*Log[(1 + (-1)^(2/3))*x]*Log[1 - (-1)^(2/3)*x]^2 + 
       (((-6*I)*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(1 + x^2)^8 + 
         ((6*I)*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8)*Log[(-1 + (-1)^(2/3)*x)/(-1 + x)]^2 + 
       ((36*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
         (36*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8))*Log[-1 + (-1)^(2/3)]*
        Log[(-1 + (-1)^(2/3)*x)/(-1 + x)]^2 + 
       (((2*I)*Nc^2*x^4*(19 + 76*x^2 + 99*x^4 + 76*x^6 + 19*x^8)*\[Alpha]s)/
          (1 + x^2)^8 - (((2*I)/3)*x^4*(81 + 272*x^2 + 337*x^4 + 272*x^6 + 
            81*x^8)*\[Alpha]s)/(1 + x^2)^8)*Log[1 + (-1)^(2/3)*x]^2 + 
       ((36*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
         (36*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8))*Log[x - (-1)^(2/3)*x]*Log[1 + (-1)^(2/3)*x]^2 + 
       Log[x]^2*((-4*Nc^2*x^2*(3 + 55*x^2 + 501*x^4 + 1754*x^6 + 4557*x^8 + 
            8504*x^10 + 12864*x^12 + 15455*x^14 + 15492*x^16 + 12218*x^18 + 
            7677*x^20 + 3533*x^22 + 1245*x^24 + 277*x^26 + 63*x^28 + 9*x^30)*
           \[Alpha]s)/(3*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^4) + 
         (4*x^2*(126 + 1806*x^2 + 10910*x^4 + 39597*x^6 + 104450*x^8 + 
            209737*x^10 + 335588*x^12 + 433015*x^14 + 454696*x^16 + 
            384451*x^18 + 258994*x^20 + 135128*x^22 + 53038*x^24 + 
            14552*x^26 + 2562*x^28 + 233*x^30)*\[Alpha]s)/
          (9*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^4) + 
         (192*x^2*\[Alpha]s*Log[1/2 - I/2])/(Pi*(1 + x^2)^2) + 
         (192*x^2*\[Alpha]s*Log[1/2 + I/2])/(Pi*(1 + x^2)^2) + 
         ((8*Nc^2*x^4*(1 + 4*x^2 - 39*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) + (8*x^4*(9 + 136*x^2 + 389*x^4 + 136*x^6 + 
              9*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*Log[1 - (-1)^(1/3)*x] + 
         ((8*Nc^2*x^4*(1 + 4*x^2 - 39*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) + (8*x^4*(9 + 136*x^2 + 389*x^4 + 136*x^6 + 
              9*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*Log[1 + (-1)^(1/3)*x] + 
         ((8*Nc^2*x^4*(1 + 4*x^2 - 39*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) + (8*x^4*(9 + 136*x^2 + 389*x^4 + 136*x^6 + 
              9*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*Log[1 - (-1)^(2/3)*x] + 
         ((8*Nc^2*x^4*(1 + 4*x^2 - 39*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) + (8*x^4*(9 + 136*x^2 + 389*x^4 + 136*x^6 + 
              9*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*Log[1 + (-1)^(2/3)*x]) + 
       Log[3]*(((-18*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (18*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*Log[1 - (-1)^(1/3)*x]^2 + 
         ((-18*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (18*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*Log[(-1 + (-1)^(2/3)*x)/(-1 + x)]^2 + 
         ((-18*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (18*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*Log[1 + (-1)^(2/3)*x]^2) + 
       (((-12*I)*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(1 + x^2)^8 + 
         ((12*I)*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8)*Log[-((1 + (-1)^(2/3)*x)/(-1 + x))]^2 + 
       (((-24*I)*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4 + 
         ((4*I)*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(1 + x^2)^6 + 
         ((48*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (8*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          Log[(-I + (-1)^(2/3))/(-I + x)] + 
         ((-48*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
           (8*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          Log[((1 + (-1)^(5/6))*x)/(-I + x)])*
        Log[(-I - (-1)^(5/6)*x)/(-I + x)]^2 + 
       (((24*I)*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4 - 
         ((4*I)*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(1 + x^2)^6 + 
         ((48*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (8*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          Log[((-I)*(-1 + (-1)^(1/6)))/(I + x)] + 
         ((-48*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
           (8*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          Log[((1 + (-1)^(5/6))*x)/(I + x)])*Log[(I - (-1)^(5/6)*x)/(I + x)]^
         2 + (((-24*I)*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4 + 
         ((4*I)*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(1 + x^2)^6 + 
         ((48*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (8*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          Log[((-I)*(1 + (-1)^(1/6)))/(-I + x)] + 
         ((-48*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
           (8*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          Log[(x - (-1)^(5/6)*x)/(-I + x)])*Log[(-I + (-1)^(5/6)*x)/(-I + x)]^
         2 + (((24*I)*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4 - 
         ((4*I)*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(1 + x^2)^6 + 
         ((48*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (8*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          Log[(I + (-1)^(2/3))/(I + x)] + 
         ((-48*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
           (8*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          Log[-(((-1 + (-1)^(5/6))*x)/(I + x))])*
        Log[(I + (-1)^(5/6)*x)/(I + x)]^2 + 
       ((((-40*I)/3)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 + (((8*I)/9)*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
            27*x^8)*\[Alpha]s)/(1 + x^2)^8)*
        Log[1 + I*Sqrt[3] - x + I*Sqrt[3]*x]^2 + 
       ((((4*I)/3)*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
          (1 + x^2)^8 - (((4*I)/9)*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
            36*x^8)*\[Alpha]s)/(1 + x^2)^8)*
        Log[(-I + Sqrt[3] - (2*I)*x^2)/(I + Sqrt[3])]^2 + 
       ((((-8*I)/3)*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*
           \[Alpha]s)/(1 + x^2)^8 + (((8*I)/9)*x^4*(36 + 170*x^2 + 313*x^4 + 
            170*x^6 + 36*x^8)*\[Alpha]s)/(1 + x^2)^8)*
        Log[(-I + Sqrt[3] - (2*I)*x^2)/(I + Sqrt[3])]*
        Log[(I - Sqrt[3] + (2*I)*x^2)/((I + Sqrt[3])*x^2)] + 
       ((((4*I)/3)*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
          (1 + x^2)^8 - (((4*I)/9)*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
            36*x^8)*\[Alpha]s)/(1 + x^2)^8)*
        Log[(I - Sqrt[3] + (2*I)*x^2)/((I + Sqrt[3])*x^2)]^2 + 
       ((((-4*I)/3)*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*
           \[Alpha]s)/(1 + x^2)^8 + (((4*I)/9)*x^4*(36 + 170*x^2 + 313*x^4 + 
            170*x^6 + 36*x^8)*\[Alpha]s)/(1 + x^2)^8)*
        Log[(I/2)*(I + Sqrt[3] + (2*I)*x^2)]^2 + 
       ((((-4*I)/3)*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*
           \[Alpha]s)/(1 + x^2)^8 + (((4*I)/9)*x^4*(36 + 170*x^2 + 313*x^4 + 
            170*x^6 + 36*x^8)*\[Alpha]s)/(1 + x^2)^8)*
        Log[-((I + Sqrt[3] + (2*I)*x^2)/((-I + Sqrt[3])*x^2))]^2 + 
       Log[(I/2)*(I + Sqrt[3] + (2*I)*x^2)]*
        ((-8*Nc^2*Pi*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
          (9*(1 + x^2)^8) + (8*Pi*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
            36*x^8)*\[Alpha]s)/(27*(1 + x^2)^8) + 
         ((((8*I)/3)*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*
             \[Alpha]s)/(1 + x^2)^8 - (((8*I)/9)*x^4*(36 + 170*x^2 + 
              313*x^4 + 170*x^6 + 36*x^8)*\[Alpha]s)/(1 + x^2)^8)*
          Log[-((I + Sqrt[3] + (2*I)*x^2)/((-I + Sqrt[3])*x^2))]) + 
       Log[1 - x]^2*(((-192*I)*x^2*\[Alpha]s)/(1 + x^2)^2 + 
         (192*x^2*\[Alpha]s*Log[I + x])/(Pi*(1 + x^2)^2) + 
         ((40*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) - (8*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
              27*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*Log[1 - x + x^2]) + 
       Log[1 + x]^2*((((4*I)/3)*Nc^2*x^4*(173 + 692*x^2 + 693*x^4 + 692*x^6 + 
            173*x^8)*\[Alpha]s)/(1 + x^2)^8 - 
         (((4*I)/9)*x^2*(270 + 2385*x^2 + 5698*x^4 + 6131*x^6 + 5698*x^8 + 
            2385*x^10 + 270*x^12)*\[Alpha]s)/(1 + x^2)^8 + 
         ((-36*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (36*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*Log[3] + (192*x^2*\[Alpha]s*
           Log[(1 + I) - (1 - I)*x])/(Pi*(1 + x^2)^2) + 
         ((36*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
           (36*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*Log[(1 + (-1)^(1/3))*x] + 
         ((36*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
           (36*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*Log[(1 + (-1)^(2/3))*x] + 
         (192*x^2*\[Alpha]s*Log[(-1/4 - I/4)*(I + x)])/(Pi*(1 + x^2)^2) + 
         ((36*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
           (36*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*Log[x - (-1)^(1/3)*x] + 
         ((36*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
           (36*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*Log[x - (-1)^(2/3)*x] + 
         ((-40*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) + (8*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
              27*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
          Log[(1 + I*Sqrt[3] + I*(I + Sqrt[3])*x)/2] + 
         ((40*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) - (8*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
              27*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*Log[1 + x + x^2]) + 
       Log[1 + x^2]^2*(((-28 + 1356*x^2 + 16*(1067 + (27*I)*Pi)*x^4 + 
            24*(3713 + (157*I)*Pi)*x^6 + 4*(70109 + (4059*I)*Pi)*x^8 + 
            6*(106875 + (7396*I)*Pi)*x^10 + 5*(222967 + (17400*I)*Pi)*x^12 + 
            6*(257397 + (21316*I)*Pi)*x^14 + (1713395 + (145284*I)*Pi)*x^16 + 
            6*(257397 + (21316*I)*Pi)*x^18 + 5*(222967 + (17400*I)*Pi)*x^20 + 
            6*(106875 + (7396*I)*Pi)*x^22 + 4*(70109 + (4059*I)*Pi)*x^24 + 
            24*(3713 + (157*I)*Pi)*x^26 + 16*(1067 + (27*I)*Pi)*x^28 + 
            1356*x^30 - 28*x^32)*\[Alpha]s)/(9*Pi*(1 + x^2)^8*
           (1 + x^2 + x^4)^4) + (Nc^2*(3 - 21*x^2 + (-1123 - (84*I)*Pi)*x^4 + 
            (-7908 - (672*I)*Pi)*x^6 + (-25484 - (2868*I)*Pi)*x^8 + 
            (-58796 - (7776*I)*Pi)*x^10 + (-99260 - (15240*I)*Pi)*x^12 + 
            (-135871 - (22368*I)*Pi)*x^14 + (-148685 - (25428*I)*Pi)*x^16 + 
            (-135871 - (22368*I)*Pi)*x^18 + (-99260 - (15240*I)*Pi)*x^20 + 
            (-58796 - (7776*I)*Pi)*x^22 + (-25484 - (2868*I)*Pi)*x^24 + 
            (-7908 - (672*I)*Pi)*x^26 + (-1123 - (84*I)*Pi)*x^28 - 21*x^30 + 
            3*x^32)*\[Alpha]s)/(3*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^4) + 
         ((4*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) - (4*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
              36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*Log[1 + x^2 + x^4]) - 
       (24*(-2 - 7*x^2 - 11*x^4 + 11*x^6 + 7*x^8 + 2*x^10)*\[Alpha]s*
         Log[\[Mu]/mb])/(Pi*(1 + x^2)^5) + 
       (((160*I)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 - (((32*I)/3)*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
            27*x^8)*\[Alpha]s)/(1 + x^2)^8)*PolyLog[2, 
         -(-1 + (-1)^(1/3))^(-1)] + 
       ((((560*I)/3)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 - (((112*I)/9)*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
            27*x^8)*\[Alpha]s)/(1 + x^2)^8)*PolyLog[2, 
         (-1)^(1/3)/(-1 + (-1)^(1/3))] + 
       (((160*I)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 - (((32*I)/3)*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
            27*x^8)*\[Alpha]s)/(1 + x^2)^8)*PolyLog[2, (1 + (-1)^(2/3))^
          (-1)] + ((((400*I)/3)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
           \[Alpha]s)/(1 + x^2)^8 - (((80*I)/9)*x^4*(27 + 136*x^2 + 263*x^4 + 
            136*x^6 + 27*x^8)*\[Alpha]s)/(1 + x^2)^8)*
        PolyLog[2, (-1)^(2/3)/(1 + (-1)^(2/3))] + 
       ((((16*I)/3)*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*
           \[Alpha]s)/(1 + x^2)^8 - (((16*I)/9)*x^4*(36 + 170*x^2 + 313*x^4 + 
            170*x^6 + 36*x^8)*\[Alpha]s)/(1 + x^2)^8)*
        PolyLog[2, (-I + Sqrt[3])/(I + Sqrt[3])] + 
       ((((-16*I)/3)*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*
           \[Alpha]s)/(1 + x^2)^8 + (((16*I)/9)*x^4*(36 + 170*x^2 + 313*x^4 + 
            170*x^6 + 36*x^8)*\[Alpha]s)/(1 + x^2)^8)*
        PolyLog[2, (I + Sqrt[3])/(-I + Sqrt[3])] + 
       ((-80*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) + (16*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
            27*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        Log[((-1)^(1/3) - x)/((-1 + (-1)^(1/3))*x)]*
        PolyLog[2, 1 - (-1)^(1/3)/x] - ((384*I)*x^2*\[Alpha]s*
         PolyLog[2, (1 - x)^(-1)])/(1 + x^2)^2 + 
       (((8*I)*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
          (1 + x^2)^8 - (((8*I)/3)*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
            36*x^8)*\[Alpha]s)/(1 + x^2)^8)*PolyLog[2, 1/2 - (I/2)*x] + 
       ((-16*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) + (16*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
            36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*Log[-1 + I*x]*
        PolyLog[2, 1/2 - (I/2)*x] + 
       (((-8*I)*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
          (1 + x^2)^8 + (((8*I)/3)*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
            36*x^8)*\[Alpha]s)/(1 + x^2)^8)*PolyLog[2, 1/2 + (I/2)*x] + 
       ((-16*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) + (16*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
            36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*Log[-1 - I*x]*
        PolyLog[2, 1/2 + (I/2)*x] + 
       Log[4]*((((4*I)*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*
             \[Alpha]s)/(1 + x^2)^8 - (((4*I)/3)*x^4*(36 + 170*x^2 + 
              313*x^4 + 170*x^6 + 36*x^8)*\[Alpha]s)/(1 + x^2)^8)*
          Log[(-I + x)/x] + ((-8*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 
              7*x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (8*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 36*x^8)*\[Alpha]s)/
            (3*Pi*(1 + x^2)^8))*Log[x]*Log[(-I + x)/x] + 
         ((((40*I)/3)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (1 + x^2)^8 - (((8*I)/9)*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
              27*x^8)*\[Alpha]s)/(1 + x^2)^8)*Log[-1 + I*Sqrt[3] + 2*x] + 
         ((8*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) - (8*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
              36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*PolyLog[2, 
           1/2 - (I/2)*x] + ((8*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 
              7*x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
           (8*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 36*x^8)*\[Alpha]s)/
            (3*Pi*(1 + x^2)^8))*PolyLog[2, 1/2 + (I/2)*x]) + 
       (((-80*I)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 + (((16*I)/3)*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
            398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(1 + x^2)^8)*
        PolyLog[2, 1 - I*x] + 
       ((-16*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) + (16*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
            36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*Log[x/(2*I + 2*x)]*
        PolyLog[2, 1 - I*x] + Log[1 - I*x]*
        (((16*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) - (16*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
              36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*Log[2/x^3]*Log[I*x] + 
         ((16*Nc^2*x^4*(19 + 76*x^2 + 159*x^4 + 76*x^6 + 19*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) - (16*x^2*(18 + 143*x^2 + 426*x^4 + 647*x^6 + 
              426*x^8 + 143*x^10 + 18*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8))*
          Log[x]^2 + ((8*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*
             \[Alpha]s)/(Pi*(1 + x^2)^8) - (8*x^4*(36 + 170*x^2 + 313*x^4 + 
              170*x^6 + 36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*Log[4]*
          Log[(-I + x)/x] + ((-8*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 
              7*x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (8*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 36*x^8)*\[Alpha]s)/
            (3*Pi*(1 + x^2)^8))*Log[(-I + x)/x]^2 + 
         (((80*I)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (1 + x^2)^8 - (((16*I)/3)*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
              398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(1 + x^2)^8)*
          Log[(I*(I + x))/(-1 + x)] + Log[x]*
          (((16*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
              (Pi*(1 + x^2)^8) - (16*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
                36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*Log[I + x] + 
           ((-16*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
              (Pi*(1 + x^2)^8) + (16*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
                36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*Log[1 + x^2]) + 
         ((160*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) - (32*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
              398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
          PolyLog[2, 1 - I*x]) + 
       (((80*I)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 - (((16*I)/3)*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
            398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(1 + x^2)^8)*
        PolyLog[2, 1 + I*x] + 
       ((-16*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) + (16*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
            36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*Log[1/(2*(-I + x))]*
        PolyLog[2, 1 + I*x] + Log[1 + I*x]*
        ((8*Nc^2*Pi*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
          (1 + x^2)^8 - (8*Pi*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 36*x^8)*
           \[Alpha]s)/(3*(1 + x^2)^8) + 
         (((-80*I)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (1 + x^2)^8 + (((16*I)/3)*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
              398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(1 + x^2)^8)*
          Log[(1 + I*x)/(1 - x)] + 
         ((-48*Nc^2*x^4*(3 + 12*x^2 + 23*x^4 + 12*x^6 + 3*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) - (16*x^2*(54 + 285*x^2 + 598*x^4 + 689*x^6 + 
              598*x^8 + 285*x^10 + 54*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
          Log[x]^2 + (((8*I)*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*
             \[Alpha]s)/(1 + x^2)^8 - (((8*I)/3)*x^4*(36 + 170*x^2 + 
              313*x^4 + 170*x^6 + 36*x^8)*\[Alpha]s)/(1 + x^2)^8)*
          Log[-1/(2*(I + x))] + ((-8*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 
              7*x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (8*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 36*x^8)*\[Alpha]s)/
            (3*Pi*(1 + x^2)^8))*Log[(I + x)/(2*x)]^2 + 
         (((8*I)*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
            (1 + x^2)^8 - (((8*I)/3)*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
              36*x^8)*\[Alpha]s)/(1 + x^2)^8)*Log[(I + x)/x] + 
         Log[x]*(((32*I)*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*
             \[Alpha]s)/(1 + x^2)^8 - (((32*I)/3)*x^4*(36 + 170*x^2 + 
              313*x^4 + 170*x^6 + 36*x^8)*\[Alpha]s)/(1 + x^2)^8 + 
           ((-16*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
              (Pi*(1 + x^2)^8) + (16*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
                36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*Log[-1/(2*(I + x))] + 
           ((-16*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
              (Pi*(1 + x^2)^8) + (16*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
                36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*Log[(I + x)/x] + 
           ((-16*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
              (Pi*(1 + x^2)^8) + (16*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
                36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*Log[1 + x^2]) + 
         ((160*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) - (32*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
              398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
          PolyLog[2, 1 + I*x]) + 
       (((-160*I)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 + (((32*I)/3)*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
            27*x^8)*\[Alpha]s)/(1 + x^2)^8)*PolyLog[2, 
         (I + Sqrt[3] - (2*I)*x)/(-I + Sqrt[3])] + 
       (((-160*I)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 + (((32*I)/3)*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
            27*x^8)*\[Alpha]s)/(1 + x^2)^8)*PolyLog[2, 
         (-I + Sqrt[3] + (2*I)*x)/(I + Sqrt[3])] - 
       ((768*I)*x^2*\[Alpha]s*PolyLog[2, (-1/2 - I/2)*(-1 + x)])/
        (1 + x^2)^2 - ((768*I)*x^2*\[Alpha]s*PolyLog[2, 
          (-1/2 + I/2)*(-1 + x)])/(1 + x^2)^2 + 
       (((-160*I)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 + (((32*I)/3)*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
            27*x^8)*\[Alpha]s)/(1 + x^2)^8)*PolyLog[2, ((2*I)*(-1 + x))/
          (-I + Sqrt[3])] + (((-160*I)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + 
            x^8)*\[Alpha]s)/(1 + x^2)^8 + (((32*I)/3)*x^4*
           (27 + 136*x^2 + 263*x^4 + 136*x^6 + 27*x^8)*\[Alpha]s)/
          (1 + x^2)^8)*PolyLog[2, ((-2*I)*(-1 + x))/(I + Sqrt[3])] + 
       (384*x^2*\[Alpha]s*Log[-((1 + I) - (1 - I)*x)/(2*x)]*
         PolyLog[2, -((1 + I) - (1 - I)*x)/(2*x)])/(Pi*(1 + x^2)^2) + 
       ((-2*Nc^2*(3 - 16*x + 84*x^2 - 144*x^3 + 2076*x^4 - 584*x^5 + 
            14280*x^6 - 1264*x^7 + 46275*x^8 - 1856*x^9 + 107672*x^10 - 
            1928*x^11 + 183090*x^12 - 1640*x^13 + 251332*x^14 - 1328*x^15 + 
            275352*x^16 - 1328*x^17 + 251332*x^18 - 1640*x^19 + 183090*x^20 - 
            1928*x^21 + 107672*x^22 - 1856*x^23 + 46275*x^24 - 1264*x^25 + 
            14280*x^26 - 584*x^27 + 2076*x^28 - 144*x^29 + 84*x^30 - 
            16*x^31 + 3*x^32)*\[Alpha]s)/(3*Pi*(1 + x^2)^8*
           (1 + x^2 + x^4)^4) - (2*(115 + 672*x - 1284*x^2 + 7360*x^3 - 
            26168*x^4 + 39576*x^5 - 147520*x^6 + 138160*x^7 - 475025*x^8 + 
            351104*x^9 - 1094416*x^10 + 685048*x^11 - 1903230*x^12 + 
            1056872*x^13 - 2632684*x^14 + 1308320*x^15 - 2917812*x^16 + 
            1308320*x^17 - 2632684*x^18 + 1056872*x^19 - 1903230*x^20 + 
            685048*x^21 - 1094416*x^22 + 351104*x^23 - 475025*x^24 + 
            138160*x^25 - 147520*x^26 + 39576*x^27 - 26168*x^28 + 7360*x^29 - 
            1284*x^30 + 672*x^31 + 115*x^32)*\[Alpha]s)/(9*Pi*(1 + x^2)^8*
           (1 + x^2 + x^4)^4))*PolyLog[2, -x] + 
       ((80*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) - (16*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
            27*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        Log[-(((-1)^(1/3) + x)/((-1 + (-1)^(1/3))*x*(1 + x + x^2)))]*
        PolyLog[2, -x] + ((2*(-115 + 672*x + 12*(107 + (144*I)*Pi)*x^2 + 
            7360*x^3 + 8*(3271 + (2160*I)*Pi)*x^4 + 39576*x^5 + 
            64*(2305 + (1323*I)*Pi)*x^6 + 138160*x^7 + 
            (475025 + (269568*I)*Pi)*x^8 + 351104*x^9 + 
            16*(68401 + (38880*I)*Pi)*x^10 + 685048*x^11 + 
            2862*(665 + (384*I)*Pi)*x^12 + 1056872*x^13 + 
            4*(658171 + (382752*I)*Pi)*x^14 + 1308320*x^15 + 
            12*(243151 + (142272*I)*Pi)*x^16 + 1308320*x^17 + 
            4*(658171 + (382752*I)*Pi)*x^18 + 1056872*x^19 + 
            2862*(665 + (384*I)*Pi)*x^20 + 685048*x^21 + 
            16*(68401 + (38880*I)*Pi)*x^22 + 351104*x^23 + 
            (475025 + (269568*I)*Pi)*x^24 + 138160*x^25 + 
            64*(2305 + (1323*I)*Pi)*x^26 + 39576*x^27 + 
            8*(3271 + (2160*I)*Pi)*x^28 + 7360*x^29 + 12*(107 + (144*I)*Pi)*
             x^30 + 672*x^31 - 115*x^32)*\[Alpha]s)/(9*Pi*(1 + x^2)^8*
           (1 + x^2 + x^4)^4) - (2*Nc^2*(3 + 16*x + 84*x^2 + 144*x^3 + 
            2076*x^4 + 584*x^5 + 14280*x^6 + 1264*x^7 + 46275*x^8 + 
            1856*x^9 + 107672*x^10 + 1928*x^11 + 183090*x^12 + 1640*x^13 + 
            251332*x^14 + 1328*x^15 + 275352*x^16 + 1328*x^17 + 251332*x^18 + 
            1640*x^19 + 183090*x^20 + 1928*x^21 + 107672*x^22 + 1856*x^23 + 
            46275*x^24 + 1264*x^25 + 14280*x^26 + 584*x^27 + 2076*x^28 + 
            144*x^29 + 84*x^30 + 16*x^31 + 3*x^32)*\[Alpha]s)/
          (3*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^4))*PolyLog[2, x] + 
       Log[I - x]*((-8*Nc^2*Pi*x^4*(7 + 28*x^2 + 27*x^4 + 28*x^6 + 7*x^8)*
           \[Alpha]s)/(3*(1 + x^2)^8) - (8*Pi*x^2*(72 + 429*x^2 + 980*x^4 + 
            1291*x^6 + 980*x^8 + 429*x^10 + 72*x^12)*\[Alpha]s)/
          (9*(1 + x^2)^8) + ((4*I)*x^2*\[Alpha]s*
           Log[79228162514264337593543950336])/(1 + x^2)^2 + 
         (192*x^2*\[Alpha]s*Log[1 - x]^2)/(Pi*(1 + x^2)^2) + 
         (((-48*I)*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4 + 
           ((8*I)*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(1 + x^2)^6)*
          Log[(-1)^(2/3) - x] + ((16*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 
              7*x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
           (16*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 36*x^8)*\[Alpha]s)/
            (3*Pi*(1 + x^2)^8))*Log[1 + I*x]*Log[x] + 
         Log[1 - x]*(((-384*I)*x^2*\[Alpha]s)/(1 + x^2)^2 - 
           (384*x^2*\[Alpha]s*Log[x])/(Pi*(1 + x^2)^2)) + 
         (((-48*I)*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4 + 
           ((8*I)*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(1 + x^2)^6)*
          Log[(-1)^(1/3) + x] + (((48*I)*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4 - 
           ((8*I)*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(1 + x^2)^6)*
          Log[1 + (-1)^(1/3)*x] + (((48*I)*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4 - 
           ((8*I)*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(1 + x^2)^6)*
          Log[1 - (-1)^(2/3)*x] + (384*x^2*\[Alpha]s*PolyLog[2, 
            (1 - x)^(-1)])/(Pi*(1 + x^2)^2) - 
         (384*x^2*\[Alpha]s*PolyLog[2, x])/(Pi*(1 + x^2)^2)) + 
       Log[(-I + Sqrt[3] + (2*I)*x)/(I + Sqrt[3])]*
        ((40*Nc^2*Pi*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 - (8*Pi*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 27*x^8)*
           \[Alpha]s)/(3*(1 + x^2)^8) + 
         ((((-80*I)/3)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (1 + x^2)^8 + (((16*I)/9)*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
              27*x^8)*\[Alpha]s)/(1 + x^2)^8)*Log[x] + 
         ((-80*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) + (16*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
              27*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*PolyLog[2, 
           (-I + Sqrt[3] + (2*I)*x)/(I + Sqrt[3])] + 
         ((80*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) - (16*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
              27*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*PolyLog[2, 
           (-I + Sqrt[3] + (2*I)*x)/((I + Sqrt[3])*x)] + 
         ((80*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) - (16*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
              27*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*PolyLog[2, x]) + 
       (((I/9)*(-59*I + (4116*I)*x^2 + (46066*I + 648*Pi)*x^4 + 
            16*(14293*I + 315*Pi)*x^6 + (699523*I + 19872*Pi)*x^8 + 
            4*(388579*I + 12924*Pi)*x^10 + 16*(165197*I + 6120*Pi)*x^12 + 
            8*(450323*I + 17694*Pi)*x^14 + 4*(994391*I + 39924*Pi)*x^16 + 
            8*(450323*I + 17694*Pi)*x^18 + 16*(165197*I + 6120*Pi)*x^20 + 
            4*(388579*I + 12924*Pi)*x^22 + (699523*I + 19872*Pi)*x^24 + 
            16*(14293*I + 315*Pi)*x^26 + (46066*I + 648*Pi)*x^28 + 
            (4116*I)*x^30 - (59*I)*x^32)*\[Alpha]s)/(Pi*(1 + x^2)^8*
           (1 + x^2 + x^4)^4) - (Nc^2*(3 + 66*x^2 + (-572 + (144*I)*Pi)*x^4 + 
            (12*I)*(511*I + 96*Pi)*x^6 + (-17581 + (4608*I)*Pi)*x^8 + 
            (4*I)*(8801*I + 3024*Pi)*x^10 + (-46558 + (23040*I)*Pi)*x^12 + 
            (-53902 + (33408*I)*Pi)*x^14 + (-52660 + (37728*I)*Pi)*x^16 + 
            (-53902 + (33408*I)*Pi)*x^18 + (-46558 + (23040*I)*Pi)*x^20 + 
            (4*I)*(8801*I + 3024*Pi)*x^22 + (-17581 + (4608*I)*Pi)*x^24 + 
            (12*I)*(511*I + 96*Pi)*x^26 + (-572 + (144*I)*Pi)*x^28 + 
            66*x^30 + 3*x^32)*\[Alpha]s)/(3*Pi*(1 + x^2)^8*
           (1 + x^2 + x^4)^4))*PolyLog[2, -x^2] + 
       ((8*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) - (8*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
            36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        Log[-((I + Sqrt[3] + (2*I)*x^2)/((-I + Sqrt[3])*x^2*
            (1 + x^2 + x^4)))]*PolyLog[2, -x^2] + Log[1 - x + x^2]*
        ((8*Nc^2*Pi*x^4*(41 + 164*x^2 + 381*x^4 + 164*x^6 + 41*x^8)*
           \[Alpha]s)/(3*(1 + x^2)^8) - (8*Pi*x^4*(225 + 1156*x^2 + 
            2267*x^4 + 1156*x^6 + 225*x^8)*\[Alpha]s)/(9*(1 + x^2)^8) + 
         ((80*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) - (16*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
              27*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*PolyLog[2, 
           (1 - x)^(-1)] + ((-96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
           (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          PolyLog[2, (-I)*x] + ((-96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
           (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          PolyLog[2, I*x] + ((-80*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
             \[Alpha]s)/(Pi*(1 + x^2)^8) + (16*x^4*(27 + 136*x^2 + 263*x^4 + 
              136*x^6 + 27*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
          PolyLog[2, x] + ((48*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (8*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          PolyLog[2, -x^2]) + 
       ((18*Nc^2*x^4*(17 + 68*x^2 - 35*x^4 + 68*x^6 + 17*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) - (54*x^2*(8 + 53*x^2 + 124*x^4 + 113*x^6 + 
            124*x^8 + 53*x^10 + 8*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8))*
        PolyLog[2, x^2] + (((-96*I)*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4 + 
         ((16*I)*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(1 + x^2)^6)*
        PolyLog[2, I*(-I + x)] - ((768*I)*x^2*\[Alpha]s*
         PolyLog[2, (1/2 + I/2)*(-I + x)])/(1 + x^2)^2 + 
       Log[(1 + I*x)/(1 - x)]*((-80*Nc^2*Pi*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + 
            x^8)*\[Alpha]s)/(3*(1 + x^2)^8) + 
         (16*Pi*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 398*x^8 + 141*x^10 + 
            18*x^12)*\[Alpha]s)/(9*(1 + x^2)^8) + 
         ((-160*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) + (32*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
              398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
          PolyLog[2, (1 + I*x)/(1 - x)] + 
         ((160*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) - (32*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
              398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
          PolyLog[2, x] + ((160*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
             \[Alpha]s)/(Pi*(1 + x^2)^8) - (32*x^2*(18 + 141*x^2 + 398*x^4 + 
              595*x^6 + 398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/
            (3*Pi*(1 + x^2)^8))*PolyLog[2, (-I + x)/(-1 + x)]) + 
       Log[(-I + x)/x]*(((8*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*
             \[Alpha]s)/(Pi*(1 + x^2)^8) - (8*x^4*(36 + 170*x^2 + 313*x^4 + 
              170*x^6 + 36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
          Log[(I + x)/(2*x)]^2 + ((16*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 
              28*x^6 + 7*x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
           (16*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 36*x^8)*\[Alpha]s)/
            (3*Pi*(1 + x^2)^8))*PolyLog[2, (-I + x)/(2*x)]) + 
       ((-16*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) + (16*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
            36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*Log[(-I + x)/(2*x)]*
        PolyLog[2, (-I + x)/x] + Log[(1/2 - I/2)*(-I + x)]*
        ((384*x^2*\[Alpha]s*PolyLog[2, -x])/(Pi*(1 + x^2)^2) - 
         (384*x^2*\[Alpha]s*PolyLog[2, (-1/2 + I/2)*(-I + x)])/
          (Pi*(1 + x^2)^2) - (384*x^2*\[Alpha]s*PolyLog[2, (-I + x)/x])/
          (Pi*(1 + x^2)^2)) + (((-96*I)*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4 + 
         ((16*I)*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(1 + x^2)^6)*
        PolyLog[2, (-I)*(I + x)] + Log[-(-1)^(1/3) + x]*
        (((96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          PolyLog[2, (-I)*x] + ((96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          PolyLog[2, I*x] + ((96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          PolyLog[2, I*(-I + x)] + ((96*Nc^2*x^4*\[Alpha]s)/
            (Pi*(1 + x^2)^4) - (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/
            (Pi*(1 + x^2)^6))*PolyLog[2, (-I)*(I + x)]) + 
       Log[(-1)^(2/3) + x]*((-24*Pi*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 + (24*Nc^2*Pi*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*
           \[Alpha]s)/(1 + x^2)^8 + ((96*Nc^2*x^4*\[Alpha]s)/
            (Pi*(1 + x^2)^4) - (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/
            (Pi*(1 + x^2)^6))*PolyLog[2, (-I)*x] + 
         ((96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          PolyLog[2, I*x] + ((96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          PolyLog[2, I*(-I + x)] + ((96*Nc^2*x^4*\[Alpha]s)/
            (Pi*(1 + x^2)^4) - (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/
            (Pi*(1 + x^2)^6))*PolyLog[2, (-I)*(I + x)]) + 
       Log[(-1)^(1/3) + x]*((-24*Nc^2*Pi*x^4*(1 + 4*x^2 + 11*x^4 + 4*x^6 + 
            x^8)*\[Alpha]s)/(1 + x^2)^8 + (8*Pi*x^4*(6 + 34*x^2 + 71*x^4 + 
            34*x^6 + 6*x^8)*\[Alpha]s)/(1 + x^2)^8 + 
         ((48*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (8*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          PolyLog[2, -x^2] + ((96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          PolyLog[2, I*(-I + x)] + ((96*Nc^2*x^4*\[Alpha]s)/
            (Pi*(1 + x^2)^4) - (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/
            (Pi*(1 + x^2)^6))*PolyLog[2, (-I)*(I + x)]) + 
       Log[(-1)^(2/3) - x]*((-24*Nc^2*Pi*x^4*(1 + 4*x^2 + 11*x^4 + 4*x^6 + 
            x^8)*\[Alpha]s)/(1 + x^2)^8 + (8*Pi*x^4*(6 + 34*x^2 + 71*x^4 + 
            34*x^6 + 6*x^8)*\[Alpha]s)/(1 + x^2)^8 + 
         Log[x]*(((96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
             (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
            Log[I*(-I + x)] + ((96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
             (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
            Log[(-I)*(I + x)]) + (((48*I)*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4 - 
           ((8*I)*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(1 + x^2)^6)*
          Log[I + x] + ((-40*(-1)^(1/3)*(-2 + (-1)^(1/3))*Nc^2*x^4*
             (1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/((1 + (-1)^(1/3))*
             Pi*(1 + x^2)^8) + (8*(-1)^(1/3)*(-2 + (-1)^(1/3))*x^4*
             (27 + 136*x^2 + 263*x^4 + 136*x^6 + 27*x^8)*\[Alpha]s)/
            (3*(1 + (-1)^(1/3))*Pi*(1 + x^2)^8))*Log[1 + x]^2 + 
         ((((80*I)/3)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (1 + x^2)^8 - (((16*I)/9)*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
              27*x^8)*\[Alpha]s)/(1 + x^2)^8)*Log[(-(-1)^(2/3) + x)/
            ((1 + (-1)^(2/3))*x)] + ((48*Nc^2*x^4*\[Alpha]s)/
            (Pi*(1 + x^2)^4) - (8*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/
            (Pi*(1 + x^2)^6))*PolyLog[2, -x^2] + 
         ((96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          PolyLog[2, I*(-I + x)] + ((96*Nc^2*x^4*\[Alpha]s)/
            (Pi*(1 + x^2)^4) - (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/
            (Pi*(1 + x^2)^6))*PolyLog[2, (-I)*(I + x)]) - 
       ((768*I)*x^2*\[Alpha]s*PolyLog[2, (1/2 - I/2)*(I + x)])/(1 + x^2)^2 + 
       Log[(I*(I + x))/(-1 + x)]*((-80*Nc^2*Pi*x^4*(1 + 4*x^2 + 9*x^4 + 
            4*x^6 + x^8)*\[Alpha]s)/(3*(1 + x^2)^8) + 
         (16*Pi*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 398*x^8 + 141*x^10 + 
            18*x^12)*\[Alpha]s)/(9*(1 + x^2)^8) + 
         ((160*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) - (32*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
              398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
          PolyLog[2, x] + ((-160*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
             \[Alpha]s)/(Pi*(1 + x^2)^8) + (32*x^2*(18 + 141*x^2 + 398*x^4 + 
              595*x^6 + 398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/
            (3*Pi*(1 + x^2)^8))*PolyLog[2, (I*(I + x))/(-1 + x)] + 
         ((160*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) - (32*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
              398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
          PolyLog[2, (I + x)/(-1 + x)]) + 
       ((16*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) - (16*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
            36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*Log[(I + x)/x]*
        PolyLog[2, (I + x)/(2*x)] + 
       Log[2]*((8*Nc^2*Pi*x^4*(271 + 1084*x^2 + 2511*x^4 + 1084*x^6 + 
            271*x^8)*\[Alpha]s)/(9*(1 + x^2)^8) + 
         (8*Pi*x^2*(756 + 3051*x^2 + 3724*x^4 + 203*x^6 + 3724*x^8 + 
            3051*x^10 + 756*x^12)*\[Alpha]s)/(27*(1 + x^2)^8) + 
         (((160*I)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (1 + x^2)^8 - (((32*I)/3)*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
              27*x^8)*\[Alpha]s)/(1 + x^2)^8)*Log[1 - x] + 
         ((8*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) - (8*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
              36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*Log[4]*Log[1 + I*x] + 
         ((-8*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) + (8*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
              36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*Log[1 + I*x]^2 + 
         ((((-80*I)/3)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (1 + x^2)^8 + (((16*I)/9)*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
              27*x^8)*\[Alpha]s)/(1 + x^2)^8)*Log[(I + Sqrt[3] - (2*I)*x)/
            (-I + Sqrt[3])] - (192*x^2*\[Alpha]s*Log[x]^2)/(Pi*(1 + x^2)^2) + 
         ((40*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) - (8*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
              398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
          Log[-I + x]^2 + ((-8*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 
              7*x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (8*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 36*x^8)*\[Alpha]s)/
            (3*Pi*(1 + x^2)^8))*Log[(-I + x)/(2*x)]^2 + 
         Log[(1 + I*x)/2]*(((16*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 
                7*x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - (16*x^4*(36 + 170*x^2 + 
                313*x^4 + 170*x^6 + 36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
            Log[x] + ((16*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*
               \[Alpha]s)/(Pi*(1 + x^2)^8) - (16*x^4*(36 + 170*x^2 + 
                313*x^4 + 170*x^6 + 36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
            Log[(-I + x)/x]) + ((-8*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 
              7*x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (8*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 36*x^8)*\[Alpha]s)/
            (3*Pi*(1 + x^2)^8))*Log[(-I/2)*(I + x)]^2 + 
         Log[x]*((((-80*I)/3)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
             \[Alpha]s)/(1 + x^2)^8 + (((16*I)/9)*x^4*(27 + 136*x^2 + 
              263*x^4 + 136*x^6 + 27*x^8)*\[Alpha]s)/(1 + x^2)^8 + 
           (192*x^2*\[Alpha]s*Log[(1/2 + I/2)*(-I + x)])/(Pi*(1 + x^2)^2) + 
           ((16*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
              (Pi*(1 + x^2)^8) - (16*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
                36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*Log[(-I/2)*(I + x)] + 
           (192*x^2*\[Alpha]s*Log[(1/2 - I/2)*(I + x)])/(Pi*(1 + x^2)^2)) + 
         ((-8*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) + (8*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
              36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*Log[(I + x)/(2*x)]^2 + 
         ((16*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) - (16*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
              36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*Log[(-I/2)*(I + x)]*
          Log[(I + x)/x] + (((-40*I)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + 
              x^8)*\[Alpha]s)/(1 + x^2)^8 + (((8*I)/3)*x^2*(18 + 141*x^2 + 
              398*x^4 + 595*x^6 + 398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/
            (1 + x^2)^8)*Log[1 + x] + 
         ((40*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) - (8*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
              398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
          Log[1 + x]^2 + Log[-I + x]*(((40*I)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 
              4*x^6 + x^8)*\[Alpha]s)/(1 + x^2)^8 - 
           (((8*I)/3)*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 398*x^8 + 
              141*x^10 + 18*x^12)*\[Alpha]s)/(1 + x^2)^8 + 
           ((-80*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
              (Pi*(1 + x^2)^8) + (16*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
                398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
            Log[1 + x]) + ((((80*I)/3)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + 
              x^8)*\[Alpha]s)/(1 + x^2)^8 - (((16*I)/9)*x^4*
             (27 + 136*x^2 + 263*x^4 + 136*x^6 + 27*x^8)*\[Alpha]s)/
            (1 + x^2)^8)*Log[1 + I*Sqrt[3] - x + I*Sqrt[3]*x] + 
         ((-16*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) + (16*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
              36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*PolyLog[2, 
           (-I + x)/(2*x)] + ((-16*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 
              7*x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (16*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 36*x^8)*\[Alpha]s)/
            (3*Pi*(1 + x^2)^8))*PolyLog[2, (I + x)/(2*x)]) + 
       ((-16*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) + (16*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
            36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*Log[(I + x)/(2*x)]*
        PolyLog[2, (I + x)/x] + Log[(1/2 + I/2)*(I + x)]*
        ((384*x^2*\[Alpha]s*PolyLog[2, -x])/(Pi*(1 + x^2)^2) - 
         (384*x^2*\[Alpha]s*PolyLog[2, (-1/2 - I/2)*(I + x)])/
          (Pi*(1 + x^2)^2) + (384*x^2*\[Alpha]s*PolyLog[2, 
            ((1/2 + I/2)*(I + x))/x])/(Pi*(1 + x^2)^2) - 
         (384*x^2*\[Alpha]s*PolyLog[2, (I + x)/x])/(Pi*(1 + x^2)^2)) + 
       Log[1 + x + x^2]*((4*Pi*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(1 + x^2)^8 - 
         (4*Nc^2*Pi*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 + ((80*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
             \[Alpha]s)/(Pi*(1 + x^2)^8) - (16*x^4*(27 + 136*x^2 + 263*x^4 + 
              136*x^6 + 27*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
          PolyLog[2, (1 + x)^(-1)]) + 
       (((80*I)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 - (((16*I)/3)*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
            398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(1 + x^2)^8)*
        PolyLog[2, ((-I)*(1 + x))/(-I + x)] + Log[(-I + x)/(1 + x)]*
        (((-160*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) + (32*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
              398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
          PolyLog[2, 1 + x] + ((160*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + 
              x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
           (32*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 398*x^8 + 141*x^10 + 
              18*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
          PolyLog[2, ((-I)*(1 + x))/(-I + x)]) + 
       (((-80*I)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 + (((16*I)/3)*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
            398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(1 + x^2)^8)*
        PolyLog[2, (1 + x)/(-I + x)] + 
       (((-80*I)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 + (((16*I)/3)*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
            398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(1 + x^2)^8)*
        PolyLog[2, (I*(1 + x))/(I + x)] + 
       (((80*I)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 - (((16*I)/3)*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
            398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(1 + x^2)^8)*
        PolyLog[2, (1 + x)/(I + x)] + Log[(I + x)/(1 + x)]*
        (((-160*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) + (32*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
              398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
          PolyLog[2, 1 + x] + ((160*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + 
              x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
           (32*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 398*x^8 + 141*x^10 + 
              18*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
          PolyLog[2, (I*(1 + x))/(I + x)] + 
         ((-160*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) + (32*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
              398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
          PolyLog[2, (1 + x)/(I + x)]) + 
       ((-80*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) + (16*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
            27*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        Log[-(((-1)^(1/3) + x)/(-1 + (-1)^(1/3)))]*
        PolyLog[2, ((-1)^(1/3) + x)/(-1 + (-1)^(1/3))] + 
       Log[-(((-1)^(1/3) + x)/((-1 + (-1)^(1/3))*x))]*
        (((-80*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) + (16*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
              27*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*PolyLog[2, 
           ((-1)^(1/3) + x)/x] + ((80*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + 
              x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
           (16*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 27*x^8)*\[Alpha]s)/
            (3*Pi*(1 + x^2)^8))*PolyLog[2, -(((-1)^(1/3) + x)/
             ((-1 + (-1)^(1/3))*x))]) + 
       Log[(-(-1)^(2/3) + x)/((1 + (-1)^(2/3))*x)]*
        ((80*Nc^2*Pi*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (9*(1 + x^2)^8) - (16*Pi*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
            27*x^8)*\[Alpha]s)/(27*(1 + x^2)^8) + 
         ((-80*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) + (16*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
              27*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*PolyLog[2, 
           1 - (-1)^(2/3)/x] + ((80*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + 
              x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
           (16*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 27*x^8)*\[Alpha]s)/
            (3*Pi*(1 + x^2)^8))*PolyLog[2, -x] + 
         ((80*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) - (16*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
              27*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*PolyLog[2, 
           (-(-1)^(2/3) + x)/((1 + (-1)^(2/3))*x)]) + 
       Log[(1/2 - I/2)*(I + x)]*((192*Pi*x^2*\[Alpha]s)/(1 + x^2)^2 + 
         (384*x^2*\[Alpha]s*PolyLog[2, x])/(Pi*(1 + x^2)^2) - 
         (384*x^2*\[Alpha]s*PolyLog[2, (1/2 - I/2)*(I + x)])/
          (Pi*(1 + x^2)^2) - (384*x^2*\[Alpha]s*PolyLog[2, (I + x)/x])/
          (Pi*(1 + x^2)^2) + (384*x^2*\[Alpha]s*PolyLog[2, 
            ((1 + I) + (1 - I)*x)/(2*x)])/(Pi*(1 + x^2)^2)) + 
       Log[(1/2 + I/2)*(-I + x)]*((192*Pi*x^2*\[Alpha]s)/(1 + x^2)^2 + 
         (384*x^2*\[Alpha]s*PolyLog[2, x])/(Pi*(1 + x^2)^2) - 
         (384*x^2*\[Alpha]s*PolyLog[2, (1/2 + I/2)*(-I + x)])/
          (Pi*(1 + x^2)^2) - (384*x^2*\[Alpha]s*PolyLog[2, (-I + x)/x])/
          (Pi*(1 + x^2)^2) + (384*x^2*\[Alpha]s*PolyLog[2, 
            ((1 - I) + (1 + I)*x)/(2*x)])/(Pi*(1 + x^2)^2)) + 
       Log[(I + Sqrt[3] - (2*I)*x)/(-I + Sqrt[3])]*
        ((80*Nc^2*Pi*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (9*(1 + x^2)^8) - (16*Pi*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
            27*x^8)*\[Alpha]s)/(27*(1 + x^2)^8) + 
         ((((80*I)/3)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (1 + x^2)^8 - (((16*I)/9)*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
              27*x^8)*\[Alpha]s)/(1 + x^2)^8)*Log[x] + 
         ((((80*I)/3)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (1 + x^2)^8 - (((16*I)/9)*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
              27*x^8)*\[Alpha]s)/(1 + x^2)^8)*Log[-1 + I*Sqrt[3] + 2*x] + 
         ((-80*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) + (16*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
              27*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*PolyLog[2, 
           (I + Sqrt[3] - (2*I)*x)/(-I + Sqrt[3])] + 
         ((80*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) - (16*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
              27*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*PolyLog[2, 
           (I + Sqrt[3] - (2*I)*x)/((-I + Sqrt[3])*x)] + 
         ((80*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) - (16*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
              27*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*PolyLog[2, x] + 
         ((-80*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) + (16*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
              27*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*PolyLog[2, 
           (-1 + I*Sqrt[3] + 2*x)/(2*x)]) + Log[1 - (-1)^(1/3)*x]*
        ((((-24*I)*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(1 + x^2)^8 + 
           ((24*I)*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (1 + x^2)^8)*Log[(-1 + (-1)^(1/3)*x)/(-1 + x)] + 
         (((-16*I)*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4 + 
           (((8*I)/3)*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(1 + x^2)^6)*
          Log[(I - (-1)^(5/6)*x)/(I + x)] + 
         (((80*I)*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4 - 
           (((40*I)/3)*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(1 + x^2)^6)*
          Log[(-I + (-1)^(5/6)*x)/(-I + x)] + 
         ((72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
           (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*PolyLog[2, 1 + x] + 
         ((-72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*PolyLog[2, ((-1)^(2/3) + x)/(1 + x)] + 
         ((-72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*PolyLog[2, 1 - (-1)^(1/3)*x] + 
         ((72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
           (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*PolyLog[2, (1 - (-1)^(1/3)*x)/(1 + x)]) + 
       Log[(-1 + (-1)^(1/3)*x)/(-1 + x)]*
        ((12*Pi*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(1 + x^2)^8 - 
         (12*Nc^2*Pi*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 + ((-72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) + (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*
             \[Alpha]s)/(Pi*(1 + x^2)^8))*PolyLog[2, x] + 
         ((-72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*PolyLog[2, ((-1)^(2/3) + x)/(-1 + x)] + 
         ((-72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*PolyLog[2, 1 - (-1)^(1/3)*x] + 
         ((72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
           (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*PolyLog[2, (-1 + (-1)^(1/3)*x)/(-1 + x)]) + 
       Log[-((1 + (-1)^(1/3)*x)/(-1 + x))]*
        ((12*Pi*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(1 + x^2)^8 - 
         (12*Nc^2*Pi*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 + ((-72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) + (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*
             \[Alpha]s)/(Pi*(1 + x^2)^8))*PolyLog[2, x] + 
         ((-72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*PolyLog[2, (-(-1)^(2/3) + x)/(-1 + x)] + 
         ((72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
           (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*PolyLog[2, -((1 + (-1)^(1/3)*x)/(-1 + x))]) + 
       Log[(-I - (-1)^(5/6)*x)/(-I + x)]*
        (((-96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
           (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          PolyLog[2, I*(-I + x)] + ((96*Nc^2*x^4*\[Alpha]s)/
            (Pi*(1 + x^2)^4) - (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/
            (Pi*(1 + x^2)^6))*PolyLog[2, (-(-1)^(2/3) + x)/(-I + x)] + 
         ((96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          PolyLog[2, 1 + (-1)^(1/3)*x] + 
         ((-96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
           (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          PolyLog[2, ((-I)*(1 + (-1)^(1/3)*x))/(-I + x)]) + 
       Log[1 + (-1)^(1/3)*x]*((48*Nc^2*Pi*x^4*\[Alpha]s)/(1 + x^2)^4 - 
         (8*Pi*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(1 + x^2)^6 + 
         (((48*I)*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(1 + x^2)^8 - 
           ((48*I)*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (1 + x^2)^8)*Log[-((1 + (-1)^(1/3)*x)/(-1 + x))] + 
         (((-16*I)*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4 + 
           (((8*I)/3)*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(1 + x^2)^6)*
          Log[(-I - (-1)^(5/6)*x)/(-I + x)] + 
         (((-112*I)*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4 + 
           (((56*I)/3)*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(1 + x^2)^6)*
          Log[(I + (-1)^(5/6)*x)/(I + x)] + 
         (((-64*I)*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4 + 
           (((32*I)/3)*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(1 + x^2)^6)*
          Log[1 + x^2] + ((72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) - (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*
             \[Alpha]s)/(Pi*(1 + x^2)^8))*PolyLog[2, 1 + x] + 
         ((-72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*PolyLog[2, (-(-1)^(2/3) + x)/(1 + x)] + 
         ((-144*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (144*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*PolyLog[2, 1 + (-1)^(1/3)*x] + 
         ((72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
           (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*PolyLog[2, (1 + (-1)^(1/3)*x)/(1 + x)]) + 
       Log[(I + (-1)^(1/6)*x)/(I + x)]*
        ((((16*I)*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4 - 
           (((8*I)/3)*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(1 + x^2)^6)*
          Log[1 - (-1)^(2/3)*x] + ((-96*Nc^2*x^4*\[Alpha]s)/
            (Pi*(1 + x^2)^4) + (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/
            (Pi*(1 + x^2)^6))*PolyLog[2, (-I)*(I + x)] + 
         ((96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          PolyLog[2, ((-1)^(1/3) + x)/(I + x)] + 
         ((-96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
           (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          PolyLog[2, (I + (-1)^(1/6)*x)/(I + x)] + 
         ((96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          PolyLog[2, 1 - (-1)^(2/3)*x]) + Log[1 - (-1)^(2/3)*x]*
        ((48*Nc^2*Pi*x^4*\[Alpha]s)/(1 + x^2)^4 - 
         (8*Pi*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(1 + x^2)^6 + 
         (((-48*I)*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(1 + x^2)^8 + 
           ((48*I)*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (1 + x^2)^8)*Log[(-1 + (-1)^(2/3)*x)/(-1 + x)] + 
         (((64*I)*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4 - 
           (((32*I)/3)*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(1 + x^2)^6)*
          Log[1 + x^2] + ((72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) - (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*
             \[Alpha]s)/(Pi*(1 + x^2)^8))*PolyLog[2, 1 + x] + 
         ((-72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*PolyLog[2, ((-1)^(1/3) + x)/(1 + x)] + 
         ((-72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*PolyLog[2, 1 - (-1)^(2/3)*x] + 
         ((72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
           (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*PolyLog[2, (1 - (-1)^(2/3)*x)/(1 + x)]) + 
       Log[(-1 + (-1)^(2/3)*x)/(-1 + x)]*
        ((12*Pi*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(1 + x^2)^8 - 
         (12*Nc^2*Pi*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 + ((-72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) + (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*
             \[Alpha]s)/(Pi*(1 + x^2)^8))*PolyLog[2, x] + 
         ((-72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*PolyLog[2, ((-1)^(1/3) + x)/(-1 + x)] + 
         ((-72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*PolyLog[2, 1 - (-1)^(2/3)*x] + 
         ((72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
           (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*PolyLog[2, (-1 + (-1)^(2/3)*x)/(-1 + x)]) + 
       Log[(-I - (-1)^(1/6)*x)/(-I + x)]*
        ((((112*I)*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4 - 
           (((56*I)/3)*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(1 + x^2)^6)*
          Log[1 - (-1)^(2/3)*x] + ((-96*Nc^2*x^4*\[Alpha]s)/
            (Pi*(1 + x^2)^4) + (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/
            (Pi*(1 + x^2)^6))*PolyLog[2, I*(-I + x)] + 
         ((96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          PolyLog[2, ((-1)^(1/3) + x)/(-I + x)] + 
         ((96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          PolyLog[2, 1 - (-1)^(2/3)*x] + 
         ((-96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
           (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          PolyLog[2, (I*(-1 + (-1)^(2/3)*x))/(-I + x)]) + 
       Log[(-I + (-1)^(1/6)*x)/(-I + x)]*
        ((((16*I)*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4 - 
           (((8*I)/3)*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(1 + x^2)^6)*
          Log[1 + (-1)^(2/3)*x] + ((-96*Nc^2*x^4*\[Alpha]s)/
            (Pi*(1 + x^2)^4) + (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/
            (Pi*(1 + x^2)^6))*PolyLog[2, I*(-I + x)] + 
         ((96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          PolyLog[2, (-(-1)^(1/3) + x)/(-I + x)] + 
         ((-96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
           (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          PolyLog[2, (-I + (-1)^(1/6)*x)/(-I + x)] + 
         ((96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          PolyLog[2, 1 + (-1)^(2/3)*x]) + Log[I + x]*
        ((80*Nc^2*Pi*x^4*(5 + 20*x^2 + 36*x^4 + 20*x^6 + 5*x^8)*\[Alpha]s)/
          (3*(1 + x^2)^8) - (8*Pi*x^2*(504 + 3291*x^2 + 8582*x^4 + 
            11770*x^6 + 8582*x^8 + 3291*x^10 + 504*x^12)*\[Alpha]s)/
          (9*(1 + x^2)^8) + (((-160*I)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + 
              x^8)*\[Alpha]s)/(1 + x^2)^8 + (((32*I)/3)*x^2*
             (18 + 141*x^2 + 398*x^4 + 595*x^6 + 398*x^8 + 141*x^10 + 
              18*x^12)*\[Alpha]s)/(1 + x^2)^8)*Log[1 + x] + 
         (192*x^2*\[Alpha]s*Log[1 + x]^2)/(Pi*(1 + x^2)^2) + 
         (((48*I)*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4 - 
           ((8*I)*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(1 + x^2)^6)*
          Log[-(-1)^(1/3) + x] + (((48*I)*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4 - 
           ((8*I)*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(1 + x^2)^6)*
          Log[(-1)^(1/3) + x] + (((48*I)*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4 - 
           ((8*I)*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(1 + x^2)^6)*
          Log[(-1)^(2/3) + x] + (((-16*I)*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4 + 
           (((8*I)/3)*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(1 + x^2)^6)*
          Log[1 - (-1)^(1/3)*x] + (((-48*I)*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4 + 
           ((8*I)*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(1 + x^2)^6)*
          Log[1 + (-1)^(1/3)*x] + (((-48*I)*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4 + 
           ((8*I)*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(1 + x^2)^6)*
          Log[1 - (-1)^(2/3)*x] + (((-80*I)*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4 + 
           (((40*I)/3)*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(1 + x^2)^6)*
          Log[1 + (-1)^(2/3)*x] + (384*x^2*\[Alpha]s*PolyLog[2, 
            (1 - x)^(-1)])/(Pi*(1 + x^2)^2) + 
         ((160*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) - (32*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
              398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
          PolyLog[2, 1 - I*x] - (384*x^2*\[Alpha]s*PolyLog[2, -x])/
          (Pi*(1 + x^2)^2) - (384*x^2*\[Alpha]s*PolyLog[2, x])/
          (Pi*(1 + x^2)^2) + ((96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          PolyLog[2, (-1)^(1/3)*x] + ((96*Nc^2*x^4*\[Alpha]s)/
            (Pi*(1 + x^2)^4) - (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/
            (Pi*(1 + x^2)^6))*PolyLog[2, -((-1)^(2/3)*x)] + 
         (384*x^2*\[Alpha]s*PolyLog[2, (1 + x)^(-1)])/(Pi*(1 + x^2)^2) + 
         ((96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          PolyLog[2, 1 - (-1)^(1/3)*x] + 
         ((96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          PolyLog[2, 1 + (-1)^(2/3)*x]) + Log[-I + x]*
        ((120*Nc^2*Pi*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 - (8*Pi*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
            398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(1 + x^2)^8 + 
         (((40*I)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (1 + x^2)^8 - (((8*I)/3)*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
              398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(1 + x^2)^8)*
          Log[1 + x] + ((-80*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
             \[Alpha]s)/(Pi*(1 + x^2)^8) + (16*x^2*(54 + 357*x^2 + 938*x^4 + 
              1315*x^6 + 938*x^8 + 357*x^10 + 54*x^12)*\[Alpha]s)/
            (3*Pi*(1 + x^2)^8))*Log[1 + x]^2 + 
         (((-48*I)*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4 + 
           ((8*I)*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(1 + x^2)^6)*
          Log[-(-1)^(1/3) + x] + (((-48*I)*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4 + 
           ((8*I)*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(1 + x^2)^6)*
          Log[(-1)^(2/3) + x] + (((80*I)*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4 - 
           (((40*I)/3)*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(1 + x^2)^6)*
          Log[1 - (-1)^(1/3)*x] + (((16*I)*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4 - 
           (((8*I)/3)*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(1 + x^2)^6)*
          Log[1 + (-1)^(2/3)*x] + 
         ((160*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) - (32*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
              398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
          PolyLog[2, 1 + I*x] - (384*x^2*\[Alpha]s*PolyLog[2, -x])/
          (Pi*(1 + x^2)^2) + ((96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          PolyLog[2, (-1)^(1/3)*x] + ((96*Nc^2*x^4*\[Alpha]s)/
            (Pi*(1 + x^2)^4) - (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/
            (Pi*(1 + x^2)^6))*PolyLog[2, -((-1)^(2/3)*x)] + 
         (384*x^2*\[Alpha]s*PolyLog[2, (1 + x)^(-1)])/(Pi*(1 + x^2)^2) + 
         ((-160*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) + (32*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
              398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
          PolyLog[2, (1 + x)/(-I + x)] + 
         ((96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          PolyLog[2, 1 - (-1)^(1/3)*x] + 
         ((96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          PolyLog[2, 1 + (-1)^(2/3)*x]) + Log[1 - x]*
        (-(Nc^2*(28 - 97*x^2 - 3571*x^4 + 30*(-805 + 64*Pi^2)*x^6 + 
             15*(-6045 + 896*Pi^2)*x^8 + 10*(-19471 + 5184*Pi^2)*x^10 + 
             (-266779 + 119040*Pi^2)*x^12 + (-200993 + 193920*Pi^2)*x^14 + 
             224640*Pi^2*x^16 + (200993 + 193920*Pi^2)*x^18 + 
             (266779 + 119040*Pi^2)*x^20 + 10*(19471 + 5184*Pi^2)*x^22 + 
             15*(6045 + 896*Pi^2)*x^24 + 30*(805 + 64*Pi^2)*x^26 + 
             3571*x^28 + 97*x^30 - 28*x^32)*\[Alpha]s)/(36*Pi*x^2*(1 + x^2)^8*
           (1 + x^2 + x^4)^3) - ((-24 + 1315*x^2 + (13265 + 41472*Pi^2)*x^4 + 
            (93346 + 362880*Pi^2)*x^6 + (358621 + 1534080*Pi^2)*x^8 + 
            (779618 + 4159104*Pi^2)*x^10 + (1070905 + 8092416*Pi^2)*x^12 + 
            3*(268961 + 3954304*Pi^2)*x^14 + 13451136*Pi^2*x^16 + 
            3*(-268961 + 3954304*Pi^2)*x^18 + (-1070905 + 8092416*Pi^2)*
             x^20 + (-779618 + 4159104*Pi^2)*x^22 + (-358621 + 1534080*Pi^2)*
             x^24 + (-93346 + 362880*Pi^2)*x^26 + (-13265 + 41472*Pi^2)*
             x^28 - 1315*x^30 + 24*x^32)*\[Alpha]s)/(108*Pi*x^2*(1 + x^2)^8*
           (1 + x^2 + x^4)^3) + (((80*I)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 
              4*x^6 + x^8)*\[Alpha]s)/(1 + x^2)^8 - 
           (((16*I)/3)*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 398*x^8 + 
              141*x^10 + 18*x^12)*\[Alpha]s)/(1 + x^2)^8)*Log[1 - I*x] + 
         (((-80*I)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (1 + x^2)^8 + (((16*I)/3)*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
              398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(1 + x^2)^8)*
          Log[1 + I*x] + (((-160*I)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + 
              x^8)*\[Alpha]s)/(1 + x^2)^8 + (((32*I)/3)*x^4*
             (27 + 136*x^2 + 263*x^4 + 136*x^6 + 27*x^8)*\[Alpha]s)/
            (1 + x^2)^8)*Log[(-I + Sqrt[3] + (2*I)*x)/(I + Sqrt[3])] + 
         ((160*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) - (32*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
              398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
          Log[(1 + I*x)/(1 - x)]*Log[x] - ((384*I)*x^2*\[Alpha]s*
           Log[(1/4 + I/4)*(-I + x)])/(1 + x^2)^2 - 
         ((384*I)*x^2*\[Alpha]s*Log[(1/2 + I/2)*(-I + x)])/(1 + x^2)^2 - 
         ((384*I)*x^2*\[Alpha]s*Log[(1/2 - I/2)*(I + x)])/(1 + x^2)^2 - 
         ((384*I)*x^2*\[Alpha]s*Log[I + x])/(1 + x^2)^2 - 
         ((384*I)*x^2*\[Alpha]s*Log[(1 - I)*(I + x)])/(1 + x^2)^2 + 
         (((-160*I)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (1 + x^2)^8 + (((32*I)/3)*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
              27*x^8)*\[Alpha]s)/(1 + x^2)^8)*Log[-1 + I*Sqrt[3] + 2*x] + 
         (((-24*I)*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(1 + x^2)^8 + 
           ((24*I)*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (1 + x^2)^8)*Log[1 - (-1)^(1/3)*x] + 
         (((48*I)*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(1 + x^2)^8 - 
           ((48*I)*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (1 + x^2)^8)*Log[1 + (-1)^(1/3)*x] + 
         (((-48*I)*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(1 + x^2)^8 + 
           ((48*I)*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (1 + x^2)^8)*Log[1 - (-1)^(2/3)*x] + 
         (((24*I)*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(1 + x^2)^8 - 
           ((24*I)*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (1 + x^2)^8)*Log[1 + (-1)^(2/3)*x] + 
         (((-80*I)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (1 + x^2)^8 + (((16*I)/3)*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
              27*x^8)*\[Alpha]s)/(1 + x^2)^8)*Log[1 - x + x^2] + 
         Log[x]*((2*Nc^2*(-1 + x)^2*(3 - 19*x + 22*x^2 - 109*x^3 + 65*x^4 - 
              272*x^5 + 137*x^6 - 261*x^7 - 147*x^8 + 22*x^9 - 147*x^10 - 
              261*x^11 + 137*x^12 - 272*x^13 + 65*x^14 - 109*x^15 + 22*x^16 - 
              19*x^17 + 3*x^18)*\[Alpha]s)/(3*Pi*(1 + x^2)^7*
             (1 - x + x^2)^3) + (2*(-233 + 1371*x + (-5765 + (1728*I)*Pi)*x^
                2 + 12*(1393 - (432*I)*Pi)*x^3 + (9*I)*(4363*I + 2112*Pi)*x^
                4 + (76533 - (38016*I)*Pi)*x^5 + (46*I)*(2833*I + 1728*Pi)*x^
                6 + 9*(21701 - (13056*I)*Pi)*x^7 + (-259696 + (174528*I)*Pi)*
               x^8 + 3*(102641 - (66240*I)*Pi)*x^9 + (6*I)*(54191*I + 
                37440*Pi)*x^10 + 3*(102641 - (66240*I)*Pi)*x^11 + 
              (-259696 + (174528*I)*Pi)*x^12 + 9*(21701 - (13056*I)*Pi)*x^
                13 + (46*I)*(2833*I + 1728*Pi)*x^14 + (76533 - (38016*I)*Pi)*
               x^15 + (9*I)*(4363*I + 2112*Pi)*x^16 + 12*(1393 - (432*I)*Pi)*
               x^17 + (-5765 + (1728*I)*Pi)*x^18 + 1371*x^19 - 233*x^20)*
             \[Alpha]s)/(9*Pi*(1 + x^2)^7*(1 - x + x^2)^3) - 
           (384*x^2*\[Alpha]s*Log[I + x])/(Pi*(1 + x^2)^2) + 
           ((160*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
              (Pi*(1 + x^2)^8) - (32*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
                398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
            Log[(I*(I + x))/(-1 + x)] + 
           ((-72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
             (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
              (Pi*(1 + x^2)^8))*Log[(-1 + (-1)^(1/3)*x)/(-1 + x)] + 
           ((-72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
             (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
              (Pi*(1 + x^2)^8))*Log[-((1 + (-1)^(1/3)*x)/(-1 + x))] + 
           ((-72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
             (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
              (Pi*(1 + x^2)^8))*Log[(-1 + (-1)^(2/3)*x)/(-1 + x)] + 
           ((-72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
             (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
              (Pi*(1 + x^2)^8))*Log[-((1 + (-1)^(2/3)*x)/(-1 + x))] + 
           ((-80*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
              (Pi*(1 + x^2)^8) + (16*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
                27*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*Log[1 - x + x^2]) + 
         ((-72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*PolyLog[2, 1 - (-1)^(1/3)*x] + 
         ((-72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*PolyLog[2, 1 - (-1)^(2/3)*x] + 
         ((-72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*PolyLog[2, 1 + (-1)^(2/3)*x]) + 
       Log[-((1 + (-1)^(2/3)*x)/(-1 + x))]*
        ((12*Pi*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(1 + x^2)^8 - 
         (12*Nc^2*Pi*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^8 + ((-72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) + (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*
             \[Alpha]s)/(Pi*(1 + x^2)^8))*PolyLog[2, x] + 
         ((-72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*PolyLog[2, (-(-1)^(1/3) + x)/(-1 + x)] + 
         ((-72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*PolyLog[2, 1 + (-1)^(2/3)*x] + 
         ((72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
           (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*PolyLog[2, -((1 + (-1)^(2/3)*x)/(-1 + x))]) + 
       Log[(I - (-1)^(1/6)*x)/(I + x)]*
        ((((-80*I)*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4 + 
           (((40*I)/3)*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(1 + x^2)^6)*
          Log[1 + (-1)^(2/3)*x] + ((-96*Nc^2*x^4*\[Alpha]s)/
            (Pi*(1 + x^2)^4) + (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/
            (Pi*(1 + x^2)^6))*PolyLog[2, (-I)*(I + x)] + 
         ((96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          PolyLog[2, (-(-1)^(1/3) + x)/(I + x)] + 
         ((96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          PolyLog[2, 1 + (-1)^(2/3)*x] + 
         ((-96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
           (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          PolyLog[2, (I*(1 + (-1)^(2/3)*x))/(I + x)]) + 
       Log[1 + (-1)^(2/3)*x]*((((24*I)*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/
            (1 + x^2)^8 - ((24*I)*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*
             \[Alpha]s)/(1 + x^2)^8)*Log[-((1 + (-1)^(2/3)*x)/(-1 + x))] + 
         ((72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
           (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*PolyLog[2, 1 + x] + 
         ((-72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*PolyLog[2, (-(-1)^(1/3) + x)/(1 + x)] + 
         ((-72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*PolyLog[2, 1 + (-1)^(2/3)*x] + 
         ((72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
           (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*PolyLog[2, (1 + (-1)^(2/3)*x)/(1 + x)]) + 
       Log[1 + x]*(-(Nc^2*(28 - 97*x^2 - 3571*x^4 + 30*(-805 + 72*Pi^2)*x^6 + 
             45*(-2015 + 336*Pi^2)*x^8 + 10*(-19471 + 5832*Pi^2)*x^10 + 
             (-266779 + 133920*Pi^2)*x^12 + (-200993 + 218160*Pi^2)*x^14 + 
             252720*Pi^2*x^16 + (200993 + 218160*Pi^2)*x^18 + 
             (266779 + 133920*Pi^2)*x^20 + 10*(19471 + 5832*Pi^2)*x^22 + 
             45*(2015 + 336*Pi^2)*x^24 + 30*(805 + 72*Pi^2)*x^26 + 
             3571*x^28 + 97*x^30 - 28*x^32)*\[Alpha]s)/(36*Pi*x^2*(1 + x^2)^8*
           (1 + x^2 + x^4)^3) + ((24 - 1315*x^2 + (-13265 + 7776*Pi^2)*x^4 + 
            (-93346 + 84240*Pi^2)*x^6 + (-358621 + 401328*Pi^2)*x^8 + 
            2*(-389809 + 596376*Pi^2)*x^10 + (-1070905 + 2447712*Pi^2)*x^12 + 
            33*(-24451 + 112464*Pi^2)*x^14 + 4243536*Pi^2*x^16 + 
            33*(24451 + 112464*Pi^2)*x^18 + (1070905 + 2447712*Pi^2)*x^20 + 
            2*(389809 + 596376*Pi^2)*x^22 + (358621 + 401328*Pi^2)*x^24 + 
            (93346 + 84240*Pi^2)*x^26 + (13265 + 7776*Pi^2)*x^28 + 
            1315*x^30 - 24*x^32)*\[Alpha]s)/(108*Pi*x^2*(1 + x^2)^8*
           (1 + x^2 + x^4)^3) + (((60*I)*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/
            (1 + x^2)^8 - ((60*I)*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*
             \[Alpha]s)/(1 + x^2)^8)*Log[1 - (-1)^(1/3)*x] + 
         ((-72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*Log[(1 + (-1)^(1/3))*x]*Log[1 - (-1)^(1/3)*x] + 
         (((96*I)*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(1 + x^2)^8 - 
           ((96*I)*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (1 + x^2)^8)*Log[1 + (-1)^(1/3)*x] + 
         ((-72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*Log[x - (-1)^(1/3)*x]*Log[1 + (-1)^(1/3)*x] + 
         (((48*I)*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(1 + x^2)^8 - 
           ((48*I)*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (1 + x^2)^8)*Log[1 - (-1)^(2/3)*x] + 
         ((-72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*Log[(1 + (-1)^(2/3))*x]*Log[1 - (-1)^(2/3)*x] + 
         (((84*I)*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(1 + x^2)^8 - 
           ((84*I)*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (1 + x^2)^8)*Log[1 + (-1)^(2/3)*x] + 
         ((-72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*Log[x - (-1)^(2/3)*x]*Log[1 + (-1)^(2/3)*x] + 
         Log[3]*(((36*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
             (36*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
              (Pi*(1 + x^2)^8))*Log[1 - (-1)^(1/3)*x] + 
           ((36*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
             (36*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
              (Pi*(1 + x^2)^8))*Log[1 + (-1)^(2/3)*x]) + 
         ((-288*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (288*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*PolyLog[2, 1 + x] + 
         ((160*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) - (32*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
              398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
          PolyLog[2, (1 + x)/(-I + x)] + 
         ((72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
           (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*PolyLog[2, (-(-1)^(1/3) + x)/(1 + x)] + 
         ((72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
           (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*PolyLog[2, ((-1)^(1/3) + x)/(1 + x)] + 
         ((72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
           (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*PolyLog[2, (-(-1)^(2/3) + x)/(1 + x)] + 
         ((72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
           (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*PolyLog[2, ((-1)^(2/3) + x)/(1 + x)] + 
         ((-72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*PolyLog[2, (1 - (-1)^(1/3)*x)/(1 + x)] + 
         ((-72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*PolyLog[2, (1 + (-1)^(1/3)*x)/(1 + x)] + 
         ((-72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*PolyLog[2, (1 - (-1)^(2/3)*x)/(1 + x)] + 
         ((-72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*PolyLog[2, (1 + (-1)^(2/3)*x)/(1 + x)]) + 
       Log[(I - (-1)^(5/6)*x)/(I + x)]*
        (((-96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
           (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          PolyLog[2, (-I)*(I + x)] + ((96*Nc^2*x^4*\[Alpha]s)/
            (Pi*(1 + x^2)^4) - (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/
            (Pi*(1 + x^2)^6))*PolyLog[2, ((-1)^(2/3) + x)/(I + x)] + 
         ((96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          PolyLog[2, 1 - (-1)^(1/3)*x] + 
         ((-96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
           (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          PolyLog[2, (I - (-1)^(5/6)*x)/(I + x)]) + 
       Log[(-I + (-1)^(5/6)*x)/(-I + x)]*
        (((-96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
           (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          PolyLog[2, I*(-I + x)] + ((96*Nc^2*x^4*\[Alpha]s)/
            (Pi*(1 + x^2)^4) - (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/
            (Pi*(1 + x^2)^6))*PolyLog[2, ((-1)^(2/3) + x)/(-I + x)] + 
         ((96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          PolyLog[2, 1 - (-1)^(1/3)*x] + 
         ((-96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
           (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          PolyLog[2, (-I + (-1)^(5/6)*x)/(-I + x)]) + 
       Log[(I + (-1)^(5/6)*x)/(I + x)]*
        (((-96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
           (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          PolyLog[2, (-I)*(I + x)] + ((96*Nc^2*x^4*\[Alpha]s)/
            (Pi*(1 + x^2)^4) - (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/
            (Pi*(1 + x^2)^6))*PolyLog[2, (-(-1)^(2/3) + x)/(I + x)] + 
         ((96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          PolyLog[2, 1 + (-1)^(1/3)*x] + 
         ((-96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
           (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          PolyLog[2, (I + (-1)^(5/6)*x)/(I + x)]) + 
       ((-80*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) + (16*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
            27*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        Log[(-(-1)^(2/3) + x)/(1 + (-1)^(2/3))]*PolyLog[2, 
         (1 + I*Sqrt[3] + I*(I + Sqrt[3])*x)/2] + 
       ((2*(-28 + 1356*x^2 + 17072*x^4 + 89112*x^6 + 280436*x^8 + 
            641250*x^10 + 1114835*x^12 + 1544382*x^14 + 1713395*x^16 + 
            1544382*x^18 + 1114835*x^20 + 641250*x^22 + 280436*x^24 + 
            89112*x^26 + 17072*x^28 + 1356*x^30 - 28*x^32)*\[Alpha]s)/
          (9*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^4) + 
         (2*Nc^2*(3 - 21*x^2 - 1123*x^4 - 7908*x^6 - 25484*x^8 - 58796*x^10 - 
            99260*x^12 - 135871*x^14 - 148685*x^16 - 135871*x^18 - 
            99260*x^20 - 58796*x^22 - 25484*x^24 - 7908*x^26 - 1123*x^28 - 
            21*x^30 + 3*x^32)*\[Alpha]s)/(3*Pi*(1 + x^2)^8*
           (1 + x^2 + x^4)^4))*PolyLog[2, (1 + x^2)^(-1)] + 
       Log[1 + x^2 + x^4]*((-4*Nc^2*Pi*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 
            7*x^8)*\[Alpha]s)/(3*(1 + x^2)^8) + 
         (4*Pi*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 36*x^8)*\[Alpha]s)/
          (9*(1 + x^2)^8) + ((8*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 
              7*x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
           (8*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 36*x^8)*\[Alpha]s)/
            (3*Pi*(1 + x^2)^8))*PolyLog[2, (1 + x^2)^(-1)]) + 
       Log[x]*((Nc^2*x^2*(60 + (329 - 20*Pi^2)*x^2 + (2290 - 140*Pi^2)*x^4 + 
            (20377 - 780*Pi^2)*x^6 - 490*(-153 + 4*Pi^2)*x^8 + 
            (171153 - 3460*Pi^2)*x^10 + (270199 - 4020*Pi^2)*x^12 - 
            5*(-61305 + 692*Pi^2)*x^14 - 8*(-31926 + 245*Pi^2)*x^16 + 
            (152533 - 780*Pi^2)*x^18 + (64159 - 140*Pi^2)*x^20 + 
            (16517 - 20*Pi^2)*x^22 + 2394*x^24 + 12*x^26 - 21*x^28)*
           \[Alpha]s)/(9*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^3) + 
         (x^2*(6786 + 71871*x^2 + 327983*x^4 + 891490*x^6 + 1693385*x^8 + 
            2381465*x^10 + 2572306*x^12 + 2167238*x^14 + 1426736*x^16 + 
            727660*x^18 + 274112*x^20 + 72441*x^22 + 9753*x^24 + 93*x^26 + 
            18*x^28 + 4*Pi^2*(1 + x^2 + x^4)^3*(432 + 2781*x^2 + 6628*x^4 + 
              8783*x^6 + 6628*x^8 + 2781*x^10 + 432*x^12))*\[Alpha]s)/
          (27*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^3) + 
         ((192*I)*x^2*\[Alpha]s*Log[(1/2 - I/2)*(-I + x)])/(1 + x^2)^2 - 
         (384*x^2*\[Alpha]s*Log[1/2 + I/2]*Log[(1/2 - I/2)*(-I + x)])/
          (Pi*(1 + x^2)^2) - ((96*I)*x^2*\[Alpha]s*Log[(1/2 + I/2)*(-I + x)])/
          (1 + x^2)^2 + ((80*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
             \[Alpha]s)/(Pi*(1 + x^2)^8) - (16*x^2*(18 + 141*x^2 + 398*x^4 + 
              595*x^6 + 398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/
            (3*Pi*(1 + x^2)^8))*Log[-I + x]^2 + 
         ((8*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) - (8*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
              36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*Log[(-I + x)/x]^2 + 
         ((96*I)*x^2*\[Alpha]s*Log[(1/2 - I/2)*(I + x)])/(1 + x^2)^2 - 
         ((192*I)*x^2*\[Alpha]s*Log[(1/2 + I/2)*(I + x)])/(1 + x^2)^2 - 
         (384*x^2*\[Alpha]s*Log[1/2 - I/2]*Log[(1/2 + I/2)*(I + x)])/
          (Pi*(1 + x^2)^2) + ((-8*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 
              7*x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (8*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 36*x^8)*\[Alpha]s)/
            (3*Pi*(1 + x^2)^8))*Log[I + x]^2 + 
         ((8*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) - (8*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
              36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*Log[(I + x)/(2*x)]^2 + 
         ((16*Nc^2*x^4*(19 + 76*x^2 + 99*x^4 + 76*x^6 + 19*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) - (16*x^2*(36 + 309*x^2 + 796*x^4 + 1001*x^6 + 
              796*x^8 + 309*x^10 + 36*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
          Log[1 + x]^2 + ((((-80*I)/3)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + 
              x^8)*\[Alpha]s)/(1 + x^2)^8 + (((16*I)/9)*x^4*
             (27 + 136*x^2 + 263*x^4 + 136*x^6 + 27*x^8)*\[Alpha]s)/
            (1 + x^2)^8)*Log[((-1)^(1/3) + x)/(-1 + (-1)^(1/3))] + 
         ((48*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (8*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          Log[(-I - (-1)^(1/6)*x)/(-I + x)]^2 + 
         ((48*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (8*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          Log[(I - (-1)^(1/6)*x)/(I + x)]^2 + 
         ((48*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (8*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          Log[(-I + (-1)^(1/6)*x)/(-I + x)]^2 + 
         ((48*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (8*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          Log[(I + (-1)^(1/6)*x)/(I + x)]^2 + 
         ((-36*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (36*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*Log[1 + (-1)^(1/3)*x]^2 + 
         ((-36*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (36*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8))*Log[1 + (-1)^(2/3)*x]^2 + 
         Log[I + x]*(((-160*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
               \[Alpha]s)/(Pi*(1 + x^2)^8) - (32*x^2*(18 + 75*x^2 + 142*x^4 + 
                125*x^6 + 142*x^8 + 75*x^10 + 18*x^12)*\[Alpha]s)/
              (3*Pi*(1 + x^2)^8))*Log[1 + x] + 
           ((96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
             (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
            Log[1 - (-1)^(1/3)*x] + ((96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^
                4) - (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^
                6))*Log[1 + (-1)^(2/3)*x]) + Log[-I + x]*
          (((80*I)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (1 + x^2)^8 - (((16*I)/3)*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
              398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(1 + x^2)^8 + 
           ((-160*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
              (Pi*(1 + x^2)^8) - (32*x^2*(18 + 75*x^2 + 142*x^4 + 125*x^6 + 
                142*x^8 + 75*x^10 + 18*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
            Log[1 + x] + ((96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
             (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
            Log[1 - (-1)^(1/3)*x] + ((96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^
                4) - (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^
                6))*Log[1 + (-1)^(2/3)*x]) + 
         ((48*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (8*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          Log[(-I - (-1)^(5/6)*x)/(-I + x)]^2 + 
         ((48*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (8*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          Log[(I - (-1)^(5/6)*x)/(I + x)]^2 + 
         ((48*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (8*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          Log[(-I + (-1)^(5/6)*x)/(-I + x)]^2 + 
         ((48*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (8*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          Log[(I + (-1)^(5/6)*x)/(I + x)]^2 + 
         ((((80*I)/3)*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (1 + x^2)^8 - (((16*I)/9)*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
              27*x^8)*\[Alpha]s)/(1 + x^2)^8)*Log[1 + I*Sqrt[3] - x + 
            I*Sqrt[3]*x] + ((((-16*I)/3)*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 
              28*x^6 + 7*x^8)*\[Alpha]s)/(1 + x^2)^8 + 
           (((16*I)/9)*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 36*x^8)*
             \[Alpha]s)/(1 + x^2)^8)*Log[(-I + Sqrt[3] - (2*I)*x^2)/
            (I + Sqrt[3])] + ((((16*I)/3)*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 
              28*x^6 + 7*x^8)*\[Alpha]s)/(1 + x^2)^8 - 
           (((16*I)/9)*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 36*x^8)*
             \[Alpha]s)/(1 + x^2)^8)*Log[(I/2)*(I + Sqrt[3] + (2*I)*x^2)] + 
         ((-96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
           (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          Log[1 - (-1)^(1/3)*x]*Log[1 + x^2] + 
         ((-96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
           (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          Log[1 + (-1)^(2/3)*x]*Log[1 + x^2] + Log[I*(-I + x)]*
          (((-96*I)*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4 + 
           ((16*I)*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(1 + x^2)^6 + 
           ((96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
             (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
            Log[-(-1)^(1/3) + x] + ((96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^
                4) - (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^
                6))*Log[(-1)^(1/3) + x] + ((96*Nc^2*x^4*\[Alpha]s)/
              (Pi*(1 + x^2)^4) - (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/
              (Pi*(1 + x^2)^6))*Log[(-1)^(2/3) + x] + 
           ((-96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
             (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
            Log[1 - x + x^2] + ((-96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
             (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
            Log[1 + x + x^2]) + Log[(-I)*(I + x)]*
          (((-96*I)*Nc^2*x^4*\[Alpha]s)/(1 + x^2)^4 + 
           ((16*I)*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(1 + x^2)^6 + 
           ((96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
             (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
            Log[-(-1)^(1/3) + x] + ((96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^
                4) - (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^
                6))*Log[(-1)^(1/3) + x] + ((96*Nc^2*x^4*\[Alpha]s)/
              (Pi*(1 + x^2)^4) - (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/
              (Pi*(1 + x^2)^6))*Log[(-1)^(2/3) + x] + 
           ((-96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
             (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
            Log[1 - x + x^2] + ((-96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
             (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
            Log[1 + x + x^2]) + Log[1 + x]*
          ((2*Nc^2*(1 + x)^2*(3 + 19*x + 22*x^2 + 109*x^3 + 65*x^4 + 
              272*x^5 + 137*x^6 + 261*x^7 - 147*x^8 - 22*x^9 - 147*x^10 + 
              261*x^11 + 137*x^12 + 272*x^13 + 65*x^14 + 109*x^15 + 22*x^16 + 
              19*x^17 + 3*x^18)*\[Alpha]s)/(3*Pi*(1 + x^2)^7*
             (1 + x + x^2)^3) - (2*(1 + x)^2*(233 + 905*x + 3722*x^2 + 
              8367*x^3 + 18811*x^4 + 30544*x^5 + 50419*x^6 + 63927*x^7 + 
              81423*x^8 + 81150*x^9 + 81423*x^10 + 63927*x^11 + 50419*x^12 + 
              30544*x^13 + 18811*x^14 + 8367*x^15 + 3722*x^16 + 905*x^17 + 
              233*x^18)*\[Alpha]s)/(9*Pi*(1 + x^2)^7*(1 + x + x^2)^3) + 
           ((72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
             (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
              (Pi*(1 + x^2)^8))*Log[1 - (-1)^(1/3)*x] + 
           ((72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
             (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
              (Pi*(1 + x^2)^8))*Log[1 + (-1)^(1/3)*x] + 
           ((72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
             (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
              (Pi*(1 + x^2)^8))*Log[1 - (-1)^(2/3)*x] + 
           ((72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
             (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
              (Pi*(1 + x^2)^8))*Log[1 + (-1)^(2/3)*x] + 
           ((-80*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
              (Pi*(1 + x^2)^8) + (16*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
                27*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*Log[1 + x + x^2]) + 
         Log[1 + x^2]*((-4*x^2*(648 + 9*(489 + (16*I)*Pi)*x^2 + 
              4*(2619 + (170*I)*Pi)*x^4 + (8721 + (1252*I)*Pi)*x^6 + 
              4*(2619 + (170*I)*Pi)*x^8 + 9*(489 + (16*I)*Pi)*x^10 + 
              648*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8) + 
           (4*Nc^2*x^4*(27*(7 + 28*x^2 - 17*x^4 + 28*x^6 + 7*x^8) + 
              (4*I)*Pi*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8))*\[Alpha]s)/
            (Pi*(1 + x^2)^8) + ((96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
             (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
            Log[1 - x + x^2] + ((96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
             (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
            Log[1 + x + x^2] + ((-16*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 
                7*x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + (16*x^4*(36 + 170*x^2 + 
                313*x^4 + 170*x^6 + 36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
            Log[1 + x^2 + x^4]) + (288*x^2*(1 + 4*x^2 + 4*x^4 + 4*x^6 + x^8)*
           \[Alpha]s*Log[\[Mu]/mb])/(Pi*(1 + x^2)^6) + 
         ((-32*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) + (32*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
              36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*PolyLog[2, 1 - I*x] + 
         ((-48*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) + (16*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
              36*x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8))*PolyLog[2, 1 + I*x] + 
         ((-80*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) + (16*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
              27*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*PolyLog[2, 
           (I + Sqrt[3] - (2*I)*x)/((-I + Sqrt[3])*x)] + 
         ((-80*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) + (16*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
              27*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*PolyLog[2, 
           (-I + Sqrt[3] + (2*I)*x)/((I + Sqrt[3])*x)] + 
         ((80*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) - (16*x^2*(72 + 459*x^2 + 1216*x^4 + 1703*x^6 + 
              1216*x^8 + 459*x^10 + 72*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
          PolyLog[2, -x] + ((-80*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
             \[Alpha]s)/(Pi*(1 + x^2)^8) - (16*x^2*(72 + 405*x^2 + 944*x^4 + 
              1177*x^6 + 944*x^8 + 405*x^10 + 72*x^12)*\[Alpha]s)/
            (3*Pi*(1 + x^2)^8))*PolyLog[2, x] + 
         ((16*Nc^2*x^4*(1 + 4*x^2 - 39*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) + (16*x^4*(9 + 136*x^2 + 389*x^4 + 136*x^6 + 
              9*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*PolyLog[2, 
           -((-1)^(1/3)*x)] + ((16*Nc^2*x^4*(1 + 4*x^2 - 39*x^4 + 4*x^6 + 
              x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (16*x^4*(9 + 136*x^2 + 389*x^4 + 136*x^6 + 9*x^8)*\[Alpha]s)/
            (3*Pi*(1 + x^2)^8))*PolyLog[2, (-1)^(1/3)*x] + 
         ((16*Nc^2*x^4*(1 + 4*x^2 - 39*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) + (16*x^4*(9 + 136*x^2 + 389*x^4 + 136*x^6 + 
              9*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*PolyLog[2, 
           -((-1)^(2/3)*x)] + ((16*Nc^2*x^4*(1 + 4*x^2 - 39*x^4 + 4*x^6 + 
              x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (16*x^4*(9 + 136*x^2 + 389*x^4 + 136*x^6 + 9*x^8)*\[Alpha]s)/
            (3*Pi*(1 + x^2)^8))*PolyLog[2, (-1)^(2/3)*x] + 
         ((80*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) - (16*x^2*(54 + 357*x^2 + 938*x^4 + 1315*x^6 + 
              938*x^8 + 357*x^10 + 54*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
          PolyLog[2, -x^2] + (768*x^2*\[Alpha]s*PolyLog[2, (-I + x)/x])/
          (Pi*(1 + x^2)^2) - (384*x^2*\[Alpha]s*PolyLog[2, 
            ((1/2 + I/2)*(I + x))/x])/(Pi*(1 + x^2)^2) + 
         (768*x^2*\[Alpha]s*PolyLog[2, (I + x)/x])/(Pi*(1 + x^2)^2) - 
         (384*x^2*\[Alpha]s*PolyLog[2, ((1 + I) + (1 - I)*x)/(2*x)])/
          (Pi*(1 + x^2)^2) - (384*x^2*\[Alpha]s*PolyLog[2, 
            ((1 - I) + (1 + I)*x)/(2*x)])/(Pi*(1 + x^2)^2) + 
         ((80*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) - (16*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
              27*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*PolyLog[2, 
           (-1 + I*Sqrt[3] + 2*x)/(2*x)] + 
         ((-16*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) + (16*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
              36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*PolyLog[2, 
           (-I + Sqrt[3] - (2*I)*x^2)/(I + Sqrt[3])] + 
         ((-16*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) + (16*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
              36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*PolyLog[2, 
           (I + Sqrt[3] + (2*I)*x^2)/(-I + Sqrt[3])] + 
         ((16*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) - (16*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
              36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*PolyLog[2, 1 + x^2]) + 
       Log[1 + x^2]*(-(Nc^2*(14 + 73*x^2 - 1097*x^4 + 6*(-1371 + 272*Pi^2)*
              x^6 + 3*(-11021 + 3808*Pi^2)*x^8 + (-69602 + 40608*Pi^2)*x^10 + 
             (-94097 + 90816*Pi^2)*x^12 + (-69751 + 144096*Pi^2)*x^14 + 
             166752*Pi^2*x^16 + (69751 + 144096*Pi^2)*x^18 + 
             (94097 + 90816*Pi^2)*x^20 + (69602 + 40608*Pi^2)*x^22 + 
             3*(11021 + 3808*Pi^2)*x^24 + 6*(1371 + 272*Pi^2)*x^26 + 
             1097*x^28 - 73*x^30 - 14*x^32)*\[Alpha]s)/(36*Pi*x^2*(1 + x^2)^8*
           (1 + x^2 + x^4)^3) - ((-12 - 1501*x^2 + (-19199 + 10368*Pi^2)*
             x^4 + (-94486 + 84960*Pi^2)*x^6 + (-250879 + 347424*Pi^2)*x^8 + 
            (-451958 + 922656*Pi^2)*x^10 + 7*(-76801 + 253248*Pi^2)*x^12 + 
            3*(-126143 + 860192*Pi^2)*x^14 + 2919648*Pi^2*x^16 + 
            3*(126143 + 860192*Pi^2)*x^18 + 7*(76801 + 253248*Pi^2)*x^20 + 
            (451958 + 922656*Pi^2)*x^22 + (250879 + 347424*Pi^2)*x^24 + 
            (94486 + 84960*Pi^2)*x^26 + (19199 + 10368*Pi^2)*x^28 + 
            1501*x^30 + 12*x^32)*\[Alpha]s)/(108*Pi*x^2*(1 + x^2)^8*
           (1 + x^2 + x^4)^3) + ((-96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
           (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          PolyLog[2, (-1)^(1/3)*x] + ((-96*Nc^2*x^4*\[Alpha]s)/
            (Pi*(1 + x^2)^4) + (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/
            (Pi*(1 + x^2)^6))*PolyLog[2, -((-1)^(2/3)*x)] + 
         ((96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          PolyLog[2, 1 + (-1)^(1/3)*x] + 
         ((96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
          PolyLog[2, 1 - (-1)^(2/3)*x] + 
         ((-8*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) + (8*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
              36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*PolyLog[2, 1 + x^2]) + 
       Log[-((I + Sqrt[3] + (2*I)*x^2)/((-I + Sqrt[3])*x^2))]*
        ((8*Nc^2*Pi*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
          (9*(1 + x^2)^8) - (8*Pi*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
            36*x^8)*\[Alpha]s)/(27*(1 + x^2)^8) + 
         ((-8*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) + (8*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
              36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*PolyLog[2, 
           (I + Sqrt[3] + (2*I)*x^2)/(-I + Sqrt[3])] + 
         ((8*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) - (8*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
              36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*PolyLog[2, 
           -((I + Sqrt[3] + (2*I)*x^2)/((-I + Sqrt[3])*x^2))] + 
         ((-8*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) + (8*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
              36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*PolyLog[2, 
           (1 - I*Sqrt[3] + 2*x^2)/(2*x^2)]) + 
       Log[(I - Sqrt[3] + (2*I)*x^2)/((I + Sqrt[3])*x^2)]*
        (((8*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) - (8*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
              36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*PolyLog[2, -x^2] + 
         ((-8*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) + (8*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
              36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*PolyLog[2, 
           (-I + Sqrt[3] - (2*I)*x^2)/(I + Sqrt[3])] + 
         ((8*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) - (8*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
              36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*PolyLog[2, 
           (I - Sqrt[3] + (2*I)*x^2)/((I + Sqrt[3])*x^2)] + 
         ((-8*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) + (8*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
              36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*PolyLog[2, 
           (1 + I*Sqrt[3] + 2*x^2)/(2*x^2)]) + 
       ((192*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
         (32*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
        PolyLog[3, -(-1)^(1/6)] + ((192*Nc^2*x^4*\[Alpha]s)/
          (Pi*(1 + x^2)^4) - (32*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/
          (Pi*(1 + x^2)^6))*PolyLog[3, (-1)^(1/6)] + 
       ((-144*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
         (144*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8))*PolyLog[3, -(-1)^(1/3)] + 
       ((-144*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
         (144*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8))*PolyLog[3, (-1)^(1/3)] + 
       ((-144*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
         (144*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8))*PolyLog[3, -(-1)^(2/3)] + 
       ((-144*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
         (144*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8))*PolyLog[3, (-1)^(2/3)] + 
       ((192*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
         (32*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
        PolyLog[3, -(-1)^(5/6)] + ((192*Nc^2*x^4*\[Alpha]s)/
          (Pi*(1 + x^2)^4) - (32*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/
          (Pi*(1 + x^2)^6))*PolyLog[3, (-1)^(5/6)] + 
       ((-160*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) + (32*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
            27*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[3, (-1)^(1/3)/(-1 + (-1)^(1/3))] + 
       ((-160*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) + (32*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
            27*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[3, (-1)^(2/3)/(1 + (-1)^(2/3))] + 
       ((-8*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) + (8*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
            36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[3, (-I + Sqrt[3])/(I + Sqrt[3])] + 
       ((-8*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) + (8*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
            36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[3, (I + Sqrt[3])/(-I + Sqrt[3])] + 
       ((80*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) - (16*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
            27*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[3, 1 - (-1)^(2/3)/x] + 
       ((-32*Nc^2*x^4*(19 + 76*x^2 + 99*x^4 + 76*x^6 + 19*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) + (32*x^2*(36 + 309*x^2 + 796*x^4 + 1001*x^6 + 
            796*x^8 + 309*x^10 + 36*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[3, 1 - x] + ((16*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 
            7*x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
         (16*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 36*x^8)*\[Alpha]s)/
          (3*Pi*(1 + x^2)^8))*PolyLog[3, 1/2 + (I/2)*x] + 
       ((-48*Nc^2*x^4*(9 + 36*x^2 + 79*x^4 + 36*x^6 + 9*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) + (16*x^2*(72 + 600*x^2 + 1762*x^4 + 2693*x^6 + 
            1762*x^8 + 600*x^10 + 72*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[3, 1 - I*x] + 
       ((-48*Nc^2*x^4*(9 + 36*x^2 + 79*x^4 + 36*x^6 + 9*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) + (16*x^2*(72 + 600*x^2 + 1762*x^4 + 2693*x^6 + 
            1762*x^8 + 600*x^10 + 72*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[3, 1 + I*x] + 
       ((160*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) - (32*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
            398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[3, (1 + I*x)/(1 - x)] + 
       ((80*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) - (16*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
            27*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[3, (I + Sqrt[3] - (2*I)*x)/(-I + Sqrt[3])] + 
       ((80*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) - (16*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
            27*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[3, (-I + Sqrt[3] + (2*I)*x)/(I + Sqrt[3])] + 
       ((80*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) - (16*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
            27*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[3, -(1 + I*Sqrt[3] - 2*x)/(2*x)] - 
       (384*x^2*\[Alpha]s*PolyLog[3, -((1 + I) - (1 - I)*x)/(2*x)])/
        (Pi*(1 + x^2)^2) + ((-80*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
           \[Alpha]s)/(Pi*(1 + x^2)^8) + (16*x^4*(27 + 136*x^2 + 263*x^4 + 
            136*x^6 + 27*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[3, (I + Sqrt[3] - (2*I)*x)/((-I + Sqrt[3])*x)] + 
       ((-80*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) + (16*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
            27*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[3, (-I + Sqrt[3] + (2*I)*x)/((I + Sqrt[3])*x)] + 
       ((-16*Nc^2*x^4*(19 + 76*x^2 + 99*x^4 + 76*x^6 + 19*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) + (16*x^2*(36 + 309*x^2 + 796*x^4 + 1001*x^6 + 
            796*x^8 + 309*x^10 + 36*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[3, -x] + ((-16*Nc^2*x^4*(19 + 76*x^2 + 99*x^4 + 76*x^6 + 
            19*x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
         (16*x^2*(36 + 309*x^2 + 796*x^4 + 1001*x^6 + 796*x^8 + 309*x^10 + 
            36*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*PolyLog[3, x] + 
       ((-16*Nc^2*x^4*(1 + 4*x^2 - 39*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) - (16*x^4*(9 + 136*x^2 + 389*x^4 + 136*x^6 + 
            9*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[3, -((-1)^(1/3)*x)] + 
       ((-16*Nc^2*x^4*(1 + 4*x^2 - 39*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) - (16*x^4*(9 + 136*x^2 + 389*x^4 + 136*x^6 + 
            9*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*PolyLog[3, (-1)^(1/3)*x] + 
       ((-16*Nc^2*x^4*(1 + 4*x^2 - 39*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) - (16*x^4*(9 + 136*x^2 + 389*x^4 + 136*x^6 + 
            9*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[3, -((-1)^(2/3)*x)] + 
       ((-16*Nc^2*x^4*(1 + 4*x^2 - 39*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) - (16*x^4*(9 + 136*x^2 + 389*x^4 + 136*x^6 + 
            9*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*PolyLog[3, (-1)^(2/3)*x] + 
       ((-60*Nc^2*x^4*(1 + 4*x^2 + 7*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) + (4*x^2*(108 + 732*x^2 + 1910*x^4 + 2617*x^6 + 
            1910*x^8 + 732*x^10 + 108*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[3, -x^2] + (384*x^2*\[Alpha]s*PolyLog[3, 
          (-1/2 + I/2)*(-I + x)])/(Pi*(1 + x^2)^2) + 
       ((-384*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
         (64*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
        PolyLog[3, I*(-I + x)] + (384*x^2*\[Alpha]s*
         PolyLog[3, (1/2 + I/2)*(-I + x)])/(Pi*(1 + x^2)^2) + 
       ((-160*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) + (32*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
            398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[3, (-I + x)/(-1 + x)] + 
       ((-16*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) + (16*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
            36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[3, (-I + x)/(2*x)] + 
       ((16*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) + (16*x^2*(144 + 828*x^2 + 1990*x^4 + 2567*x^6 + 
            1990*x^8 + 828*x^10 + 144*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[3, (-I + x)/x] + (384*x^2*\[Alpha]s*
         PolyLog[3, (-1/2 - I/2)*(I + x)])/(Pi*(1 + x^2)^2) + 
       ((16*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) - (16*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
            36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[3, (-I/2)*(I + x)] + 
       ((-384*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
         (64*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
        PolyLog[3, (-I)*(I + x)] + (384*x^2*\[Alpha]s*
         PolyLog[3, (1/2 - I/2)*(I + x)])/(Pi*(1 + x^2)^2) + 
       ((160*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) - (32*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
            398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[3, (I*(I + x))/(-1 + x)] + 
       ((-160*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) + (32*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
            398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[3, (I + x)/(-1 + x)] + 
       ((-16*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) + (16*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
            36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[3, (I + x)/(2*x)] - (384*x^2*\[Alpha]s*
         PolyLog[3, ((1/2 + I/2)*(I + x))/x])/(Pi*(1 + x^2)^2) + 
       ((16*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) + (16*x^2*(144 + 828*x^2 + 1990*x^4 + 2567*x^6 + 
            1990*x^8 + 828*x^10 + 144*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[3, (I + x)/x] + 
       ((-32*Nc^2*x^4*(19 + 76*x^2 + 99*x^4 + 76*x^6 + 19*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) + (32*x^2*(36 + 309*x^2 + 796*x^4 + 1001*x^6 + 
            796*x^8 + 309*x^10 + 36*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[3, 1 + x] + ((160*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*
           \[Alpha]s)/(Pi*(1 + x^2)^8) - (32*x^2*(18 + 141*x^2 + 398*x^4 + 
            595*x^6 + 398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/
          (3*Pi*(1 + x^2)^8))*PolyLog[3, ((-I)*(1 + x))/(-I + x)] + 
       ((-160*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) + (32*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
            398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[3, (1 + x)/(-I + x)] + 
       ((160*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) - (32*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
            398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[3, (I*(1 + x))/(I + x)] + 
       ((-160*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) + (32*x^2*(18 + 141*x^2 + 398*x^4 + 595*x^6 + 
            398*x^8 + 141*x^10 + 18*x^12)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[3, (1 + x)/(I + x)] + ((72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) - (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*
           \[Alpha]s)/(Pi*(1 + x^2)^8))*PolyLog[3, (-(-1)^(1/3) + x)/
          (-1 + x)] + ((-96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
         (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
        PolyLog[3, (-(-1)^(1/3) + x)/(-I + x)] + 
       ((-96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
         (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
        PolyLog[3, (-(-1)^(1/3) + x)/(I + x)] + 
       ((72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
         (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8))*PolyLog[3, (-(-1)^(1/3) + x)/(1 + x)] + 
       ((80*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) - (16*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
            27*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[3, ((-1)^(1/3) + x)/(-1 + (-1)^(1/3))] + 
       ((72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
         (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8))*PolyLog[3, ((-1)^(1/3) + x)/(-1 + x)] + 
       ((80*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) - (16*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
            27*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[3, ((-1)^(1/3) + x)/x] + 
       ((-80*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) + (16*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
            27*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[3, -(((-1)^(1/3) + x)/((-1 + (-1)^(1/3))*x))] + 
       ((-96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
         (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
        PolyLog[3, ((-1)^(1/3) + x)/(-I + x)] + 
       ((-96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
         (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
        PolyLog[3, ((-1)^(1/3) + x)/(I + x)] + 
       ((72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
         (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8))*PolyLog[3, ((-1)^(1/3) + x)/(1 + x)] + 
       ((72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
         (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8))*PolyLog[3, (-(-1)^(2/3) + x)/(-1 + x)] + 
       ((-80*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) + (16*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
            27*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[3, (-(-1)^(2/3) + x)/((1 + (-1)^(2/3))*x)] + 
       ((-96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
         (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
        PolyLog[3, (-(-1)^(2/3) + x)/(-I + x)] + 
       ((-96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
         (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
        PolyLog[3, (-(-1)^(2/3) + x)/(I + x)] + 
       ((72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
         (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8))*PolyLog[3, (-(-1)^(2/3) + x)/(1 + x)] + 
       ((72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
         (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8))*PolyLog[3, ((-1)^(2/3) + x)/(-1 + x)] + 
       ((-96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
         (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
        PolyLog[3, ((-1)^(2/3) + x)/(-I + x)] + 
       ((-96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
         (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
        PolyLog[3, ((-1)^(2/3) + x)/(I + x)] + 
       ((72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
         (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8))*PolyLog[3, ((-1)^(2/3) + x)/(1 + x)] - 
       (384*x^2*\[Alpha]s*PolyLog[3, ((1 + I) + (1 - I)*x)/(2*x)])/
        (Pi*(1 + x^2)^2) - (384*x^2*\[Alpha]s*PolyLog[3, 
          ((1 - I) + (1 + I)*x)/(2*x)])/(Pi*(1 + x^2)^2) + 
       ((80*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) - (16*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
            27*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[3, (-1 + I*Sqrt[3] + 2*x)/(2*x)] + 
       ((96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
         (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
        PolyLog[3, (-I + (-1)^(1/6)*x)/(-I + x)] + 
       ((96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
         (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
        PolyLog[3, (I + (-1)^(1/6)*x)/(I + x)] + 
       ((-48*Nc^2*x^4*(7 + 28*x^2 + 27*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) + (16*x^4*(27 + 68*x^2 + 37*x^4 + 68*x^6 + 27*x^8)*
           \[Alpha]s)/(Pi*(1 + x^2)^8))*PolyLog[3, 1 - (-1)^(1/3)*x] + 
       ((-72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
         (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8))*PolyLog[3, (1 - (-1)^(1/3)*x)/(1 + x)] + 
       ((-72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
         (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8))*PolyLog[3, (-1 + (-1)^(1/3)*x)/(-1 + x)] + 
       ((-48*Nc^2*x^4*(7 + 28*x^2 + 27*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) + (16*x^4*(27 + 68*x^2 + 37*x^4 + 68*x^6 + 27*x^8)*
           \[Alpha]s)/(Pi*(1 + x^2)^8))*PolyLog[3, 1 + (-1)^(1/3)*x] + 
       ((-72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
         (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8))*PolyLog[3, -((1 + (-1)^(1/3)*x)/(-1 + x))] + 
       ((96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
         (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
        PolyLog[3, ((-I)*(1 + (-1)^(1/3)*x))/(-I + x)] + 
       ((-72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
         (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8))*PolyLog[3, (1 + (-1)^(1/3)*x)/(1 + x)] + 
       ((-48*Nc^2*x^4*(7 + 28*x^2 + 27*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) + (16*x^4*(27 + 68*x^2 + 37*x^4 + 68*x^6 + 27*x^8)*
           \[Alpha]s)/(Pi*(1 + x^2)^8))*PolyLog[3, 1 - (-1)^(2/3)*x] + 
       ((-72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
         (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8))*PolyLog[3, (1 - (-1)^(2/3)*x)/(1 + x)] + 
       ((-72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
         (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8))*PolyLog[3, (-1 + (-1)^(2/3)*x)/(-1 + x)] + 
       ((96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
         (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
        PolyLog[3, (I*(-1 + (-1)^(2/3)*x))/(-I + x)] + 
       ((-48*Nc^2*x^4*(7 + 28*x^2 + 27*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) + (16*x^4*(27 + 68*x^2 + 37*x^4 + 68*x^6 + 27*x^8)*
           \[Alpha]s)/(Pi*(1 + x^2)^8))*PolyLog[3, 1 + (-1)^(2/3)*x] + 
       ((-72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
         (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8))*PolyLog[3, -((1 + (-1)^(2/3)*x)/(-1 + x))] + 
       ((96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
         (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
        PolyLog[3, (I*(1 + (-1)^(2/3)*x))/(I + x)] + 
       ((-72*x^4*(1 - 7*x^4 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
         (72*Nc^2*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8))*PolyLog[3, (1 + (-1)^(2/3)*x)/(1 + x)] + 
       ((96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
         (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
        PolyLog[3, (I - (-1)^(5/6)*x)/(I + x)] + 
       ((96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
         (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
        PolyLog[3, (-I + (-1)^(5/6)*x)/(-I + x)] + 
       ((96*Nc^2*x^4*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
         (16*x^4*(9 + 16*x^2 + 9*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^6))*
        PolyLog[3, (I + (-1)^(5/6)*x)/(I + x)] + 
       ((80*Nc^2*x^4*(1 + 4*x^2 + 9*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) - (16*x^4*(27 + 136*x^2 + 263*x^4 + 136*x^6 + 
            27*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[3, (1 + I*Sqrt[3] + I*(I + Sqrt[3])*x)/2] + 
       ((8*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) - (8*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
            36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[3, (-I + Sqrt[3] - (2*I)*x^2)/(I + Sqrt[3])] + 
       ((-8*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) + (8*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
            36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[3, (I - Sqrt[3] + (2*I)*x^2)/((I + Sqrt[3])*x^2)] + 
       ((8*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) - (8*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
            36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[3, (I + Sqrt[3] + (2*I)*x^2)/(-I + Sqrt[3])] + 
       ((-8*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) + (8*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
            36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[3, -((I + Sqrt[3] + (2*I)*x^2)/((-I + Sqrt[3])*x^2))] + 
       ((8*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) - (8*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
            36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*PolyLog[3, 1 + x^2] + 
       ((8*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) - (8*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
            36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[3, (1 - I*Sqrt[3] + 2*x^2)/(2*x^2)] + 
       ((8*Nc^2*x^4*(7 + 28*x^2 + 57*x^4 + 28*x^6 + 7*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) - (8*x^4*(36 + 170*x^2 + 313*x^4 + 170*x^6 + 
            36*x^8)*\[Alpha]s)/(3*Pi*(1 + x^2)^8))*
        PolyLog[3, (1 + I*Sqrt[3] + 2*x^2)/(2*x^2)] + 
       ((12*Nc^2*x^4*(157 + 628*x^2 + 827*x^4 + 628*x^6 + 157*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^8) - (4*x^2*(1152 + 9120*x^2 + 23858*x^4 + 
            30745*x^6 + 23858*x^8 + 9120*x^10 + 1152*x^12)*\[Alpha]s)/
          (3*Pi*(1 + x^2)^8))*Zeta[3]) + 
     C2*((C1*Nc*(27648*Catalan*Pi*x^2*(2 + 7*x^2 + 2*x^4)*
           (1 + 2*x^2 + 2*x^4 + x^6)^4 + (16*I)*Pi^3*x^2*(1 + x^2 + x^4)^4*
           (7507 + 53155*x^2 + 147845*x^4 + 201289*x^6 + 147845*x^8 + 
            53155*x^10 + 7507*x^12) + 3*(1 + x^2 + x^4)^3*
           (-1743 + 10609*x^2 + 43609*x^4 + 119752*x^6 + 109416*x^8 - 
            109416*x^12 - 119752*x^14 - 43609*x^16 - 10609*x^18 + 
            1743*x^20) - 12*Pi^2*(-3 + 480*x - 6204*x^2 + 8064*x^3 - 
            62902*x^4 + 55104*x^5 - 292628*x^6 + 222240*x^7 - 871361*x^8 + 
            614688*x^9 - 1892040*x^10 + 1258656*x^11 - 3169502*x^12 + 
            1991040*x^13 - 4249840*x^14 + 2491008*x^15 - 4629878*x^16 + 
            2491008*x^17 - 4132688*x^18 + 1991040*x^19 - 2999822*x^20 + 
            1258656*x^21 - 1745224*x^22 + 614688*x^23 - 783945*x^24 + 
            222240*x^25 - 256212*x^26 + 55104*x^27 - 52934*x^28 + 8064*x^29 - 
            4572*x^30 + 480*x^31 + 101*x^32))*\[Alpha]s)/
        (216*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^4) + 
       (C1*(-82944*Catalan*Pi*x^2*(4 + 11*x^2 + 4*x^4)*
           (1 + 2*x^2 + 2*x^4 + x^6)^4 - (16*I)*Pi^3*x^2*(1 + x^2 + x^4)^4*
           (51846 + 319845*x^2 + 789616*x^4 + 1033919*x^6 + 789616*x^8 + 
            319845*x^10 + 51846*x^12) + 3*(1 + x^2 + x^4)^4*
           (-8307 - 146920*x^2 - 473904*x^4 - 672072*x^6 + 672072*x^10 + 
            473904*x^12 + 146920*x^14 + 8307*x^16) + 
          12*Pi^2*(-525 + 2880*x - 12492*x^2 + 38208*x^3 - 101466*x^4 + 
            234720*x^5 - 425988*x^6 + 898464*x^7 - 1144227*x^8 + 
            2415264*x^9 - 2236764*x^10 + 4863072*x^11 - 3345046*x^12 + 
            7617696*x^13 - 4010376*x^14 + 9486816*x^15 - 3925570*x^16 + 
            9486816*x^17 - 3208936*x^18 + 7617696*x^19 - 2172070*x^20 + 
            4863072*x^21 - 1203292*x^22 + 2415264*x^23 - 509563*x^24 + 
            898464*x^25 - 148900*x^26 + 234720*x^27 - 19018*x^28 + 
            38208*x^29 + 2868*x^30 + 2880*x^31 + 875*x^32))*\[Alpha]s)/
        (648*Nc*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^4) + 
       ((-8*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) + (8*C1*x^2*(66 + 267*x^2 + 373*x^4 + 267*x^6 + 
            66*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*Log[2]^3 + 
       ((-2*C1*Nc*Pi*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 23*x^10 + 
            3*x^12)*\[Alpha]s)/(3*(1 + x^2)^8) - 
         (2*C1*Pi*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
            6*x^12)*\[Alpha]s)/(3*Nc*(1 + x^2)^8))*Log[64] + 
       ((-96*C1*Nc*Pi*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*\[Alpha]s)/
          (1 + x^2)^6 + (32*C1*Pi*x^2*(18 + 69*x^2 + 95*x^4 + 69*x^6 + 
            18*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*Log[1 + I*Sqrt[3] - 2*x] + 
       (((-4*I)*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8)*
           \[Alpha]s)/(1 + x^2)^6 + (((4*I)/3)*C1*x^2*(66 + 267*x^2 + 
            373*x^4 + 267*x^6 + 66*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
        Log[I - x]^2 + ((64*C1*Nc*Pi*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*
           \[Alpha]s)/(1 + x^2)^6 - (64*C1*Pi*x^2*(2 + 8*x^2 + 13*x^4 + 
            8*x^6 + 2*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*Log[(-1)^(1/3) - x] + 
       (((-16*I)*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 
            23*x^10 + 3*x^12)*\[Alpha]s)/(1 + x^2)^8 - 
         ((16*I)*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
            6*x^12)*\[Alpha]s)/(Nc*(1 + x^2)^8))*Log[1 - I*x]^2 + 
       (((16*I)*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 23*x^10 + 
            3*x^12)*\[Alpha]s)/(1 + x^2)^8 + 
         ((16*I)*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
            6*x^12)*\[Alpha]s)/(Nc*(1 + x^2)^8))*Log[1 + I*x]^2 + 
       (((16*I)*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 23*x^10 + 
            3*x^12)*\[Alpha]s)/(1 + x^2)^8 + 
         ((16*I)*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
            6*x^12)*\[Alpha]s)/(Nc*(1 + x^2)^8))*Log[(1 + I*x)/(1 - x)]^2 + 
       ((((-32*I)/3)*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*
           \[Alpha]s)/(1 + x^2)^6 + (((32*I)/9)*C1*x^2*(18 + 69*x^2 + 
            95*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
        Log[(I + Sqrt[3] - (2*I)*x)/(-I + Sqrt[3])]^2 + 
       ((-8*C1*Nc*Pi*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8)*\[Alpha]s)/
          (3*(1 + x^2)^6) + (8*C1*Pi*x^2*(66 + 267*x^2 + 373*x^4 + 267*x^6 + 
            66*x^8)*\[Alpha]s)/(9*Nc*(1 + x^2)^6))*Log[2/x^3] + 
       ((8*C1*Nc*Pi*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8)*\[Alpha]s)/
          (3*(1 + x^2)^6) - (8*C1*Pi*x^2*(66 + 267*x^2 + 373*x^4 + 267*x^6 + 
            66*x^8)*\[Alpha]s)/(9*Nc*(1 + x^2)^6))*Log[1/(x*(-I + x))] + 
       (((-32*I)*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/(1 + x^2)^4 + 
         ((32*I)*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/(Nc*(1 + x^2)^4))*
        Log[(1/2 - I/2)*(-I + x)]^2 + 
       ((-32*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 23*x^10 + 
            3*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
         (32*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
            6*x^12)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8))*Log[-I + x]^3 + 
       (((-4*I)*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8)*
           \[Alpha]s)/(1 + x^2)^6 + (((4*I)/3)*C1*x^2*(66 + 267*x^2 + 
            373*x^4 + 267*x^6 + 66*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
        Log[(-I + x)/x]^2 + ((8*C1*Nc*Pi*x^2*(17 + 84*x^2 + 137*x^4 + 
            84*x^6 + 17*x^8)*\[Alpha]s)/(3*(1 + x^2)^6) - 
         (8*C1*Pi*x^2*(66 + 267*x^2 + 373*x^4 + 267*x^6 + 66*x^8)*\[Alpha]s)/
          (9*Nc*(1 + x^2)^6))*Log[-(x^2*(-I + x))/2] + 
       Log[2]^2*((((-4*I)/3)*C1*Nc*x^2*(291 + 1532*x^2 + 2507*x^4 + 
            1532*x^6 + 291*x^8)*\[Alpha]s)/(1 + x^2)^6 + 
         (((4*I)/9)*C1*x^2*(1638 + 7377*x^2 + 11279*x^4 + 7377*x^6 + 
            1638*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6) + 
         ((-8*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (8*C1*x^2*(66 + 267*x^2 + 373*x^4 + 267*x^6 + 
              66*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*Log[1 - I*x] + 
         ((-16*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (16*C1*x^2*(66 + 267*x^2 + 373*x^4 + 267*x^6 + 
              66*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*Log[(1 + I*x)/2] + 
         ((8*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (8*C1*x^2*(66 + 267*x^2 + 373*x^4 + 267*x^6 + 
              66*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*Log[x] + 
         ((-16*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (16*C1*x^2*(66 + 267*x^2 + 373*x^4 + 267*x^6 + 
              66*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
          Log[(-I/2)*(I + x)]) + (((32*I)*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*
           \[Alpha]s)/(1 + x^2)^4 - ((32*I)*C1*x^2*(4 + 11*x^2 + 4*x^4)*
           \[Alpha]s)/(Nc*(1 + x^2)^4))*Log[(1/2 + I/2)*(I + x)]^2 + 
       Log[1/2 + I/2]*(((64*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/
            (Pi*(1 + x^2)^4) - (64*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/
            (Nc*Pi*(1 + x^2)^4))*Log[(1/2 - I/2)*(-I + x)]^2 + 
         ((64*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (64*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^4))*
          Log[(-1/2 - I/2)*(I + x)]^2 + 
         ((-128*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
           (128*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^4))*
          Log[(-1/2 - I/2)*(I + x)]*Log[(1/2 + I/2)*(I + x)]) + 
       Log[1/2 - I/2]*(((64*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/
            (Pi*(1 + x^2)^4) - (64*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/
            (Nc*Pi*(1 + x^2)^4))*Log[(-1/2 + I/2)*(-I + x)]^2 + 
         ((-128*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
           (128*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^4))*
          Log[(-1/2 + I/2)*(-I + x)]*Log[(1/2 - I/2)*(-I + x)] + 
         ((64*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (64*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^4))*
          Log[(1/2 + I/2)*(I + x)]^2) + 
       ((((4*I)/3)*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/(1 + x^2)^4 - 
         (((4*I)/3)*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/(Nc*(1 + x^2)^4))*
        Log[79228162514264337593543950336]*Log[I + x] + 
       Log[I*x]*((((-32*I)*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 
              69*x^8 + 23*x^10 + 3*x^12)*\[Alpha]s)/(1 + x^2)^8 - 
           ((32*I)*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
              6*x^12)*\[Alpha]s)/(Nc*(1 + x^2)^8))*Log[I + x] + 
         ((8*C1*x^2*(6 + 45*x^2 + 83*x^4 - 92*x^6 + 83*x^8 + 45*x^10 + 
              6*x^12)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^8) + 
           (8*C1*Nc*x^2*(29 + 210*x^2 + 598*x^4 + 894*x^6 + 598*x^8 + 
              210*x^10 + 29*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8))*
          Log[I + x]^2) + (((-16*I)*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 
            113*x^6 + 69*x^8 + 23*x^10 + 3*x^12)*\[Alpha]s)/(1 + x^2)^8 - 
         ((16*I)*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
            6*x^12)*\[Alpha]s)/(Nc*(1 + x^2)^8))*Log[(I*(I + x))/(-1 + x)]^
         2 + (((4*I)*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8)*
           \[Alpha]s)/(1 + x^2)^6 - (((4*I)/3)*C1*x^2*(66 + 267*x^2 + 
            373*x^4 + 267*x^6 + 66*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
        Log[(I + x)/(2*x)]^2 + 
       ((8*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) - (8*C1*x^2*(66 + 267*x^2 + 373*x^4 + 267*x^6 + 
            66*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*Log[(-I + x)/(2*x)]^2*
        Log[(I + x)/x] + ((-64*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/
          (Pi*(1 + x^2)^4) + (64*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/
          (Nc*Pi*(1 + x^2)^4))*Log[(-1/2 + I/2)*(-I + x)]*Log[1 + x]^2 + 
       ((-64*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
         (64*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^4))*
        Log[(-1/2 - I/2)*(I + x)]*Log[1 + x]^2 + Log[-I + x]^2*
        (((-72*I)*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 
            23*x^10 + 3*x^12)*\[Alpha]s)/(1 + x^2)^8 - 
         ((72*I)*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
            6*x^12)*\[Alpha]s)/(Nc*(1 + x^2)^8) + 
         ((64*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 23*x^10 + 
              3*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (64*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
              6*x^12)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8))*Log[1 + x]) + 
       Log[(-1 + I)/(I + x)]*((-8*C1*Nc*Pi*x^2*(3 + 23*x^2 + 69*x^4 + 
            113*x^6 + 69*x^8 + 23*x^10 + 3*x^12)*\[Alpha]s)/(1 + x^2)^8 - 
         (8*C1*Pi*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
            6*x^12)*\[Alpha]s)/(Nc*(1 + x^2)^8) + 
         ((32*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 23*x^10 + 
              3*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (32*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
              6*x^12)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8))*Log[I + x]^2 + 
         (((32*I)*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 
              23*x^10 + 3*x^12)*\[Alpha]s)/(1 + x^2)^8 + 
           ((32*I)*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
              6*x^12)*\[Alpha]s)/(Nc*(1 + x^2)^8))*Log[1 + x] + 
         ((32*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 23*x^10 + 
              3*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (32*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
              6*x^12)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8))*Log[1 + x]^2 + 
         Log[I + x]*(((-32*I)*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 
              69*x^8 + 23*x^10 + 3*x^12)*\[Alpha]s)/(1 + x^2)^8 - 
           ((32*I)*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
              6*x^12)*\[Alpha]s)/(Nc*(1 + x^2)^8) + 
           ((-64*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 
                23*x^10 + 3*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
             (64*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
                6*x^12)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8))*Log[1 + x])) + 
       Log[((1 + I)*x)/(-I + x)]*((8*C1*Nc*Pi*x^2*(3 + 23*x^2 + 69*x^4 + 
            113*x^6 + 69*x^8 + 23*x^10 + 3*x^12)*\[Alpha]s)/(1 + x^2)^8 + 
         (8*C1*Pi*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
            6*x^12)*\[Alpha]s)/(Nc*(1 + x^2)^8) + 
         ((-32*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 23*x^10 + 
              3*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
           (32*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
              6*x^12)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8))*Log[-I + x]^2 + 
         (((32*I)*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 
              23*x^10 + 3*x^12)*\[Alpha]s)/(1 + x^2)^8 + 
           ((32*I)*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
              6*x^12)*\[Alpha]s)/(Nc*(1 + x^2)^8))*Log[1 + x] + 
         ((-32*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 23*x^10 + 
              3*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
           (32*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
              6*x^12)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8))*Log[1 + x]^2 + 
         Log[-I + x]*(((-32*I)*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 
              69*x^8 + 23*x^10 + 3*x^12)*\[Alpha]s)/(1 + x^2)^8 - 
           ((32*I)*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
              6*x^12)*\[Alpha]s)/(Nc*(1 + x^2)^8) + 
           ((64*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 23*x^10 + 
                3*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
             (64*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
                6*x^12)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8))*Log[1 + x])) + 
       Log[((1 - I)*x)/(I + x)]*((8*C1*Nc*Pi*x^2*(3 + 23*x^2 + 69*x^4 + 
            113*x^6 + 69*x^8 + 23*x^10 + 3*x^12)*\[Alpha]s)/(1 + x^2)^8 + 
         (8*C1*Pi*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
            6*x^12)*\[Alpha]s)/(Nc*(1 + x^2)^8) + 
         ((-32*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 23*x^10 + 
              3*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
           (32*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
              6*x^12)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8))*Log[I + x]^2 + 
         (((-32*I)*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 
              23*x^10 + 3*x^12)*\[Alpha]s)/(1 + x^2)^8 - 
           ((32*I)*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
              6*x^12)*\[Alpha]s)/(Nc*(1 + x^2)^8))*Log[1 + x] + 
         ((-32*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 23*x^10 + 
              3*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
           (32*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
              6*x^12)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8))*Log[1 + x]^2 + 
         Log[I + x]*(((32*I)*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 
              69*x^8 + 23*x^10 + 3*x^12)*\[Alpha]s)/(1 + x^2)^8 + 
           ((32*I)*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
              6*x^12)*\[Alpha]s)/(Nc*(1 + x^2)^8) + 
           ((64*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 23*x^10 + 
                3*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
             (64*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
                6*x^12)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8))*Log[1 + x])) + 
       ((((32*I)/3)*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*
           \[Alpha]s)/(1 + x^2)^6 - (((32*I)/9)*C1*x^2*(18 + 69*x^2 + 
            95*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
        Log[((-1)^(1/3) + x)/(-1 + (-1)^(1/3))]^2 + 
       ((((-64*I)/3)*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*
           \[Alpha]s)/(1 + x^2)^6 + (((64*I)/9)*C1*x^2*(18 + 69*x^2 + 
            95*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
        Log[((-1)^(1/3) + x)/(-1 + (-1)^(1/3))]*
        Log[-(((-1)^(1/3) + x)/((-1 + (-1)^(1/3))*x))] + 
       ((((32*I)/3)*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*
           \[Alpha]s)/(1 + x^2)^6 - (((32*I)/9)*C1*x^2*(18 + 69*x^2 + 
            95*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
        Log[-(((-1)^(1/3) + x)/((-1 + (-1)^(1/3))*x))]^2 + 
       ((((-32*I)/3)*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*
           \[Alpha]s)/(1 + x^2)^6 + (((32*I)/9)*C1*x^2*(18 + 69*x^2 + 
            95*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
        Log[(-(-1)^(2/3) + x)/((1 + (-1)^(2/3))*x)]^2 + 
       ((-1408*C1*Nc*Pi*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*\[Alpha]s)/
          (9*(1 + x^2)^6) + (1408*C1*Pi*x^2*(18 + 69*x^2 + 95*x^4 + 69*x^6 + 
            18*x^8)*\[Alpha]s)/(27*Nc*(1 + x^2)^6))*
        Log[-1 + I*Sqrt[3] + 2*x] + 
       ((((-32*I)/3)*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*
           \[Alpha]s)/(1 + x^2)^6 + (((32*I)/9)*C1*x^2*(18 + 69*x^2 + 
            95*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
        Log[-1 + I*Sqrt[3] + 2*x]^2 + 
       (((-12*I)*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
          (1 + x^2)^6 + ((4*I)*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
            30*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6) + 
         ((24*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (8*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          Log[(I*(-1 + (-1)^(5/6)))/(-I + x)] + 
         ((-24*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (8*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          Log[((1 + (-1)^(1/6))*x)/(-I + x)])*
        Log[(-I - (-1)^(1/6)*x)/(-I + x)]^2 + 
       (((12*I)*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
          (1 + x^2)^6 - ((4*I)*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
            30*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6) + 
         ((24*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (8*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          Log[(I + (-1)^(1/3))/(I + x)] + 
         ((-24*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (8*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          Log[((1 + (-1)^(1/6))*x)/(I + x)])*Log[(I - (-1)^(1/6)*x)/(I + x)]^
         2 + (((-12*I)*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*
           \[Alpha]s)/(1 + x^2)^6 + ((4*I)*C1*x^2*(30 + 117*x^2 + 173*x^4 + 
            117*x^6 + 30*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6) + 
         ((24*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (8*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          Log[(-I + (-1)^(1/3))/(-I + x)] + 
         ((-24*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (8*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          Log[(x - (-1)^(1/6)*x)/(-I + x)])*Log[(-I + (-1)^(1/6)*x)/(-I + x)]^
         2 + (((12*I)*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*
           \[Alpha]s)/(1 + x^2)^6 - ((4*I)*C1*x^2*(30 + 117*x^2 + 173*x^4 + 
            117*x^6 + 30*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6) + 
         ((24*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (8*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          Log[(I*(1 + (-1)^(5/6)))/(I + x)] + 
         ((-24*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (8*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          Log[-(((-1 + (-1)^(1/6))*x)/(I + x))])*
        Log[(I + (-1)^(1/6)*x)/(I + x)]^2 + 
       (((-32*I)*C1*Nc*x^2*(4 + 17*x^2 + 24*x^4 + 17*x^6 + 4*x^8)*\[Alpha]s)/
          (1 + x^2)^6 + (((16*I)/3)*C1*x^2*(48 + 189*x^2 + 290*x^4 + 
            189*x^6 + 48*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6) + 
         ((96*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (96*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*Log[(-1)^(1/3)*x])*
        Log[1 - (-1)^(1/3)*x]^2 + 
       ((-96*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) + (96*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 2*x^8)*
           \[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*Log[(1 + (-1)^(1/3))*x]*
        Log[1 - (-1)^(1/3)*x]^2 + 
       (((-32*I)*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^6 + ((32*I)*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 2*x^8)*
           \[Alpha]s)/(Nc*(1 + x^2)^6))*Log[(-1 + (-1)^(1/3)*x)/(-1 + x)]^2 + 
       (((64*I)*C1*Nc*x^2*(3 + 13*x^2 + 19*x^4 + 13*x^6 + 3*x^8)*\[Alpha]s)/
          (1 + x^2)^6 - (((32*I)/3)*C1*x^2*(36 + 141*x^2 + 212*x^4 + 
            141*x^6 + 36*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
        Log[1 + (-1)^(1/3)*x]^2 + 
       ((-96*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) + (96*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 2*x^8)*
           \[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*Log[x - (-1)^(1/3)*x]*
        Log[1 + (-1)^(1/3)*x]^2 + 
       (((-96*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (96*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*Log[1 + (-1)^(1/3)] + 
         ((96*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (96*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*Log[-1 + (-1)^(2/3)])*
        Log[-((1 + (-1)^(1/3)*x)/(-1 + x))]^2 + 
       (((-64*I)*C1*Nc*x^2*(4 + 17*x^2 + 24*x^4 + 17*x^6 + 4*x^8)*\[Alpha]s)/
          (1 + x^2)^6 + (((32*I)/3)*C1*x^2*(48 + 189*x^2 + 290*x^4 + 
            189*x^6 + 48*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6) + 
         ((96*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (96*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*Log[(-1)^(2/3)*x])*
        Log[1 - (-1)^(2/3)*x]^2 + 
       ((-96*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) + (96*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 2*x^8)*
           \[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*Log[(1 + (-1)^(2/3))*x]*
        Log[1 - (-1)^(2/3)*x]^2 + 
       (((16*I)*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^6 - ((16*I)*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 2*x^8)*
           \[Alpha]s)/(Nc*(1 + x^2)^6))*Log[(-1 + (-1)^(2/3)*x)/(-1 + x)]^2 + 
       ((-96*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) + (96*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 2*x^8)*
           \[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*Log[-1 + (-1)^(2/3)]*
        Log[(-1 + (-1)^(2/3)*x)/(-1 + x)]^2 + 
       (((32*I)*C1*Nc*x^2*(3 + 13*x^2 + 19*x^4 + 13*x^6 + 3*x^8)*\[Alpha]s)/
          (1 + x^2)^6 - (((16*I)/3)*C1*x^2*(36 + 141*x^2 + 212*x^4 + 
            141*x^6 + 36*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
        Log[1 + (-1)^(2/3)*x]^2 + 
       ((-96*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) + (96*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 2*x^8)*
           \[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*Log[x - (-1)^(2/3)*x]*
        Log[1 + (-1)^(2/3)*x]^2 + Log[x]^2*
        ((4*C1*Nc*x^2*(48 + 328*x^2 + 1670*x^4 + 6245*x^6 + 17258*x^8 + 
            35486*x^10 + 54938*x^12 + 64604*x^14 + 57750*x^16 + 39272*x^18 + 
            20106*x^20 + 7500*x^22 + 1914*x^24 + 254*x^26 - 11*x^30)*
           \[Alpha]s)/(3*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^4) - 
         (4*C1*x^2*(-360 - 3432*x^2 - 14026*x^4 - 33399*x^6 - 46006*x^8 - 
            22308*x^10 + 48518*x^12 + 134472*x^14 + 184194*x^16 + 
            176586*x^18 + 129690*x^20 + 74950*x^22 + 33534*x^24 + 
            10834*x^26 + 2316*x^28 + 247*x^30)*\[Alpha]s)/
          (9*Nc*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^4) + 
         ((64*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (64*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^4))*
          Log[1/2 - I/2] + ((64*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/
            (Pi*(1 + x^2)^4) - (64*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/
            (Nc*Pi*(1 + x^2)^4))*Log[1/2 + I/2] + 
         ((32*C1*Nc*x^2*(1 + 2*x^2 - 3*x^4 + 2*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (32*C1*x^2*(6 + 27*x^2 + 61*x^4 + 27*x^6 + 
              6*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
          Log[1 - (-1)^(1/3)*x] + 
         ((32*C1*Nc*x^2*(1 + 2*x^2 - 3*x^4 + 2*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (32*C1*x^2*(6 + 27*x^2 + 61*x^4 + 27*x^6 + 
              6*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
          Log[1 + (-1)^(1/3)*x] + 
         ((32*C1*Nc*x^2*(1 + 2*x^2 - 3*x^4 + 2*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (32*C1*x^2*(6 + 27*x^2 + 61*x^4 + 27*x^6 + 
              6*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
          Log[1 - (-1)^(2/3)*x] + 
         ((32*C1*Nc*x^2*(1 + 2*x^2 - 3*x^4 + 2*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (32*C1*x^2*(6 + 27*x^2 + 61*x^4 + 27*x^6 + 
              6*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
          Log[1 + (-1)^(2/3)*x]) + 
       Log[3]*(((48*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (48*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*Log[1 - (-1)^(1/3)*x]^
           2 + ((48*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (48*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          Log[(-1 + (-1)^(2/3)*x)/(-1 + x)]^2 + 
         ((48*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (48*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*Log[1 + (-1)^(2/3)*x]^
           2) + (((32*I)*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*
           \[Alpha]s)/(1 + x^2)^6 - ((32*I)*C1*x^2*(2 + 8*x^2 + 13*x^4 + 
            8*x^6 + 2*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
        Log[-((1 + (-1)^(2/3)*x)/(-1 + x))]^2 + 
       (((-12*I)*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
          (1 + x^2)^6 + ((4*I)*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
            30*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6) + 
         ((24*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (8*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          Log[(-I + (-1)^(2/3))/(-I + x)] + 
         ((-24*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (8*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          Log[((1 + (-1)^(5/6))*x)/(-I + x)])*
        Log[(-I - (-1)^(5/6)*x)/(-I + x)]^2 + 
       (((12*I)*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
          (1 + x^2)^6 - ((4*I)*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
            30*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6) + 
         ((24*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (8*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          Log[((-I)*(-1 + (-1)^(1/6)))/(I + x)] + 
         ((-24*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (8*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          Log[((1 + (-1)^(5/6))*x)/(I + x)])*Log[(I - (-1)^(5/6)*x)/(I + x)]^
         2 + (((-12*I)*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*
           \[Alpha]s)/(1 + x^2)^6 + ((4*I)*C1*x^2*(30 + 117*x^2 + 173*x^4 + 
            117*x^6 + 30*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6) + 
         ((24*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (8*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          Log[((-I)*(1 + (-1)^(1/6)))/(-I + x)] + 
         ((-24*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (8*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          Log[(x - (-1)^(5/6)*x)/(-I + x)])*Log[(-I + (-1)^(5/6)*x)/(-I + x)]^
         2 + (((12*I)*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*
           \[Alpha]s)/(1 + x^2)^6 - ((4*I)*C1*x^2*(30 + 117*x^2 + 173*x^4 + 
            117*x^6 + 30*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6) + 
         ((24*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (8*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          Log[(I + (-1)^(2/3))/(I + x)] + 
         ((-24*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (8*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          Log[-(((-1 + (-1)^(5/6))*x)/(I + x))])*
        Log[(I + (-1)^(5/6)*x)/(I + x)]^2 + 
       ((((-32*I)/3)*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*
           \[Alpha]s)/(1 + x^2)^6 + (((32*I)/9)*C1*x^2*(18 + 69*x^2 + 
            95*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
        Log[1 + I*Sqrt[3] - x + I*Sqrt[3]*x]^2 + 
       ((((4*I)/3)*C1*Nc*x^2*(17 + 78*x^2 + 125*x^4 + 78*x^6 + 17*x^8)*
           \[Alpha]s)/(1 + x^2)^6 - (((4*I)/9)*C1*x^2*(102 + 393*x^2 + 
            553*x^4 + 393*x^6 + 102*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
        Log[(-I + Sqrt[3] - (2*I)*x^2)/(I + Sqrt[3])]^2 + 
       ((((-8*I)/3)*C1*Nc*x^2*(17 + 78*x^2 + 125*x^4 + 78*x^6 + 17*x^8)*
           \[Alpha]s)/(1 + x^2)^6 + (((8*I)/9)*C1*x^2*(102 + 393*x^2 + 
            553*x^4 + 393*x^6 + 102*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
        Log[(-I + Sqrt[3] - (2*I)*x^2)/(I + Sqrt[3])]*
        Log[(I - Sqrt[3] + (2*I)*x^2)/((I + Sqrt[3])*x^2)] + 
       ((((4*I)/3)*C1*Nc*x^2*(17 + 78*x^2 + 125*x^4 + 78*x^6 + 17*x^8)*
           \[Alpha]s)/(1 + x^2)^6 - (((4*I)/9)*C1*x^2*(102 + 393*x^2 + 
            553*x^4 + 393*x^6 + 102*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
        Log[(I - Sqrt[3] + (2*I)*x^2)/((I + Sqrt[3])*x^2)]^2 + 
       ((((-4*I)/3)*C1*Nc*x^2*(17 + 78*x^2 + 125*x^4 + 78*x^6 + 17*x^8)*
           \[Alpha]s)/(1 + x^2)^6 + (((4*I)/9)*C1*x^2*(102 + 393*x^2 + 
            553*x^4 + 393*x^6 + 102*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
        Log[(I/2)*(I + Sqrt[3] + (2*I)*x^2)]^2 + 
       ((((-4*I)/3)*C1*Nc*x^2*(17 + 78*x^2 + 125*x^4 + 78*x^6 + 17*x^8)*
           \[Alpha]s)/(1 + x^2)^6 + (((4*I)/9)*C1*x^2*(102 + 393*x^2 + 
            553*x^4 + 393*x^6 + 102*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
        Log[-((I + Sqrt[3] + (2*I)*x^2)/((-I + Sqrt[3])*x^2))]^2 + 
       Log[(I/2)*(I + Sqrt[3] + (2*I)*x^2)]*
        ((-8*C1*Nc*Pi*x^2*(17 + 78*x^2 + 125*x^4 + 78*x^6 + 17*x^8)*
           \[Alpha]s)/(9*(1 + x^2)^6) + (8*C1*Pi*x^2*(102 + 393*x^2 + 
            553*x^4 + 393*x^6 + 102*x^8)*\[Alpha]s)/(27*Nc*(1 + x^2)^6) + 
         ((((8*I)/3)*C1*Nc*x^2*(17 + 78*x^2 + 125*x^4 + 78*x^6 + 17*x^8)*
             \[Alpha]s)/(1 + x^2)^6 - (((8*I)/9)*C1*x^2*(102 + 393*x^2 + 
              553*x^4 + 393*x^6 + 102*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
          Log[-((I + Sqrt[3] + (2*I)*x^2)/((-I + Sqrt[3])*x^2))]) + 
       Log[1 - x]^2*(((-64*I)*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/
          (1 + x^2)^4 + ((64*I)*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/
          (Nc*(1 + x^2)^4) + ((64*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/
            (Pi*(1 + x^2)^4) - (64*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/
            (Nc*Pi*(1 + x^2)^4))*Log[I + x] + 
         ((32*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (32*C1*x^2*(18 + 69*x^2 + 95*x^4 + 69*x^6 + 
              18*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*Log[1 - x + x^2]) + 
       Log[1 + x]^2*((((8*I)/3)*C1*Nc*x^2*(177 + 1129*x^2 + 2835*x^4 + 
            3991*x^6 + 2835*x^8 + 1129*x^10 + 177*x^12)*\[Alpha]s)/
          (1 + x^2)^8 - (((8*I)/9)*C1*x^2*(522 + 3099*x^2 + 8428*x^4 + 
            12377*x^6 + 8428*x^8 + 3099*x^10 + 522*x^12)*\[Alpha]s)/
          (Nc*(1 + x^2)^8) + ((96*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*
             \[Alpha]s)/(Pi*(1 + x^2)^6) - (96*C1*x^2*(2 + 8*x^2 + 13*x^4 + 
              8*x^6 + 2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*Log[3] + 
         ((64*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (64*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^4))*
          Log[(1 + I) - (1 - I)*x] + 
         ((-96*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (96*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          Log[(1 + (-1)^(1/3))*x] + 
         ((-96*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (96*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          Log[(1 + (-1)^(2/3))*x] + ((64*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*
             \[Alpha]s)/(Pi*(1 + x^2)^4) - (64*C1*x^2*(4 + 11*x^2 + 4*x^4)*
             \[Alpha]s)/(Nc*Pi*(1 + x^2)^4))*Log[(-1/4 - I/4)*(I + x)] + 
         ((-96*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (96*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*Log[x - (-1)^(1/3)*x] + 
         ((-96*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (96*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*Log[x - (-1)^(2/3)*x] + 
         ((-32*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (32*C1*x^2*(18 + 69*x^2 + 95*x^4 + 69*x^6 + 
              18*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
          Log[(1 + I*Sqrt[3] + I*(I + Sqrt[3])*x)/2] + 
         ((32*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (32*C1*x^2*(18 + 69*x^2 + 95*x^4 + 69*x^6 + 
              18*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*Log[1 + x + x^2]) + 
       Log[1 + x^2]^2*((2*C1*(-1 + 3*(51 - (4*I)*Pi)*x^2 + (2062 - (42*I)*Pi)*
             x^4 + (9245 - (22*I)*Pi)*x^6 + (22651 + (276*I)*Pi)*x^8 + 
            2*(19641 + (565*I)*Pi)*x^10 + (50763 + (2528*I)*Pi)*x^12 + 
            (56260 + (3926*I)*Pi)*x^14 + 5*(11273 + (904*I)*Pi)*x^16 + 
            (56260 + (3926*I)*Pi)*x^18 + (50763 + (2528*I)*Pi)*x^20 + 
            2*(19641 + (565*I)*Pi)*x^22 + (22651 + (276*I)*Pi)*x^24 + 
            (9245 - (22*I)*Pi)*x^26 + (2062 - (42*I)*Pi)*x^28 + 
            3*(51 - (4*I)*Pi)*x^30 - x^32)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^8*
           (1 + x^2 + x^4)^4) - (((2*I)/3)*C1*Nc*(9*I + 6*(-169*I + 17*Pi)*
             x^2 + (-10999*I + 1188*Pi)*x^4 + 15*(-3457*I + 424*Pi)*x^6 + 
            4*(-38678*I + 5349*Pi)*x^8 + (-337082*I + 51174*Pi)*x^10 + 
            8*(-70957*I + 11559*Pi)*x^12 + (-768481*I + 130446*Pi)*x^14 + 
            (-847529*I + 146052*Pi)*x^16 + (-768481*I + 130446*Pi)*x^18 + 
            8*(-70957*I + 11559*Pi)*x^20 + (-337082*I + 51174*Pi)*x^22 + 
            4*(-38678*I + 5349*Pi)*x^24 + 15*(-3457*I + 424*Pi)*x^26 + 
            (-10999*I + 1188*Pi)*x^28 + 6*(-169*I + 17*Pi)*x^30 + (9*I)*x^32)*
           \[Alpha]s)/(Pi*(1 + x^2)^8*(1 + x^2 + x^4)^4) + 
         ((4*C1*Nc*x^2*(17 + 78*x^2 + 125*x^4 + 78*x^6 + 17*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (4*C1*x^2*(102 + 393*x^2 + 553*x^4 + 393*x^6 + 
              102*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
          Log[1 + x^2 + x^4]) + 
       ((-6*C1*Nc*(-3 - 5*x^2 - 7*x^4 - 65*x^6 + 65*x^8 + 7*x^10 + 5*x^12 + 
            3*x^14)*\[Alpha]s)/(Pi*(1 + x^2)^7) + 
         (6*C1*(-19 - 93*x^2 - 223*x^4 - 209*x^6 + 209*x^8 + 223*x^10 + 
            93*x^12 + 19*x^14)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^7))*
        Log[\[Mu]/mb] + (((128*I)*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 
            3*x^8)*\[Alpha]s)/(1 + x^2)^6 - (((128*I)/3)*C1*x^2*
           (18 + 69*x^2 + 95*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s)/
          (Nc*(1 + x^2)^6))*PolyLog[2, -(-1 + (-1)^(1/3))^(-1)] + 
       ((((448*I)/3)*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*
           \[Alpha]s)/(1 + x^2)^6 - (((448*I)/9)*C1*x^2*(18 + 69*x^2 + 
            95*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
        PolyLog[2, (-1)^(1/3)/(-1 + (-1)^(1/3))] + 
       (((128*I)*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*\[Alpha]s)/
          (1 + x^2)^6 - (((128*I)/3)*C1*x^2*(18 + 69*x^2 + 95*x^4 + 69*x^6 + 
            18*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*PolyLog[2, 
         (1 + (-1)^(2/3))^(-1)] + 
       ((((320*I)/3)*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*
           \[Alpha]s)/(1 + x^2)^6 - (((320*I)/9)*C1*x^2*(18 + 69*x^2 + 
            95*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
        PolyLog[2, (-1)^(2/3)/(1 + (-1)^(2/3))] + 
       ((((16*I)/3)*C1*Nc*x^2*(17 + 78*x^2 + 125*x^4 + 78*x^6 + 17*x^8)*
           \[Alpha]s)/(1 + x^2)^6 - (((16*I)/9)*C1*x^2*(102 + 393*x^2 + 
            553*x^4 + 393*x^6 + 102*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
        PolyLog[2, (-I + Sqrt[3])/(I + Sqrt[3])] + 
       ((((-16*I)/3)*C1*Nc*x^2*(17 + 78*x^2 + 125*x^4 + 78*x^6 + 17*x^8)*
           \[Alpha]s)/(1 + x^2)^6 + (((16*I)/9)*C1*x^2*(102 + 393*x^2 + 
            553*x^4 + 393*x^6 + 102*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
        PolyLog[2, (I + Sqrt[3])/(-I + Sqrt[3])] + 
       ((-64*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) + (64*C1*x^2*(18 + 69*x^2 + 95*x^4 + 69*x^6 + 
            18*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
        Log[((-1)^(1/3) - x)/((-1 + (-1)^(1/3))*x)]*
        PolyLog[2, 1 - (-1)^(1/3)/x] + 
       (((-128*I)*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/(1 + x^2)^4 + 
         ((128*I)*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/(Nc*(1 + x^2)^4))*
        PolyLog[2, (1 - x)^(-1)] + 
       (((8*I)*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8)*\[Alpha]s)/
          (1 + x^2)^6 - (((8*I)/3)*C1*x^2*(66 + 267*x^2 + 373*x^4 + 267*x^6 + 
            66*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*PolyLog[2, 1/2 - (I/2)*x] + 
       ((-16*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) + (16*C1*x^2*(66 + 267*x^2 + 373*x^4 + 267*x^6 + 
            66*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*Log[-1 + I*x]*
        PolyLog[2, 1/2 - (I/2)*x] + 
       (((-8*I)*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8)*
           \[Alpha]s)/(1 + x^2)^6 + (((8*I)/3)*C1*x^2*(66 + 267*x^2 + 
            373*x^4 + 267*x^6 + 66*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
        PolyLog[2, 1/2 + (I/2)*x] + 
       ((-16*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) + (16*C1*x^2*(66 + 267*x^2 + 373*x^4 + 267*x^6 + 
            66*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*Log[-1 - I*x]*
        PolyLog[2, 1/2 + (I/2)*x] + 
       Log[4]*((((4*I)*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8)*
             \[Alpha]s)/(1 + x^2)^6 - (((4*I)/3)*C1*x^2*(66 + 267*x^2 + 
              373*x^4 + 267*x^6 + 66*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
          Log[(-I + x)/x] + ((-8*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 
              17*x^8)*\[Alpha]s)/(Pi*(1 + x^2)^6) + 
           (8*C1*x^2*(66 + 267*x^2 + 373*x^4 + 267*x^6 + 66*x^8)*\[Alpha]s)/
            (3*Nc*Pi*(1 + x^2)^6))*Log[x]*Log[(-I + x)/x] + 
         ((((32*I)/3)*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*
             \[Alpha]s)/(1 + x^2)^6 - (((32*I)/9)*C1*x^2*(18 + 69*x^2 + 
              95*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
          Log[-1 + I*Sqrt[3] + 2*x] + 
         ((8*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (8*C1*x^2*(66 + 267*x^2 + 373*x^4 + 267*x^6 + 
              66*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, 1/2 - (I/2)*x] + 
         ((8*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (8*C1*x^2*(66 + 267*x^2 + 373*x^4 + 267*x^6 + 
              66*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, 1/2 + (I/2)*x]) + 
       (((-32*I)*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 
            23*x^10 + 3*x^12)*\[Alpha]s)/(1 + x^2)^8 - 
         ((32*I)*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
            6*x^12)*\[Alpha]s)/(Nc*(1 + x^2)^8))*PolyLog[2, 1 - I*x] + 
       ((-16*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) + (16*C1*x^2*(66 + 267*x^2 + 373*x^4 + 267*x^6 + 
            66*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*Log[x/(2*I + 2*x)]*
        PolyLog[2, 1 - I*x] + Log[1 - I*x]*
        (((16*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (16*C1*x^2*(66 + 267*x^2 + 373*x^4 + 267*x^6 + 
              66*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*Log[2/x^3]*Log[I*x] + 
         ((32*C1*Nc*x^2*(16 + 111*x^2 + 307*x^4 + 439*x^6 + 307*x^8 + 
              111*x^10 + 16*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
           (32*C1*x^2*(24 + 126*x^2 + 277*x^4 + 395*x^6 + 277*x^8 + 
              126*x^10 + 24*x^12)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^8))*
          Log[x]^2 + ((8*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8)*
             \[Alpha]s)/(Pi*(1 + x^2)^6) - (8*C1*x^2*(66 + 267*x^2 + 
              373*x^4 + 267*x^6 + 66*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
          Log[4]*Log[(-I + x)/x] + 
         ((-8*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (8*C1*x^2*(66 + 267*x^2 + 373*x^4 + 267*x^6 + 
              66*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*Log[(-I + x)/x]^2 + 
         (((32*I)*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 
              23*x^10 + 3*x^12)*\[Alpha]s)/(1 + x^2)^8 + 
           ((32*I)*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
              6*x^12)*\[Alpha]s)/(Nc*(1 + x^2)^8))*
          Log[(I*(I + x))/(-1 + x)] + Log[x]*
          (((16*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8)*
               \[Alpha]s)/(Pi*(1 + x^2)^6) - (16*C1*x^2*(66 + 267*x^2 + 
                373*x^4 + 267*x^6 + 66*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
            Log[I + x] + ((-16*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 
                17*x^8)*\[Alpha]s)/(Pi*(1 + x^2)^6) + 
             (16*C1*x^2*(66 + 267*x^2 + 373*x^4 + 267*x^6 + 66*x^8)*
               \[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*Log[1 + x^2]) + 
         ((64*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 23*x^10 + 
              3*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (64*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
              6*x^12)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8))*PolyLog[2, 1 - I*x]) + 
       (((32*I)*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 23*x^10 + 
            3*x^12)*\[Alpha]s)/(1 + x^2)^8 + 
         ((32*I)*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
            6*x^12)*\[Alpha]s)/(Nc*(1 + x^2)^8))*PolyLog[2, 1 + I*x] + 
       ((-16*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) + (16*C1*x^2*(66 + 267*x^2 + 373*x^4 + 267*x^6 + 
            66*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*Log[1/(2*(-I + x))]*
        PolyLog[2, 1 + I*x] + Log[1 + I*x]*
        ((8*C1*Nc*Pi*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8)*\[Alpha]s)/
          (1 + x^2)^6 - (8*C1*Pi*x^2*(66 + 267*x^2 + 373*x^4 + 267*x^6 + 
            66*x^8)*\[Alpha]s)/(3*Nc*(1 + x^2)^6) + 
         (((-32*I)*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 
              23*x^10 + 3*x^12)*\[Alpha]s)/(1 + x^2)^8 - 
           ((32*I)*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
              6*x^12)*\[Alpha]s)/(Nc*(1 + x^2)^8))*Log[(1 + I*x)/(1 - x)] + 
         ((-32*C1*Nc*x^2*(18 + 125*x^2 + 337*x^4 + 445*x^6 + 337*x^8 + 
              125*x^10 + 18*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (32*C1*x^2*(108 + 672*x^2 + 1669*x^4 + 2165*x^6 + 1669*x^8 + 
              672*x^10 + 108*x^12)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^8))*
          Log[x]^2 + (((8*I)*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 
              17*x^8)*\[Alpha]s)/(1 + x^2)^6 - (((8*I)/3)*C1*x^2*
             (66 + 267*x^2 + 373*x^4 + 267*x^6 + 66*x^8)*\[Alpha]s)/
            (Nc*(1 + x^2)^6))*Log[-1/(2*(I + x))] + 
         ((-8*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (8*C1*x^2*(66 + 267*x^2 + 373*x^4 + 267*x^6 + 
              66*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*Log[(I + x)/(2*x)]^
           2 + (((8*I)*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8)*
             \[Alpha]s)/(1 + x^2)^6 - (((8*I)/3)*C1*x^2*(66 + 267*x^2 + 
              373*x^4 + 267*x^6 + 66*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
          Log[(I + x)/x] + Log[x]*(((32*I)*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 
              84*x^6 + 17*x^8)*\[Alpha]s)/(1 + x^2)^6 - 
           (((32*I)/3)*C1*x^2*(66 + 267*x^2 + 373*x^4 + 267*x^6 + 66*x^8)*
             \[Alpha]s)/(Nc*(1 + x^2)^6) + 
           ((-16*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8)*
               \[Alpha]s)/(Pi*(1 + x^2)^6) + (16*C1*x^2*(66 + 267*x^2 + 
                373*x^4 + 267*x^6 + 66*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
            Log[-1/(2*(I + x))] + ((-16*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 
                84*x^6 + 17*x^8)*\[Alpha]s)/(Pi*(1 + x^2)^6) + 
             (16*C1*x^2*(66 + 267*x^2 + 373*x^4 + 267*x^6 + 66*x^8)*
               \[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*Log[(I + x)/x] + 
           ((-16*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8)*
               \[Alpha]s)/(Pi*(1 + x^2)^6) + (16*C1*x^2*(66 + 267*x^2 + 
                373*x^4 + 267*x^6 + 66*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
            Log[1 + x^2]) + ((64*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 
              69*x^8 + 23*x^10 + 3*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (64*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
              6*x^12)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8))*PolyLog[2, 1 + I*x]) + 
       (((-128*I)*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*\[Alpha]s)/
          (1 + x^2)^6 + (((128*I)/3)*C1*x^2*(18 + 69*x^2 + 95*x^4 + 69*x^6 + 
            18*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*PolyLog[2, 
         (I + Sqrt[3] - (2*I)*x)/(-I + Sqrt[3])] + 
       (((-128*I)*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*\[Alpha]s)/
          (1 + x^2)^6 + (((128*I)/3)*C1*x^2*(18 + 69*x^2 + 95*x^4 + 69*x^6 + 
            18*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*PolyLog[2, 
         (-I + Sqrt[3] + (2*I)*x)/(I + Sqrt[3])] + 
       (((-256*I)*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/(1 + x^2)^4 + 
         ((256*I)*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/(Nc*(1 + x^2)^4))*
        PolyLog[2, (-1/2 - I/2)*(-1 + x)] + 
       (((-256*I)*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/(1 + x^2)^4 + 
         ((256*I)*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/(Nc*(1 + x^2)^4))*
        PolyLog[2, (-1/2 + I/2)*(-1 + x)] + 
       (((-128*I)*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*\[Alpha]s)/
          (1 + x^2)^6 + (((128*I)/3)*C1*x^2*(18 + 69*x^2 + 95*x^4 + 69*x^6 + 
            18*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*PolyLog[2, 
         ((2*I)*(-1 + x))/(-I + Sqrt[3])] + 
       (((-128*I)*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*\[Alpha]s)/
          (1 + x^2)^6 + (((128*I)/3)*C1*x^2*(18 + 69*x^2 + 95*x^4 + 69*x^6 + 
            18*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*PolyLog[2, 
         ((-2*I)*(-1 + x))/(I + Sqrt[3])] + 
       ((128*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
         (128*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^4))*
        Log[-((1 + I) - (1 - I)*x)/(2*x)]*PolyLog[2, -((1 + I) - (1 - I)*x)/
          (2*x)] + ((-8*C1*Nc*(42 + 40*x + 1518*x^2 + 672*x^3 + 13503*x^4 + 
            4592*x^5 + 60098*x^6 + 18520*x^7 + 177372*x^8 + 51224*x^9 + 
            385314*x^10 + 104888*x^11 + 651224*x^12 + 165920*x^13 + 
            882832*x^14 + 207584*x^15 + 975344*x^16 + 207584*x^17 + 
            882832*x^18 + 165920*x^19 + 651224*x^20 + 104888*x^21 + 
            385314*x^22 + 51224*x^23 + 177372*x^24 + 18520*x^25 + 
            60098*x^26 + 4592*x^27 + 13503*x^28 + 672*x^29 + 1518*x^30 + 
            40*x^31 + 42*x^32)*\[Alpha]s)/(3*Pi*(1 + x^2)^8*
           (1 + x^2 + x^4)^4) + (8*C1*(208 + 240*x + 2748*x^2 + 3184*x^3 + 
            17719*x^4 + 19560*x^5 + 66784*x^6 + 74872*x^7 + 173944*x^8 + 
            201272*x^9 + 340072*x^10 + 405256*x^11 + 527720*x^12 + 
            634808*x^13 + 675112*x^14 + 790568*x^15 + 730610*x^16 + 
            790568*x^17 + 675112*x^18 + 634808*x^19 + 527720*x^20 + 
            405256*x^21 + 340072*x^22 + 201272*x^23 + 173944*x^24 + 
            74872*x^25 + 66784*x^26 + 19560*x^27 + 17719*x^28 + 3184*x^29 + 
            2748*x^30 + 240*x^31 + 208*x^32)*\[Alpha]s)/(9*Nc*Pi*(1 + x^2)^8*
           (1 + x^2 + x^4)^4))*PolyLog[2, -x] + 
       ((64*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) - (64*C1*x^2*(18 + 69*x^2 + 95*x^4 + 69*x^6 + 
            18*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
        Log[-(((-1)^(1/3) + x)/((-1 + (-1)^(1/3))*x*(1 + x + x^2)))]*
        PolyLog[2, -x] + ((8*C1*Nc*(-42 + 40*x + (-1518 + (96*I)*Pi)*x^2 + 
            672*x^3 + (3*I)*(4501*I + 368*Pi)*x^4 + 4592*x^5 + 
            (-60098 + (5856*I)*Pi)*x^6 + 18520*x^7 + (36*I)*(4927*I + 544*Pi)*
             x^8 + 51224*x^9 + (6*I)*(64219*I + 7776*Pi)*x^10 + 104888*x^11 + 
            (-651224 + (84096*I)*Pi)*x^12 + 165920*x^13 + 
            (16*I)*(55177*I + 7404*Pi)*x^14 + 207584*x^15 + 
            (16*I)*(60959*I + 8286*Pi)*x^16 + 207584*x^17 + 
            (16*I)*(55177*I + 7404*Pi)*x^18 + 165920*x^19 + 
            (-651224 + (84096*I)*Pi)*x^20 + 104888*x^21 + 
            (6*I)*(64219*I + 7776*Pi)*x^22 + 51224*x^23 + 
            (36*I)*(4927*I + 544*Pi)*x^24 + 18520*x^25 + 
            (-60098 + (5856*I)*Pi)*x^26 + 4592*x^27 + (3*I)*(4501*I + 368*Pi)*
             x^28 + 672*x^29 + (-1518 + (96*I)*Pi)*x^30 + 40*x^31 - 42*x^32)*
           \[Alpha]s)/(3*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^4) + 
         (8*C1*(208 - 240*x + 12*(229 - (48*I)*Pi)*x^2 - 3184*x^3 + 
            (17719 - (6192*I)*Pi)*x^4 - 19560*x^5 + 32*(2087 - (990*I)*Pi)*
             x^6 - 74872*x^7 + 8*(21743 - (12960*I)*Pi)*x^8 - 201272*x^9 + 
            8*(42509 - (30456*I)*Pi)*x^10 - 405256*x^11 + 
            8*(65965 - (54432*I)*Pi)*x^12 - 634808*x^13 + 
            8*(84389 - (76320*I)*Pi)*x^14 - 790568*x^15 + 
            (730610 - (682272*I)*Pi)*x^16 - 790568*x^17 + 
            8*(84389 - (76320*I)*Pi)*x^18 - 634808*x^19 + 
            8*(65965 - (54432*I)*Pi)*x^20 - 405256*x^21 + 
            8*(42509 - (30456*I)*Pi)*x^22 - 201272*x^23 + 
            8*(21743 - (12960*I)*Pi)*x^24 - 74872*x^25 + 
            32*(2087 - (990*I)*Pi)*x^26 - 19560*x^27 + (17719 - (6192*I)*Pi)*
             x^28 - 3184*x^29 + 12*(229 - (48*I)*Pi)*x^30 - 240*x^31 + 
            208*x^32)*\[Alpha]s)/(9*Nc*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^4))*
        PolyLog[2, x] + Log[I - x]*
        ((-16*C1*Nc*Pi*x^2*(21 + 133*x^2 + 330*x^4 + 376*x^6 + 330*x^8 + 
            133*x^10 + 21*x^12)*\[Alpha]s)/(3*(1 + x^2)^8) + 
         (16*C1*Pi*x^2*(72 + 436*x^2 + 1057*x^4 + 1326*x^6 + 1057*x^8 + 
            436*x^10 + 72*x^12)*\[Alpha]s)/(3*Nc*(1 + x^2)^8) + 
         ((((4*I)/3)*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/(1 + x^2)^4 - 
           (((4*I)/3)*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/
            (Nc*(1 + x^2)^4))*Log[79228162514264337593543950336] + 
         ((64*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (64*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^4))*
          Log[1 - x]^2 + (((-24*I)*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 
              5*x^8)*\[Alpha]s)/(1 + x^2)^6 + 
           ((8*I)*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 30*x^8)*
             \[Alpha]s)/(Nc*(1 + x^2)^6))*Log[(-1)^(2/3) - x] + 
         ((16*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (16*C1*x^2*(66 + 267*x^2 + 373*x^4 + 267*x^6 + 
              66*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*Log[1 + I*x]*Log[x] + 
         Log[1 - x]*(((-128*I)*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/
            (1 + x^2)^4 + ((128*I)*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/
            (Nc*(1 + x^2)^4) + ((-128*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*
               \[Alpha]s)/(Pi*(1 + x^2)^4) + (128*C1*x^2*(4 + 11*x^2 + 4*x^4)*
               \[Alpha]s)/(Nc*Pi*(1 + x^2)^4))*Log[x]) + 
         (((-24*I)*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*
             \[Alpha]s)/(1 + x^2)^6 + ((8*I)*C1*x^2*(30 + 117*x^2 + 173*x^4 + 
              117*x^6 + 30*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
          Log[(-1)^(1/3) + x] + (((24*I)*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 
              22*x^6 + 5*x^8)*\[Alpha]s)/(1 + x^2)^6 - 
           ((8*I)*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 30*x^8)*
             \[Alpha]s)/(Nc*(1 + x^2)^6))*Log[1 + (-1)^(1/3)*x] + 
         (((24*I)*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (1 + x^2)^6 - ((8*I)*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*Log[1 - (-1)^(2/3)*x] + 
         ((128*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (128*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^4))*
          PolyLog[2, (1 - x)^(-1)] + ((-128*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*
             \[Alpha]s)/(Pi*(1 + x^2)^4) + (128*C1*x^2*(4 + 11*x^2 + 4*x^4)*
             \[Alpha]s)/(Nc*Pi*(1 + x^2)^4))*PolyLog[2, x]) + 
       Log[(-I + Sqrt[3] + (2*I)*x)/(I + Sqrt[3])]*
        ((32*C1*Nc*Pi*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*\[Alpha]s)/
          (1 + x^2)^6 - (32*C1*Pi*x^2*(18 + 69*x^2 + 95*x^4 + 69*x^6 + 
            18*x^8)*\[Alpha]s)/(3*Nc*(1 + x^2)^6) + 
         ((((-64*I)/3)*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*
             \[Alpha]s)/(1 + x^2)^6 + (((64*I)/9)*C1*x^2*(18 + 69*x^2 + 
              95*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*Log[x] + 
         ((-64*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (64*C1*x^2*(18 + 69*x^2 + 95*x^4 + 69*x^6 + 
              18*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, (-I + Sqrt[3] + (2*I)*x)/(I + Sqrt[3])] + 
         ((64*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (64*C1*x^2*(18 + 69*x^2 + 95*x^4 + 69*x^6 + 
              18*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, (-I + Sqrt[3] + (2*I)*x)/((I + Sqrt[3])*x)] + 
         ((64*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (64*C1*x^2*(18 + 69*x^2 + 95*x^4 + 69*x^6 + 
              18*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*PolyLog[2, x]) + 
       ((((-2*I)/3)*C1*Nc*(-25*I + 12*(71*I + 15*Pi)*x^2 + 
            4*(2545*I + 468*Pi)*x^4 + (47954*I + 9360*Pi)*x^6 + 
            3*(45613*I + 10056*Pi)*x^8 + 4*(71251*I + 17541*Pi)*x^10 + 
            2*(228841*I + 62280*Pi)*x^12 + 6*(100277*I + 28998*Pi)*x^14 + 
            232*(2822*I + 837*Pi)*x^16 + 6*(100277*I + 28998*Pi)*x^18 + 
            2*(228841*I + 62280*Pi)*x^20 + 4*(71251*I + 17541*Pi)*x^22 + 
            3*(45613*I + 10056*Pi)*x^24 + (47954*I + 9360*Pi)*x^26 + 
            4*(2545*I + 468*Pi)*x^28 + 12*(71*I + 15*Pi)*x^30 - (25*I)*x^32)*
           \[Alpha]s)/(Pi*(1 + x^2)^8*(1 + x^2 + x^4)^4) + 
         (2*C1*(119 + 6*(481 + (180*I)*Pi)*x^2 + 2*(10819 + (5346*I)*Pi)*
             x^4 + (98846 + (52020*I)*Pi)*x^6 + (329309 + (164808*I)*Pi)*
             x^8 + 4*(198452 + (94761*I)*Pi)*x^10 + 32*(45833 + (20880*I)*Pi)*
             x^12 + 4*(522656 + (232407*I)*Pi)*x^14 + 
            8*(294653 + (129528*I)*Pi)*x^16 + 4*(522656 + (232407*I)*Pi)*
             x^18 + 32*(45833 + (20880*I)*Pi)*x^20 + 
            4*(198452 + (94761*I)*Pi)*x^22 + (329309 + (164808*I)*Pi)*x^24 + 
            (98846 + (52020*I)*Pi)*x^26 + 2*(10819 + (5346*I)*Pi)*x^28 + 
            6*(481 + (180*I)*Pi)*x^30 + 119*x^32)*\[Alpha]s)/
          (9*Nc*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^4))*PolyLog[2, -x^2] + 
       ((8*C1*Nc*x^2*(17 + 78*x^2 + 125*x^4 + 78*x^6 + 17*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) - (8*C1*x^2*(102 + 393*x^2 + 553*x^4 + 393*x^6 + 
            102*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
        Log[-((I + Sqrt[3] + (2*I)*x^2)/((-I + Sqrt[3])*x^2*
            (1 + x^2 + x^4)))]*PolyLog[2, -x^2] + Log[1 - x + x^2]*
        ((16*C1*Nc*Pi*x^2*(49 + 230*x^2 + 381*x^4 + 230*x^6 + 49*x^8)*
           \[Alpha]s)/(3*(1 + x^2)^6) - (16*C1*Pi*x^2*(294 + 1125*x^2 + 
            1537*x^4 + 1125*x^6 + 294*x^8)*\[Alpha]s)/(9*Nc*(1 + x^2)^6) + 
         ((64*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (64*C1*x^2*(18 + 69*x^2 + 95*x^4 + 69*x^6 + 
              18*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, (1 - x)^(-1)] + 
         ((-48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[2, (-I)*x] + 
         ((-48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[2, I*x] + 
         ((-64*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (64*C1*x^2*(18 + 69*x^2 + 95*x^4 + 69*x^6 + 
              18*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*PolyLog[2, x] + 
         ((24*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (8*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[2, -x^2]) + 
       ((108*C1*x^2*(2 + 11*x^2 + 38*x^4 + 83*x^6 + 38*x^8 + 11*x^10 + 
            2*x^12)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8) + 
         (36*C1*Nc*x^2*(22 + 137*x^2 + 258*x^4 + 209*x^6 + 258*x^8 + 
            137*x^10 + 22*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8))*
        PolyLog[2, x^2] + (((-48*I)*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 
            5*x^8)*\[Alpha]s)/(1 + x^2)^6 + 
         ((16*I)*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 30*x^8)*
           \[Alpha]s)/(Nc*(1 + x^2)^6))*PolyLog[2, I*(-I + x)] + 
       (((-256*I)*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/(1 + x^2)^4 + 
         ((256*I)*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/(Nc*(1 + x^2)^4))*
        PolyLog[2, (1/2 + I/2)*(-I + x)] + Log[(1 + I*x)/(1 - x)]*
        ((-32*C1*Nc*Pi*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 
            23*x^10 + 3*x^12)*\[Alpha]s)/(3*(1 + x^2)^8) - 
         (32*C1*Pi*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
            6*x^12)*\[Alpha]s)/(3*Nc*(1 + x^2)^8) + 
         ((-64*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 23*x^10 + 
              3*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
           (64*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
              6*x^12)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8))*
          PolyLog[2, (1 + I*x)/(1 - x)] + 
         ((64*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 23*x^10 + 
              3*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (64*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
              6*x^12)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8))*PolyLog[2, x] + 
         ((64*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 23*x^10 + 
              3*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (64*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
              6*x^12)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8))*
          PolyLog[2, (-I + x)/(-1 + x)]) + Log[(-I + x)/x]*
        (((8*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (8*C1*x^2*(66 + 267*x^2 + 373*x^4 + 267*x^6 + 
              66*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*Log[(I + x)/(2*x)]^
           2 + ((16*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8)*
             \[Alpha]s)/(Pi*(1 + x^2)^6) - (16*C1*x^2*(66 + 267*x^2 + 
              373*x^4 + 267*x^6 + 66*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, (-I + x)/(2*x)]) + 
       ((-16*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) + (16*C1*x^2*(66 + 267*x^2 + 373*x^4 + 267*x^6 + 
            66*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*Log[(-I + x)/(2*x)]*
        PolyLog[2, (-I + x)/x] + Log[(1/2 - I/2)*(-I + x)]*
        (((128*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (128*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^4))*
          PolyLog[2, -x] + ((-128*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/
            (Pi*(1 + x^2)^4) + (128*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/
            (Nc*Pi*(1 + x^2)^4))*PolyLog[2, (-1/2 + I/2)*(-I + x)] + 
         ((-128*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
           (128*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^4))*
          PolyLog[2, (-I + x)/x]) + 
       (((-48*I)*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
          (1 + x^2)^6 + ((16*I)*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
            30*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*PolyLog[2, (-I)*(I + x)] + 
       Log[-(-1)^(1/3) + x]*(((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 
              5*x^8)*\[Alpha]s)/(Pi*(1 + x^2)^6) - 
           (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 30*x^8)*\[Alpha]s)/
            (Nc*Pi*(1 + x^2)^6))*PolyLog[2, (-I)*x] + 
         ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[2, I*x] + 
         ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, I*(-I + x)] + 
         ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, (-I)*(I + x)]) + Log[(-1)^(2/3) + x]*
        ((64*C1*Nc*Pi*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^6 - (64*C1*Pi*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 2*x^8)*
           \[Alpha]s)/(Nc*(1 + x^2)^6) + 
         ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[2, (-I)*x] + 
         ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[2, I*x] + 
         ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, I*(-I + x)] + 
         ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, (-I)*(I + x)]) + Log[(-1)^(1/3) + x]*
        ((-8*C1*Nc*Pi*x^2*(7 + 34*x^2 + 59*x^4 + 34*x^6 + 7*x^8)*\[Alpha]s)/
          (1 + x^2)^6 + (8*C1*Pi*x^2*(14 + 53*x^2 + 69*x^4 + 53*x^6 + 14*x^8)*
           \[Alpha]s)/(Nc*(1 + x^2)^6) + 
         ((24*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (8*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[2, -x^2] + 
         ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, I*(-I + x)] + 
         ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, (-I)*(I + x)]) + Log[(-1)^(2/3) - x]*
        ((-8*C1*Nc*Pi*x^2*(7 + 34*x^2 + 59*x^4 + 34*x^6 + 7*x^8)*\[Alpha]s)/
          (1 + x^2)^6 + (8*C1*Pi*x^2*(14 + 53*x^2 + 69*x^4 + 53*x^6 + 14*x^8)*
           \[Alpha]s)/(Nc*(1 + x^2)^6) + 
         Log[x]*(((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*
               \[Alpha]s)/(Pi*(1 + x^2)^6) - (16*C1*x^2*(30 + 117*x^2 + 
                173*x^4 + 117*x^6 + 30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
            Log[I*(-I + x)] + ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 
                5*x^8)*\[Alpha]s)/(Pi*(1 + x^2)^6) - 
             (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 30*x^8)*
               \[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*Log[(-I)*(I + x)]) + 
         (((24*I)*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (1 + x^2)^6 - ((8*I)*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*Log[I + x] + 
         ((-32*(-1)^(1/3)*(-2 + (-1)^(1/3))*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 
              14*x^6 + 3*x^8)*\[Alpha]s)/((1 + (-1)^(1/3))*Pi*(1 + x^2)^6) + 
           (32*(-1)^(1/3)*(-2 + (-1)^(1/3))*C1*x^2*(18 + 69*x^2 + 95*x^4 + 
              69*x^6 + 18*x^8)*\[Alpha]s)/(3*(1 + (-1)^(1/3))*Nc*Pi*
             (1 + x^2)^6))*Log[1 + x]^2 + 
         ((((64*I)/3)*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*
             \[Alpha]s)/(1 + x^2)^6 - (((64*I)/9)*C1*x^2*(18 + 69*x^2 + 
              95*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
          Log[(-(-1)^(2/3) + x)/((1 + (-1)^(2/3))*x)] + 
         ((24*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (8*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[2, -x^2] + 
         ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, I*(-I + x)] + 
         ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, (-I)*(I + x)]) + 
       (((-256*I)*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/(1 + x^2)^4 + 
         ((256*I)*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/(Nc*(1 + x^2)^4))*
        PolyLog[2, (1/2 - I/2)*(I + x)] + Log[(I*(I + x))/(-1 + x)]*
        ((-32*C1*Nc*Pi*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 
            23*x^10 + 3*x^12)*\[Alpha]s)/(3*(1 + x^2)^8) - 
         (32*C1*Pi*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
            6*x^12)*\[Alpha]s)/(3*Nc*(1 + x^2)^8) + 
         ((64*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 23*x^10 + 
              3*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (64*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
              6*x^12)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8))*PolyLog[2, x] + 
         ((-64*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 23*x^10 + 
              3*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
           (64*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
              6*x^12)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8))*
          PolyLog[2, (I*(I + x))/(-1 + x)] + 
         ((64*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 23*x^10 + 
              3*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (64*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
              6*x^12)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8))*
          PolyLog[2, (I + x)/(-1 + x)]) + 
       ((16*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) - (16*C1*x^2*(66 + 267*x^2 + 373*x^4 + 267*x^6 + 
            66*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*Log[(I + x)/x]*
        PolyLog[2, (I + x)/(2*x)] + 
       Log[2]*((32*C1*Nc*Pi*x^2*(204 + 973*x^2 + 1600*x^4 + 973*x^6 + 
            204*x^8)*\[Alpha]s)/(9*(1 + x^2)^6) - 
         (32*C1*Pi*x^2*(1332 + 5295*x^2 + 7516*x^4 + 5295*x^6 + 1332*x^8)*
           \[Alpha]s)/(27*Nc*(1 + x^2)^6) + 
         (((128*I)*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*
             \[Alpha]s)/(1 + x^2)^6 - (((128*I)/3)*C1*x^2*(18 + 69*x^2 + 
              95*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
          Log[1 - x] + ((8*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 
              17*x^8)*\[Alpha]s)/(Pi*(1 + x^2)^6) - 
           (8*C1*x^2*(66 + 267*x^2 + 373*x^4 + 267*x^6 + 66*x^8)*\[Alpha]s)/
            (3*Nc*Pi*(1 + x^2)^6))*Log[4]*Log[1 + I*x] + 
         ((-8*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (8*C1*x^2*(66 + 267*x^2 + 373*x^4 + 267*x^6 + 
              66*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*Log[1 + I*x]^2 + 
         ((((-64*I)/3)*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*
             \[Alpha]s)/(1 + x^2)^6 + (((64*I)/9)*C1*x^2*(18 + 69*x^2 + 
              95*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
          Log[(I + Sqrt[3] - (2*I)*x)/(-I + Sqrt[3])] + 
         ((-64*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
           (64*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^4))*
          Log[x]^2 + ((16*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 
              23*x^10 + 3*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (16*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
              6*x^12)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8))*Log[-I + x]^2 + 
         ((-8*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (8*C1*x^2*(66 + 267*x^2 + 373*x^4 + 267*x^6 + 
              66*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*Log[(-I + x)/(2*x)]^
           2 + Log[(1 + I*x)/2]*(((16*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 
                84*x^6 + 17*x^8)*\[Alpha]s)/(Pi*(1 + x^2)^6) - 
             (16*C1*x^2*(66 + 267*x^2 + 373*x^4 + 267*x^6 + 66*x^8)*
               \[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*Log[x] + 
           ((16*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8)*
               \[Alpha]s)/(Pi*(1 + x^2)^6) - (16*C1*x^2*(66 + 267*x^2 + 
                373*x^4 + 267*x^6 + 66*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
            Log[(-I + x)/x]) + ((-8*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 
              84*x^6 + 17*x^8)*\[Alpha]s)/(Pi*(1 + x^2)^6) + 
           (8*C1*x^2*(66 + 267*x^2 + 373*x^4 + 267*x^6 + 66*x^8)*\[Alpha]s)/
            (3*Nc*Pi*(1 + x^2)^6))*Log[(-I/2)*(I + x)]^2 + 
         Log[x]*((((-64*I)/3)*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 
              3*x^8)*\[Alpha]s)/(1 + x^2)^6 + (((64*I)/9)*C1*x^2*
             (18 + 69*x^2 + 95*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s)/
            (Nc*(1 + x^2)^6) + ((64*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/
              (Pi*(1 + x^2)^4) - (64*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/
              (Nc*Pi*(1 + x^2)^4))*Log[(1/2 + I/2)*(-I + x)] + 
           ((16*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8)*
               \[Alpha]s)/(Pi*(1 + x^2)^6) - (16*C1*x^2*(66 + 267*x^2 + 
                373*x^4 + 267*x^6 + 66*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
            Log[(-I/2)*(I + x)] + ((64*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*
               \[Alpha]s)/(Pi*(1 + x^2)^4) - (64*C1*x^2*(4 + 11*x^2 + 4*x^4)*
               \[Alpha]s)/(Nc*Pi*(1 + x^2)^4))*Log[(1/2 - I/2)*(I + x)]) + 
         ((-8*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (8*C1*x^2*(66 + 267*x^2 + 373*x^4 + 267*x^6 + 
              66*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*Log[(I + x)/(2*x)]^
           2 + ((16*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8)*
             \[Alpha]s)/(Pi*(1 + x^2)^6) - (16*C1*x^2*(66 + 267*x^2 + 
              373*x^4 + 267*x^6 + 66*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
          Log[(-I/2)*(I + x)]*Log[(I + x)/x] + 
         (((-16*I)*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 
              23*x^10 + 3*x^12)*\[Alpha]s)/(1 + x^2)^8 - 
           ((16*I)*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
              6*x^12)*\[Alpha]s)/(Nc*(1 + x^2)^8))*Log[1 + x] + 
         ((16*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 23*x^10 + 
              3*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (16*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
              6*x^12)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8))*Log[1 + x]^2 + 
         Log[-I + x]*(((16*I)*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 
              69*x^8 + 23*x^10 + 3*x^12)*\[Alpha]s)/(1 + x^2)^8 + 
           ((16*I)*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
              6*x^12)*\[Alpha]s)/(Nc*(1 + x^2)^8) + 
           ((-32*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 
                23*x^10 + 3*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
             (32*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
                6*x^12)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8))*Log[1 + x]) + 
         ((((64*I)/3)*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*
             \[Alpha]s)/(1 + x^2)^6 - (((64*I)/9)*C1*x^2*(18 + 69*x^2 + 
              95*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
          Log[1 + I*Sqrt[3] - x + I*Sqrt[3]*x] + 
         ((-16*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (16*C1*x^2*(66 + 267*x^2 + 373*x^4 + 267*x^6 + 
              66*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, (-I + x)/(2*x)] + 
         ((-16*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (16*C1*x^2*(66 + 267*x^2 + 373*x^4 + 267*x^6 + 
              66*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, (I + x)/(2*x)]) + 
       ((-16*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) + (16*C1*x^2*(66 + 267*x^2 + 373*x^4 + 267*x^6 + 
            66*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*Log[(I + x)/(2*x)]*
        PolyLog[2, (I + x)/x] + Log[(1/2 + I/2)*(I + x)]*
        (((128*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (128*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^4))*
          PolyLog[2, -x] + ((-128*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/
            (Pi*(1 + x^2)^4) + (128*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/
            (Nc*Pi*(1 + x^2)^4))*PolyLog[2, (-1/2 - I/2)*(I + x)] + 
         ((128*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (128*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^4))*
          PolyLog[2, ((1/2 + I/2)*(I + x))/x] + 
         ((-128*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
           (128*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^4))*
          PolyLog[2, (I + x)/x]) + Log[1 + x + x^2]*
        ((-32*C1*Nc*Pi*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (3*(1 + x^2)^6) + (32*C1*Pi*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
            2*x^8)*\[Alpha]s)/(3*Nc*(1 + x^2)^6) + 
         ((64*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (64*C1*x^2*(18 + 69*x^2 + 95*x^4 + 69*x^6 + 
              18*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, (1 + x)^(-1)]) + 
       (((32*I)*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 23*x^10 + 
            3*x^12)*\[Alpha]s)/(1 + x^2)^8 + 
         ((32*I)*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
            6*x^12)*\[Alpha]s)/(Nc*(1 + x^2)^8))*PolyLog[2, 
         ((-I)*(1 + x))/(-I + x)] + Log[(-I + x)/(1 + x)]*
        (((-64*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 23*x^10 + 
              3*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
           (64*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
              6*x^12)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8))*PolyLog[2, 1 + x] + 
         ((64*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 23*x^10 + 
              3*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (64*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
              6*x^12)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8))*
          PolyLog[2, ((-I)*(1 + x))/(-I + x)]) + 
       (((-32*I)*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 
            23*x^10 + 3*x^12)*\[Alpha]s)/(1 + x^2)^8 - 
         ((32*I)*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
            6*x^12)*\[Alpha]s)/(Nc*(1 + x^2)^8))*PolyLog[2, 
         (1 + x)/(-I + x)] + 
       (((-32*I)*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 
            23*x^10 + 3*x^12)*\[Alpha]s)/(1 + x^2)^8 - 
         ((32*I)*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
            6*x^12)*\[Alpha]s)/(Nc*(1 + x^2)^8))*PolyLog[2, 
         (I*(1 + x))/(I + x)] + 
       (((32*I)*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 23*x^10 + 
            3*x^12)*\[Alpha]s)/(1 + x^2)^8 + 
         ((32*I)*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
            6*x^12)*\[Alpha]s)/(Nc*(1 + x^2)^8))*PolyLog[2, 
         (1 + x)/(I + x)] + Log[(I + x)/(1 + x)]*
        (((-64*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 23*x^10 + 
              3*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
           (64*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
              6*x^12)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8))*PolyLog[2, 1 + x] + 
         ((64*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 23*x^10 + 
              3*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (64*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
              6*x^12)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8))*
          PolyLog[2, (I*(1 + x))/(I + x)] + 
         ((-64*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 23*x^10 + 
              3*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
           (64*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
              6*x^12)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8))*
          PolyLog[2, (1 + x)/(I + x)]) + 
       ((-64*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) + (64*C1*x^2*(18 + 69*x^2 + 95*x^4 + 69*x^6 + 
            18*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
        Log[-(((-1)^(1/3) + x)/(-1 + (-1)^(1/3)))]*
        PolyLog[2, ((-1)^(1/3) + x)/(-1 + (-1)^(1/3))] + 
       Log[-(((-1)^(1/3) + x)/((-1 + (-1)^(1/3))*x))]*
        (((-64*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (64*C1*x^2*(18 + 69*x^2 + 95*x^4 + 69*x^6 + 
              18*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, ((-1)^(1/3) + x)/x] + 
         ((64*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (64*C1*x^2*(18 + 69*x^2 + 95*x^4 + 69*x^6 + 
              18*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, -(((-1)^(1/3) + x)/((-1 + (-1)^(1/3))*x))]) + 
       Log[(-(-1)^(2/3) + x)/((1 + (-1)^(2/3))*x)]*
        ((64*C1*Nc*Pi*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*\[Alpha]s)/
          (9*(1 + x^2)^6) - (64*C1*Pi*x^2*(18 + 69*x^2 + 95*x^4 + 69*x^6 + 
            18*x^8)*\[Alpha]s)/(27*Nc*(1 + x^2)^6) + 
         ((-64*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (64*C1*x^2*(18 + 69*x^2 + 95*x^4 + 69*x^6 + 
              18*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, 1 - (-1)^(2/3)/x] + 
         ((64*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (64*C1*x^2*(18 + 69*x^2 + 95*x^4 + 69*x^6 + 
              18*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*PolyLog[2, -x] + 
         ((64*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (64*C1*x^2*(18 + 69*x^2 + 95*x^4 + 69*x^6 + 
              18*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, (-(-1)^(2/3) + x)/((1 + (-1)^(2/3))*x)]) + 
       Log[(1/2 - I/2)*(I + x)]*((64*C1*Nc*Pi*x^2*(2 + 7*x^2 + 2*x^4)*
           \[Alpha]s)/(1 + x^2)^4 - (64*C1*Pi*x^2*(4 + 11*x^2 + 4*x^4)*
           \[Alpha]s)/(Nc*(1 + x^2)^4) + 
         ((128*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (128*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^4))*
          PolyLog[2, x] + ((-128*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/
            (Pi*(1 + x^2)^4) + (128*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/
            (Nc*Pi*(1 + x^2)^4))*PolyLog[2, (1/2 - I/2)*(I + x)] + 
         ((-128*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
           (128*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^4))*
          PolyLog[2, (I + x)/x] + ((128*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*
             \[Alpha]s)/(Pi*(1 + x^2)^4) - (128*C1*x^2*(4 + 11*x^2 + 4*x^4)*
             \[Alpha]s)/(Nc*Pi*(1 + x^2)^4))*PolyLog[2, ((1 + I) + (1 - I)*x)/
            (2*x)]) + Log[(1/2 + I/2)*(-I + x)]*
        ((64*C1*Nc*Pi*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/(1 + x^2)^4 - 
         (64*C1*Pi*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/(Nc*(1 + x^2)^4) + 
         ((128*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (128*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^4))*
          PolyLog[2, x] + ((-128*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/
            (Pi*(1 + x^2)^4) + (128*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/
            (Nc*Pi*(1 + x^2)^4))*PolyLog[2, (1/2 + I/2)*(-I + x)] + 
         ((-128*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
           (128*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^4))*
          PolyLog[2, (-I + x)/x] + ((128*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*
             \[Alpha]s)/(Pi*(1 + x^2)^4) - (128*C1*x^2*(4 + 11*x^2 + 4*x^4)*
             \[Alpha]s)/(Nc*Pi*(1 + x^2)^4))*PolyLog[2, ((1 - I) + (1 + I)*x)/
            (2*x)]) + Log[(I + Sqrt[3] - (2*I)*x)/(-I + Sqrt[3])]*
        ((64*C1*Nc*Pi*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*\[Alpha]s)/
          (9*(1 + x^2)^6) - (64*C1*Pi*x^2*(18 + 69*x^2 + 95*x^4 + 69*x^6 + 
            18*x^8)*\[Alpha]s)/(27*Nc*(1 + x^2)^6) + 
         ((((64*I)/3)*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*
             \[Alpha]s)/(1 + x^2)^6 - (((64*I)/9)*C1*x^2*(18 + 69*x^2 + 
              95*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*Log[x] + 
         ((((64*I)/3)*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*
             \[Alpha]s)/(1 + x^2)^6 - (((64*I)/9)*C1*x^2*(18 + 69*x^2 + 
              95*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
          Log[-1 + I*Sqrt[3] + 2*x] + 
         ((-64*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (64*C1*x^2*(18 + 69*x^2 + 95*x^4 + 69*x^6 + 
              18*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, (I + Sqrt[3] - (2*I)*x)/(-I + Sqrt[3])] + 
         ((64*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (64*C1*x^2*(18 + 69*x^2 + 95*x^4 + 69*x^6 + 
              18*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, (I + Sqrt[3] - (2*I)*x)/((-I + Sqrt[3])*x)] + 
         ((64*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (64*C1*x^2*(18 + 69*x^2 + 95*x^4 + 69*x^6 + 
              18*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*PolyLog[2, x] + 
         ((-64*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (64*C1*x^2*(18 + 69*x^2 + 95*x^4 + 69*x^6 + 
              18*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, (-1 + I*Sqrt[3] + 2*x)/(2*x)]) + Log[1 - (-1)^(1/3)*x]*
        ((((64*I)*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (1 + x^2)^6 - ((64*I)*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 2*x^8)*
             \[Alpha]s)/(Nc*(1 + x^2)^6))*Log[(-1 + (-1)^(1/3)*x)/(-1 + x)] + 
         (((-8*I)*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (1 + x^2)^6 + (((8*I)/3)*C1*x^2*(30 + 117*x^2 + 173*x^4 + 
              117*x^6 + 30*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
          Log[(I - (-1)^(5/6)*x)/(I + x)] + 
         (((40*I)*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (1 + x^2)^6 - (((40*I)/3)*C1*x^2*(30 + 117*x^2 + 173*x^4 + 
              117*x^6 + 30*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
          Log[(-I + (-1)^(5/6)*x)/(-I + x)] + 
         ((-192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[2, 1 + x] + 
         ((192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[2, 
           ((-1)^(2/3) + x)/(1 + x)] + 
         ((192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[2, 
           1 - (-1)^(1/3)*x] + ((-192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + 
              x^8)*\[Alpha]s)/(Pi*(1 + x^2)^6) + 
           (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 2*x^8)*\[Alpha]s)/
            (Nc*Pi*(1 + x^2)^6))*PolyLog[2, (1 - (-1)^(1/3)*x)/(1 + x)]) + 
       Log[(-1 + (-1)^(1/3)*x)/(-1 + x)]*
        ((-32*C1*Nc*Pi*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^6 + (32*C1*Pi*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 2*x^8)*
           \[Alpha]s)/(Nc*(1 + x^2)^6) + 
         ((192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[2, x] + 
         ((192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[2, 
           ((-1)^(2/3) + x)/(-1 + x)] + 
         ((192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[2, 
           1 - (-1)^(1/3)*x] + ((-192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + 
              x^8)*\[Alpha]s)/(Pi*(1 + x^2)^6) + 
           (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 2*x^8)*\[Alpha]s)/
            (Nc*Pi*(1 + x^2)^6))*PolyLog[2, (-1 + (-1)^(1/3)*x)/(-1 + x)]) + 
       Log[-((1 + (-1)^(1/3)*x)/(-1 + x))]*
        ((-32*C1*Nc*Pi*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^6 + (32*C1*Pi*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 2*x^8)*
           \[Alpha]s)/(Nc*(1 + x^2)^6) + 
         ((192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[2, x] + 
         ((192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[2, 
           (-(-1)^(2/3) + x)/(-1 + x)] + 
         ((-192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[2, 
           -((1 + (-1)^(1/3)*x)/(-1 + x))]) + 
       Log[(-I - (-1)^(5/6)*x)/(-I + x)]*
        (((-48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, I*(-I + x)] + 
         ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, (-(-1)^(2/3) + x)/(-I + x)] + 
         ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, 1 + (-1)^(1/3)*x] + 
         ((-48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, ((-I)*(1 + (-1)^(1/3)*x))/(-I + x)]) + 
       Log[1 + (-1)^(1/3)*x]*((24*C1*Nc*Pi*x^2*(5 + 22*x^2 + 33*x^4 + 
            22*x^6 + 5*x^8)*\[Alpha]s)/(1 + x^2)^6 - 
         (8*C1*Pi*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 30*x^8)*\[Alpha]s)/
          (Nc*(1 + x^2)^6) + (((-128*I)*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 
              4*x^6 + x^8)*\[Alpha]s)/(1 + x^2)^6 + 
           ((128*I)*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 2*x^8)*\[Alpha]s)/
            (Nc*(1 + x^2)^6))*Log[-((1 + (-1)^(1/3)*x)/(-1 + x))] + 
         (((-8*I)*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (1 + x^2)^6 + (((8*I)/3)*C1*x^2*(30 + 117*x^2 + 173*x^4 + 
              117*x^6 + 30*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
          Log[(-I - (-1)^(5/6)*x)/(-I + x)] + 
         (((-56*I)*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*
             \[Alpha]s)/(1 + x^2)^6 + (((56*I)/3)*C1*x^2*(30 + 117*x^2 + 
              173*x^4 + 117*x^6 + 30*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
          Log[(I + (-1)^(5/6)*x)/(I + x)] + 
         (((-32*I)*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*
             \[Alpha]s)/(1 + x^2)^6 + (((32*I)/3)*C1*x^2*(30 + 117*x^2 + 
              173*x^4 + 117*x^6 + 30*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
          Log[1 + x^2] + ((-192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*
             \[Alpha]s)/(Pi*(1 + x^2)^6) + (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 
              8*x^6 + 2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, 1 + x] + ((192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + 
              x^8)*\[Alpha]s)/(Pi*(1 + x^2)^6) - 
           (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 2*x^8)*\[Alpha]s)/
            (Nc*Pi*(1 + x^2)^6))*PolyLog[2, (-(-1)^(2/3) + x)/(1 + x)] + 
         ((384*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (384*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[2, 
           1 + (-1)^(1/3)*x] + ((-192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + 
              x^8)*\[Alpha]s)/(Pi*(1 + x^2)^6) + 
           (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 2*x^8)*\[Alpha]s)/
            (Nc*Pi*(1 + x^2)^6))*PolyLog[2, (1 + (-1)^(1/3)*x)/(1 + x)]) + 
       Log[(I + (-1)^(1/6)*x)/(I + x)]*
        ((((8*I)*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (1 + x^2)^6 - (((8*I)/3)*C1*x^2*(30 + 117*x^2 + 173*x^4 + 
              117*x^6 + 30*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
          Log[1 - (-1)^(2/3)*x] + 
         ((-48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, (-I)*(I + x)] + 
         ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, ((-1)^(1/3) + x)/(I + x)] + 
         ((-48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, (I + (-1)^(1/6)*x)/(I + x)] + 
         ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, 1 - (-1)^(2/3)*x]) + Log[1 - (-1)^(2/3)*x]*
        ((24*C1*Nc*Pi*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
          (1 + x^2)^6 - (8*C1*Pi*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
            30*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6) + 
         (((128*I)*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (1 + x^2)^6 - ((128*I)*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
          Log[(-1 + (-1)^(2/3)*x)/(-1 + x)] + 
         (((32*I)*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (1 + x^2)^6 - (((32*I)/3)*C1*x^2*(30 + 117*x^2 + 173*x^4 + 
              117*x^6 + 30*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*Log[1 + x^2] + 
         ((-192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[2, 1 + x] + 
         ((192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[2, 
           ((-1)^(1/3) + x)/(1 + x)] + 
         ((192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[2, 
           1 - (-1)^(2/3)*x] + ((-192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + 
              x^8)*\[Alpha]s)/(Pi*(1 + x^2)^6) + 
           (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 2*x^8)*\[Alpha]s)/
            (Nc*Pi*(1 + x^2)^6))*PolyLog[2, (1 - (-1)^(2/3)*x)/(1 + x)]) + 
       Log[(-1 + (-1)^(2/3)*x)/(-1 + x)]*
        ((-32*C1*Nc*Pi*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^6 + (32*C1*Pi*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 2*x^8)*
           \[Alpha]s)/(Nc*(1 + x^2)^6) + 
         ((192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[2, x] + 
         ((192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[2, 
           ((-1)^(1/3) + x)/(-1 + x)] + 
         ((192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[2, 
           1 - (-1)^(2/3)*x] + ((-192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + 
              x^8)*\[Alpha]s)/(Pi*(1 + x^2)^6) + 
           (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 2*x^8)*\[Alpha]s)/
            (Nc*Pi*(1 + x^2)^6))*PolyLog[2, (-1 + (-1)^(2/3)*x)/(-1 + x)]) + 
       Log[(-I - (-1)^(1/6)*x)/(-I + x)]*
        ((((56*I)*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (1 + x^2)^6 - (((56*I)/3)*C1*x^2*(30 + 117*x^2 + 173*x^4 + 
              117*x^6 + 30*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
          Log[1 - (-1)^(2/3)*x] + 
         ((-48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, I*(-I + x)] + 
         ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, ((-1)^(1/3) + x)/(-I + x)] + 
         ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, 1 - (-1)^(2/3)*x] + 
         ((-48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, (I*(-1 + (-1)^(2/3)*x))/(-I + x)]) + 
       Log[1 - x]*(-(C1*Nc*(190 - 1945*x^2 + 4*(-6145 + 1728*Pi^2)*x^4 + 
             2*(-59369 + 31872*Pi^2)*x^6 + (-303397 + 265728*Pi^2)*x^8 + 
             (-500965 + 687360*Pi^2)*x^10 + 4*(-126149 + 310656*Pi^2)*x^12 + 
             3*(-73689 + 550912*Pi^2)*x^14 + 3*(73689 + 550912*Pi^2)*x^16 + 
             4*(126149 + 310656*Pi^2)*x^18 + (500965 + 687360*Pi^2)*x^20 + 
             (303397 + 265728*Pi^2)*x^22 + 2*(59369 + 31872*Pi^2)*x^24 + 
             4*(6145 + 1728*Pi^2)*x^26 + 1945*x^28 - 190*x^30)*\[Alpha]s)/
          (18*Pi*x^2*(1 + x^2)^7*(1 + x^2 + x^4)^3) + 
         (C1*(116 - 981*x^2 + 2*(-7535 + 6912*Pi^2)*x^4 + 
            4*(-18793 + 29184*Pi^2)*x^6 + (-193627 + 463616*Pi^2)*x^8 + 
            (-324531 + 1167872*Pi^2)*x^10 + 4*(-82015 + 519744*Pi^2)*x^12 + 
            (-145857 + 2746112*Pi^2)*x^14 + (145857 + 2746112*Pi^2)*x^16 + 
            4*(82015 + 519744*Pi^2)*x^18 + (324531 + 1167872*Pi^2)*x^20 + 
            (193627 + 463616*Pi^2)*x^22 + 4*(18793 + 29184*Pi^2)*x^24 + 
            2*(7535 + 6912*Pi^2)*x^26 + 981*x^28 - 116*x^30)*\[Alpha]s)/
          (18*Nc*Pi*x^2*(1 + x^2)^7*(1 + x^2 + x^4)^3) + 
         (((32*I)*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 
              23*x^10 + 3*x^12)*\[Alpha]s)/(1 + x^2)^8 + 
           ((32*I)*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
              6*x^12)*\[Alpha]s)/(Nc*(1 + x^2)^8))*Log[1 - I*x] + 
         (((-32*I)*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 
              23*x^10 + 3*x^12)*\[Alpha]s)/(1 + x^2)^8 - 
           ((32*I)*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
              6*x^12)*\[Alpha]s)/(Nc*(1 + x^2)^8))*Log[1 + I*x] + 
         (((-128*I)*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*
             \[Alpha]s)/(1 + x^2)^6 + (((128*I)/3)*C1*x^2*(18 + 69*x^2 + 
              95*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
          Log[(-I + Sqrt[3] + (2*I)*x)/(I + Sqrt[3])] + 
         ((64*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 23*x^10 + 
              3*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (64*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
              6*x^12)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8))*Log[(1 + I*x)/(1 - x)]*
          Log[x] + (((-128*I)*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/
            (1 + x^2)^4 + ((128*I)*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/
            (Nc*(1 + x^2)^4))*Log[(1/4 + I/4)*(-I + x)] + 
         (((-128*I)*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/(1 + x^2)^4 + 
           ((128*I)*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/(Nc*(1 + x^2)^4))*
          Log[(1/2 + I/2)*(-I + x)] + 
         (((-128*I)*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/(1 + x^2)^4 + 
           ((128*I)*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/(Nc*(1 + x^2)^4))*
          Log[(1/2 - I/2)*(I + x)] + (((-128*I)*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*
             \[Alpha]s)/(1 + x^2)^4 + ((128*I)*C1*x^2*(4 + 11*x^2 + 4*x^4)*
             \[Alpha]s)/(Nc*(1 + x^2)^4))*Log[I + x] + 
         (((-128*I)*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/(1 + x^2)^4 + 
           ((128*I)*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/(Nc*(1 + x^2)^4))*
          Log[(1 - I)*(I + x)] + (((-128*I)*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 
              14*x^6 + 3*x^8)*\[Alpha]s)/(1 + x^2)^6 + 
           (((128*I)/3)*C1*x^2*(18 + 69*x^2 + 95*x^4 + 69*x^6 + 18*x^8)*
             \[Alpha]s)/(Nc*(1 + x^2)^6))*Log[-1 + I*Sqrt[3] + 2*x] + 
         (((64*I)*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (1 + x^2)^6 - ((64*I)*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 2*x^8)*
             \[Alpha]s)/(Nc*(1 + x^2)^6))*Log[1 - (-1)^(1/3)*x] + 
         (((-128*I)*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (1 + x^2)^6 + ((128*I)*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*Log[1 + (-1)^(1/3)*x] + 
         (((128*I)*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (1 + x^2)^6 - ((128*I)*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*Log[1 - (-1)^(2/3)*x] + 
         (((-64*I)*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (1 + x^2)^6 + ((64*I)*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 2*x^8)*
             \[Alpha]s)/(Nc*(1 + x^2)^6))*Log[1 + (-1)^(2/3)*x] + 
         (((-64*I)*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*
             \[Alpha]s)/(1 + x^2)^6 + (((64*I)/3)*C1*x^2*(18 + 69*x^2 + 
              95*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
          Log[1 - x + x^2] + Log[x]*
          ((8*C1*Nc*(-29 + 127*x + (-634 + (96*I)*Pi)*x^2 + 
              (1975 - (288*I)*Pi)*x^3 + (-5458 + (1296*I)*Pi)*x^4 + 
              3*(4069 - (944*I)*Pi)*x^5 + (-23585 + (6912*I)*Pi)*x^6 + 
              12*(3301 - (948*I)*Pi)*x^7 + (6*I)*(9875*I + 3216*Pi)*x^8 + 
              (79666 - (24624*I)*Pi)*x^9 + (-95524 + (31536*I)*Pi)*x^10 + 
              2*(50893 - (15792*I)*Pi)*x^11 + (-95524 + (31536*I)*Pi)*x^12 + 
              (79666 - (24624*I)*Pi)*x^13 + (6*I)*(9875*I + 3216*Pi)*x^14 + 
              12*(3301 - (948*I)*Pi)*x^15 + (-23585 + (6912*I)*Pi)*x^16 + 
              3*(4069 - (944*I)*Pi)*x^17 + (-5458 + (1296*I)*Pi)*x^18 + 
              (1975 - (288*I)*Pi)*x^19 + (-634 + (96*I)*Pi)*x^20 + 127*x^21 - 
              29*x^22)*\[Alpha]s)/(3*Pi*(1 + x^2)^8*(1 - x + x^2)^3) + 
           (8*C1*(197 - 831*x + (3550 - (576*I)*Pi)*x^2 + (-9987 + 
                (1728*I)*Pi)*x^3 + (25142 - (7344*I)*Pi)*x^4 + 
              (9*I)*(5815*I + 1744*Pi)*x^5 + (96217 - (37152*I)*Pi)*x^6 + 
              (-156084 + (60048*I)*Pi)*x^7 + 2*(113881 - (50112*I)*Pi)*x^8 + 
              (6*I)*(50179*I + 21096*Pi)*x^9 + 4*(89263 - (40284*I)*Pi)*x^
                10 + (6*I)*(63203*I + 26832*Pi)*x^11 + 4*(89263 - 
                (40284*I)*Pi)*x^12 + (6*I)*(50179*I + 21096*Pi)*x^13 + 
              2*(113881 - (50112*I)*Pi)*x^14 + (-156084 + (60048*I)*Pi)*x^
                15 + (96217 - (37152*I)*Pi)*x^16 + (9*I)*(5815*I + 1744*Pi)*x^
                17 + (25142 - (7344*I)*Pi)*x^18 + (-9987 + (1728*I)*Pi)*x^
                19 + (3550 - (576*I)*Pi)*x^20 - 831*x^21 + 197*x^22)*
             \[Alpha]s)/(9*Nc*Pi*(1 + x^2)^8*(1 - x + x^2)^3) + 
           ((-128*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
             (128*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^4))*
            Log[I + x] + ((64*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 
                69*x^8 + 23*x^10 + 3*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
             (64*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
                6*x^12)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8))*
            Log[(I*(I + x))/(-1 + x)] + ((192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 
                4*x^6 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^6) - 
             (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 2*x^8)*\[Alpha]s)/
              (Nc*Pi*(1 + x^2)^6))*Log[(-1 + (-1)^(1/3)*x)/(-1 + x)] + 
           ((192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
              (Pi*(1 + x^2)^6) - (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
                2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
            Log[-((1 + (-1)^(1/3)*x)/(-1 + x))] + 
           ((192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
              (Pi*(1 + x^2)^6) - (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
                2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
            Log[(-1 + (-1)^(2/3)*x)/(-1 + x)] + 
           ((192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
              (Pi*(1 + x^2)^6) - (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
                2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
            Log[-((1 + (-1)^(2/3)*x)/(-1 + x))] + 
           ((-64*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*\[Alpha]s)/
              (Pi*(1 + x^2)^6) + (64*C1*x^2*(18 + 69*x^2 + 95*x^4 + 69*x^6 + 
                18*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*Log[1 - x + x^2]) + 
         ((192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[2, 
           1 - (-1)^(1/3)*x] + ((192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + 
              x^8)*\[Alpha]s)/(Pi*(1 + x^2)^6) - 
           (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 2*x^8)*\[Alpha]s)/
            (Nc*Pi*(1 + x^2)^6))*PolyLog[2, 1 - (-1)^(2/3)*x] + 
         ((192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[2, 
           1 + (-1)^(2/3)*x]) + Log[(-I + (-1)^(1/6)*x)/(-I + x)]*
        ((((8*I)*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (1 + x^2)^6 - (((8*I)/3)*C1*x^2*(30 + 117*x^2 + 173*x^4 + 
              117*x^6 + 30*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
          Log[1 + (-1)^(2/3)*x] + 
         ((-48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, I*(-I + x)] + 
         ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, (-(-1)^(1/3) + x)/(-I + x)] + 
         ((-48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, (-I + (-1)^(1/6)*x)/(-I + x)] + 
         ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, 1 + (-1)^(2/3)*x]) + Log[I + x]*
        ((8*C1*Nc*Pi*x^2*(3 - 56*x^2 - 234*x^4 - 230*x^6 - 234*x^8 - 
            56*x^10 + 3*x^12)*\[Alpha]s)/(3*(1 + x^2)^8) + 
         (8*C1*Pi*x^2*(90 + 707*x^2 + 1975*x^4 + 2596*x^6 + 1975*x^8 + 
            707*x^10 + 90*x^12)*\[Alpha]s)/(3*Nc*(1 + x^2)^8) + 
         (((-64*I)*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 
              23*x^10 + 3*x^12)*\[Alpha]s)/(1 + x^2)^8 - 
           ((64*I)*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
              6*x^12)*\[Alpha]s)/(Nc*(1 + x^2)^8))*Log[1 + x] + 
         ((64*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (64*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^4))*
          Log[1 + x]^2 + (((24*I)*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 
              5*x^8)*\[Alpha]s)/(1 + x^2)^6 - 
           ((8*I)*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 30*x^8)*
             \[Alpha]s)/(Nc*(1 + x^2)^6))*Log[-(-1)^(1/3) + x] + 
         (((24*I)*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (1 + x^2)^6 - ((8*I)*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*Log[(-1)^(1/3) + x] + 
         (((24*I)*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (1 + x^2)^6 - ((8*I)*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*Log[(-1)^(2/3) + x] + 
         (((-8*I)*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (1 + x^2)^6 + (((8*I)/3)*C1*x^2*(30 + 117*x^2 + 173*x^4 + 
              117*x^6 + 30*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
          Log[1 - (-1)^(1/3)*x] + 
         (((-24*I)*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*
             \[Alpha]s)/(1 + x^2)^6 + ((8*I)*C1*x^2*(30 + 117*x^2 + 173*x^4 + 
              117*x^6 + 30*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
          Log[1 + (-1)^(1/3)*x] + 
         (((-24*I)*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*
             \[Alpha]s)/(1 + x^2)^6 + ((8*I)*C1*x^2*(30 + 117*x^2 + 173*x^4 + 
              117*x^6 + 30*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
          Log[1 - (-1)^(2/3)*x] + 
         (((-40*I)*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*
             \[Alpha]s)/(1 + x^2)^6 + (((40*I)/3)*C1*x^2*(30 + 117*x^2 + 
              173*x^4 + 117*x^6 + 30*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
          Log[1 + (-1)^(2/3)*x] + ((128*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*
             \[Alpha]s)/(Pi*(1 + x^2)^4) - (128*C1*x^2*(4 + 11*x^2 + 4*x^4)*
             \[Alpha]s)/(Nc*Pi*(1 + x^2)^4))*PolyLog[2, (1 - x)^(-1)] + 
         ((64*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 23*x^10 + 
              3*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (64*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
              6*x^12)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8))*PolyLog[2, 1 - I*x] + 
         ((-128*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
           (128*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^4))*
          PolyLog[2, -x] + ((-128*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/
            (Pi*(1 + x^2)^4) + (128*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/
            (Nc*Pi*(1 + x^2)^4))*PolyLog[2, x] + 
         ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, (-1)^(1/3)*x] + 
         ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, -((-1)^(2/3)*x)] + 
         ((128*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (128*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^4))*
          PolyLog[2, (1 + x)^(-1)] + 
         ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, 1 - (-1)^(1/3)*x] + 
         ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, 1 + (-1)^(2/3)*x]) + Log[-I + x]*
        ((48*C1*Nc*Pi*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 23*x^10 + 
            3*x^12)*\[Alpha]s)/(1 + x^2)^8 + 
         (48*C1*Pi*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
            6*x^12)*\[Alpha]s)/(Nc*(1 + x^2)^8) + 
         (((16*I)*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 
              23*x^10 + 3*x^12)*\[Alpha]s)/(1 + x^2)^8 + 
           ((16*I)*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
              6*x^12)*\[Alpha]s)/(Nc*(1 + x^2)^8))*Log[1 + x] + 
         ((32*C1*Nc*x^2*(1 + 7*x^2 + 15*x^4 + 3*x^6 + 15*x^8 + 7*x^10 + x^12)*
             \[Alpha]s)/(Pi*(1 + x^2)^8) - (32*C1*x^2*(14 + 91*x^2 + 
              232*x^4 + 295*x^6 + 232*x^8 + 91*x^10 + 14*x^12)*\[Alpha]s)/
            (Nc*Pi*(1 + x^2)^8))*Log[1 + x]^2 + 
         (((-24*I)*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*
             \[Alpha]s)/(1 + x^2)^6 + ((8*I)*C1*x^2*(30 + 117*x^2 + 173*x^4 + 
              117*x^6 + 30*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
          Log[-(-1)^(1/3) + x] + (((-24*I)*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 
              22*x^6 + 5*x^8)*\[Alpha]s)/(1 + x^2)^6 + 
           ((8*I)*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 30*x^8)*
             \[Alpha]s)/(Nc*(1 + x^2)^6))*Log[(-1)^(2/3) + x] + 
         (((40*I)*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (1 + x^2)^6 - (((40*I)/3)*C1*x^2*(30 + 117*x^2 + 173*x^4 + 
              117*x^6 + 30*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
          Log[1 - (-1)^(1/3)*x] + 
         (((8*I)*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (1 + x^2)^6 - (((8*I)/3)*C1*x^2*(30 + 117*x^2 + 173*x^4 + 
              117*x^6 + 30*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
          Log[1 + (-1)^(2/3)*x] + 
         ((64*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 23*x^10 + 
              3*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (64*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
              6*x^12)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8))*PolyLog[2, 1 + I*x] + 
         ((-128*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
           (128*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^4))*
          PolyLog[2, -x] + ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 
              5*x^8)*\[Alpha]s)/(Pi*(1 + x^2)^6) - 
           (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 30*x^8)*\[Alpha]s)/
            (Nc*Pi*(1 + x^2)^6))*PolyLog[2, (-1)^(1/3)*x] + 
         ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, -((-1)^(2/3)*x)] + 
         ((128*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (128*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^4))*
          PolyLog[2, (1 + x)^(-1)] + 
         ((-64*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 23*x^10 + 
              3*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
           (64*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
              6*x^12)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8))*
          PolyLog[2, (1 + x)/(-I + x)] + 
         ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, 1 - (-1)^(1/3)*x] + 
         ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, 1 + (-1)^(2/3)*x]) + Log[-((1 + (-1)^(2/3)*x)/(-1 + x))]*
        ((-32*C1*Nc*Pi*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (1 + x^2)^6 + (32*C1*Pi*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 2*x^8)*
           \[Alpha]s)/(Nc*(1 + x^2)^6) + 
         ((192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[2, x] + 
         ((192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[2, 
           (-(-1)^(1/3) + x)/(-1 + x)] + 
         ((192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[2, 
           1 + (-1)^(2/3)*x] + ((-192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + 
              x^8)*\[Alpha]s)/(Pi*(1 + x^2)^6) + 
           (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 2*x^8)*\[Alpha]s)/
            (Nc*Pi*(1 + x^2)^6))*PolyLog[2, -((1 + (-1)^(2/3)*x)/
             (-1 + x))]) + Log[(I - (-1)^(1/6)*x)/(I + x)]*
        ((((-40*I)*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*
             \[Alpha]s)/(1 + x^2)^6 + (((40*I)/3)*C1*x^2*(30 + 117*x^2 + 
              173*x^4 + 117*x^6 + 30*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
          Log[1 + (-1)^(2/3)*x] + 
         ((-48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, (-I)*(I + x)] + 
         ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, (-(-1)^(1/3) + x)/(I + x)] + 
         ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, 1 + (-1)^(2/3)*x] + 
         ((-48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, (I*(1 + (-1)^(2/3)*x))/(I + x)]) + 
       Log[1 + x]*(-(C1*Nc*(190 - 1755*x^2 + (-26525 + 1296*Pi^2)*x^4 + 
             2*(-71659 + 6912*Pi^2)*x^6 + (-422135 + 67392*Pi^2)*x^8 + 
             (-804362 + 206928*Pi^2)*x^10 + 27*(-37243 + 16016*Pi^2)*x^12 + 
             (-725663 + 664416*Pi^2)*x^14 + 761616*Pi^2*x^16 + 
             (725663 + 664416*Pi^2)*x^18 + 27*(37243 + 16016*Pi^2)*x^20 + 
             (804362 + 206928*Pi^2)*x^22 + (422135 + 67392*Pi^2)*x^24 + 
             2*(71659 + 6912*Pi^2)*x^26 + (26525 + 1296*Pi^2)*x^28 + 
             1755*x^30 - 190*x^32)*\[Alpha]s)/(18*Pi*x^2*(1 + x^2)^8*
           (1 + x^2 + x^4)^3) - (C1*(-116 + 865*x^2 + (16051 + 2592*Pi^2)*
             x^4 + (90242 + 23760*Pi^2)*x^6 + (268799 + 101520*Pi^2)*x^8 + 
            (518158 + 270864*Pi^2)*x^10 + (652591 + 521856*Pi^2)*x^12 + 
            (473917 + 756432*Pi^2)*x^14 + 856656*Pi^2*x^16 + 
            (-473917 + 756432*Pi^2)*x^18 + (-652591 + 521856*Pi^2)*x^20 + 
            (-518158 + 270864*Pi^2)*x^22 + (-268799 + 101520*Pi^2)*x^24 + 
            (-90242 + 23760*Pi^2)*x^26 + (-16051 + 2592*Pi^2)*x^28 - 
            865*x^30 + 116*x^32)*\[Alpha]s)/(18*Nc*Pi*x^2*(1 + x^2)^8*
           (1 + x^2 + x^4)^3) + (((-160*I)*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 
              4*x^6 + x^8)*\[Alpha]s)/(1 + x^2)^6 + 
           ((160*I)*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 2*x^8)*\[Alpha]s)/
            (Nc*(1 + x^2)^6))*Log[1 - (-1)^(1/3)*x] + 
         ((192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*Log[(1 + (-1)^(1/3))*x]*
          Log[1 - (-1)^(1/3)*x] + 
         (((-256*I)*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (1 + x^2)^6 + ((256*I)*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*Log[1 + (-1)^(1/3)*x] + 
         ((192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*Log[x - (-1)^(1/3)*x]*
          Log[1 + (-1)^(1/3)*x] + 
         (((-128*I)*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (1 + x^2)^6 + ((128*I)*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*Log[1 - (-1)^(2/3)*x] + 
         ((192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*Log[(1 + (-1)^(2/3))*x]*
          Log[1 - (-1)^(2/3)*x] + 
         (((-224*I)*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (1 + x^2)^6 + ((224*I)*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*Log[1 + (-1)^(2/3)*x] + 
         ((192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*Log[x - (-1)^(2/3)*x]*
          Log[1 + (-1)^(2/3)*x] + Log[3]*
          (((-96*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
              (Pi*(1 + x^2)^6) + (96*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
                2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
            Log[1 - (-1)^(1/3)*x] + ((-96*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 
                4*x^6 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^6) + 
             (96*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 2*x^8)*\[Alpha]s)/
              (Nc*Pi*(1 + x^2)^6))*Log[1 + (-1)^(2/3)*x]) + 
         ((768*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (768*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[2, 1 + x] + 
         ((64*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 23*x^10 + 
              3*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (64*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
              6*x^12)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8))*
          PolyLog[2, (1 + x)/(-I + x)] + 
         ((-192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[2, 
           (-(-1)^(1/3) + x)/(1 + x)] + 
         ((-192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[2, 
           ((-1)^(1/3) + x)/(1 + x)] + 
         ((-192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[2, 
           (-(-1)^(2/3) + x)/(1 + x)] + 
         ((-192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[2, 
           ((-1)^(2/3) + x)/(1 + x)] + 
         ((192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[2, 
           (1 - (-1)^(1/3)*x)/(1 + x)] + 
         ((192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[2, 
           (1 + (-1)^(1/3)*x)/(1 + x)] + 
         ((192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[2, 
           (1 - (-1)^(2/3)*x)/(1 + x)] + 
         ((192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[2, 
           (1 + (-1)^(2/3)*x)/(1 + x)]) + Log[1 + (-1)^(2/3)*x]*
        ((((-64*I)*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (1 + x^2)^6 + ((64*I)*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 2*x^8)*
             \[Alpha]s)/(Nc*(1 + x^2)^6))*Log[-((1 + (-1)^(2/3)*x)/
             (-1 + x))] + ((-192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*
             \[Alpha]s)/(Pi*(1 + x^2)^6) + (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 
              8*x^6 + 2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, 1 + x] + ((192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + 
              x^8)*\[Alpha]s)/(Pi*(1 + x^2)^6) - 
           (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 2*x^8)*\[Alpha]s)/
            (Nc*Pi*(1 + x^2)^6))*PolyLog[2, (-(-1)^(1/3) + x)/(1 + x)] + 
         ((192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[2, 
           1 + (-1)^(2/3)*x] + ((-192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + 
              x^8)*\[Alpha]s)/(Pi*(1 + x^2)^6) + 
           (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 2*x^8)*\[Alpha]s)/
            (Nc*Pi*(1 + x^2)^6))*PolyLog[2, (1 + (-1)^(2/3)*x)/(1 + x)]) + 
       Log[(I - (-1)^(5/6)*x)/(I + x)]*
        (((-48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, (-I)*(I + x)] + 
         ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, ((-1)^(2/3) + x)/(I + x)] + 
         ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, 1 - (-1)^(1/3)*x] + 
         ((-48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, (I - (-1)^(5/6)*x)/(I + x)]) + 
       Log[(-I + (-1)^(5/6)*x)/(-I + x)]*
        (((-48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, I*(-I + x)] + 
         ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, ((-1)^(2/3) + x)/(-I + x)] + 
         ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, 1 - (-1)^(1/3)*x] + 
         ((-48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, (-I + (-1)^(5/6)*x)/(-I + x)]) + 
       Log[(I + (-1)^(5/6)*x)/(I + x)]*
        (((-48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, (-I)*(I + x)] + 
         ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, (-(-1)^(2/3) + x)/(I + x)] + 
         ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, 1 + (-1)^(1/3)*x] + 
         ((-48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, (I + (-1)^(5/6)*x)/(I + x)]) + 
       ((-64*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) + (64*C1*x^2*(18 + 69*x^2 + 95*x^4 + 69*x^6 + 
            18*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
        Log[(-(-1)^(2/3) + x)/(1 + (-1)^(2/3))]*PolyLog[2, 
         (1 + I*Sqrt[3] + I*(I + Sqrt[3])*x)/2] + 
       ((4*C1*(-1 + 153*x^2 + 2062*x^4 + 9245*x^6 + 22651*x^8 + 39282*x^10 + 
            50763*x^12 + 56260*x^14 + 56365*x^16 + 56260*x^18 + 50763*x^20 + 
            39282*x^22 + 22651*x^24 + 9245*x^26 + 2062*x^28 + 153*x^30 - 
            x^32)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^4) + 
         (4*C1*Nc*(9 - 1014*x^2 - 10999*x^4 - 51855*x^6 - 154712*x^8 - 
            337082*x^10 - 567656*x^12 - 768481*x^14 - 847529*x^16 - 
            768481*x^18 - 567656*x^20 - 337082*x^22 - 154712*x^24 - 
            51855*x^26 - 10999*x^28 - 1014*x^30 + 9*x^32)*\[Alpha]s)/
          (3*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^4))*PolyLog[2, (1 + x^2)^(-1)] + 
       Log[1 + x^2 + x^4]*((-4*C1*Nc*Pi*x^2*(17 + 78*x^2 + 125*x^4 + 78*x^6 + 
            17*x^8)*\[Alpha]s)/(3*(1 + x^2)^6) + 
         (4*C1*Pi*x^2*(102 + 393*x^2 + 553*x^4 + 393*x^6 + 102*x^8)*
           \[Alpha]s)/(9*Nc*(1 + x^2)^6) + 
         ((8*C1*Nc*x^2*(17 + 78*x^2 + 125*x^4 + 78*x^6 + 17*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (8*C1*x^2*(102 + 393*x^2 + 553*x^4 + 393*x^6 + 
              102*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, (1 + x^2)^(-1)]) + 
       Log[x]*((2*C1*Nc*x^2*(990 + 12536*x^2 + 81570*x^4 + 298037*x^6 + 
            735389*x^8 + 1312526*x^10 + 1770317*x^12 + 1829534*x^14 + 
            1452149*x^16 + 871289*x^18 + 381798*x^20 + 113660*x^22 + 
            19368*x^24 + 1176*x^26 - 120*x^28 + 4*Pi^2*(1 + x^2 + x^4)^3*
             (67 + 422*x^2 + 1022*x^4 + 974*x^6 + 1022*x^8 + 422*x^10 + 
              67*x^12))*\[Alpha]s)/(9*Pi*(1 + x^2)^8*(1 + x^2 + x^4)^3) - 
         (2*C1*x^2*(4872 + 58368*x^2 + 332084*x^4 + 1123093*x^6 + 
            2623889*x^8 + 4496214*x^10 + 5853729*x^12 + 5862336*x^14 + 
            4515099*x^16 + 2634909*x^18 + 1125204*x^20 + 328480*x^22 + 
            55796*x^24 + 3898*x^26 - 126*x^28 + 4*Pi^2*(1 + x^2 + x^4)^3*
             (942 + 5757*x^2 + 13847*x^4 + 16984*x^6 + 13847*x^8 + 
              5757*x^10 + 942*x^12))*\[Alpha]s)/(27*Nc*Pi*(1 + x^2)^8*
           (1 + x^2 + x^4)^3) + (((64*I)*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*
             \[Alpha]s)/(1 + x^2)^4 - ((64*I)*C1*x^2*(4 + 11*x^2 + 4*x^4)*
             \[Alpha]s)/(Nc*(1 + x^2)^4))*Log[(1/2 - I/2)*(-I + x)] + 
         ((-128*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
           (128*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^4))*
          Log[1/2 + I/2]*Log[(1/2 - I/2)*(-I + x)] + 
         (((-32*I)*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/(1 + x^2)^4 + 
           ((32*I)*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/(Nc*(1 + x^2)^4))*
          Log[(1/2 + I/2)*(-I + x)] + 
         ((32*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 23*x^10 + 
              3*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (32*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
              6*x^12)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8))*Log[-I + x]^2 + 
         ((8*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (8*C1*x^2*(66 + 267*x^2 + 373*x^4 + 267*x^6 + 
              66*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*Log[(-I + x)/x]^2 + 
         (((32*I)*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/(1 + x^2)^4 - 
           ((32*I)*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/(Nc*(1 + x^2)^4))*
          Log[(1/2 - I/2)*(I + x)] + (((-64*I)*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*
             \[Alpha]s)/(1 + x^2)^4 + ((64*I)*C1*x^2*(4 + 11*x^2 + 4*x^4)*
             \[Alpha]s)/(Nc*(1 + x^2)^4))*Log[(1/2 + I/2)*(I + x)] + 
         ((-128*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
           (128*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^4))*
          Log[1/2 - I/2]*Log[(1/2 + I/2)*(I + x)] + 
         ((-8*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (8*C1*x^2*(66 + 267*x^2 + 373*x^4 + 267*x^6 + 
              66*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*Log[I + x]^2 + 
         ((8*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (8*C1*x^2*(66 + 267*x^2 + 373*x^4 + 267*x^6 + 
              66*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*Log[(I + x)/(2*x)]^
           2 + ((-64*C1*x^2*(6 + 35*x^2 + 98*x^4 + 153*x^6 + 98*x^8 + 
              35*x^10 + 6*x^12)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8) + 
           (64*C1*Nc*x^2*(9 + 59*x^2 + 153*x^4 + 221*x^6 + 153*x^8 + 
              59*x^10 + 9*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8))*Log[1 + x]^2 + 
         ((((-64*I)/3)*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*
             \[Alpha]s)/(1 + x^2)^6 + (((64*I)/9)*C1*x^2*(18 + 69*x^2 + 
              95*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
          Log[((-1)^(1/3) + x)/(-1 + (-1)^(1/3))] + 
         ((24*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (8*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          Log[(-I - (-1)^(1/6)*x)/(-I + x)]^2 + 
         ((24*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (8*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          Log[(I - (-1)^(1/6)*x)/(I + x)]^2 + 
         ((24*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (8*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          Log[(-I + (-1)^(1/6)*x)/(-I + x)]^2 + 
         ((24*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (8*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          Log[(I + (-1)^(1/6)*x)/(I + x)]^2 + 
         ((96*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (96*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*Log[1 + (-1)^(1/3)*x]^
           2 + ((96*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (96*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
              2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*Log[1 + (-1)^(2/3)*x]^
           2 + Log[I + x]*(((64*C1*x^2*(2 + 17*x^2 + 56*x^4 + 97*x^6 + 
                56*x^8 + 17*x^10 + 2*x^12)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8) - 
             (64*C1*Nc*x^2*(7 + 53*x^2 + 153*x^4 + 229*x^6 + 153*x^8 + 
                53*x^10 + 7*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8))*Log[1 + x] + 
           ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
              (Pi*(1 + x^2)^6) - (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 
                117*x^6 + 30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
            Log[1 - (-1)^(1/3)*x] + ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 
                22*x^6 + 5*x^8)*\[Alpha]s)/(Pi*(1 + x^2)^6) - 
             (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 30*x^8)*
               \[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*Log[1 + (-1)^(2/3)*x]) + 
         Log[-I + x]*(((32*I)*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 
              69*x^8 + 23*x^10 + 3*x^12)*\[Alpha]s)/(1 + x^2)^8 + 
           ((32*I)*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
              6*x^12)*\[Alpha]s)/(Nc*(1 + x^2)^8) + 
           ((64*C1*x^2*(2 + 17*x^2 + 56*x^4 + 97*x^6 + 56*x^8 + 17*x^10 + 
                2*x^12)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8) - 
             (64*C1*Nc*x^2*(7 + 53*x^2 + 153*x^4 + 229*x^6 + 153*x^8 + 
                53*x^10 + 7*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8))*Log[1 + x] + 
           ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
              (Pi*(1 + x^2)^6) - (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 
                117*x^6 + 30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
            Log[1 - (-1)^(1/3)*x] + ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 
                22*x^6 + 5*x^8)*\[Alpha]s)/(Pi*(1 + x^2)^6) - 
             (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 30*x^8)*
               \[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*Log[1 + (-1)^(2/3)*x]) + 
         ((24*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (8*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          Log[(-I - (-1)^(5/6)*x)/(-I + x)]^2 + 
         ((24*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (8*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          Log[(I - (-1)^(5/6)*x)/(I + x)]^2 + 
         ((24*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (8*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          Log[(-I + (-1)^(5/6)*x)/(-I + x)]^2 + 
         ((24*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (8*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          Log[(I + (-1)^(5/6)*x)/(I + x)]^2 + 
         ((((64*I)/3)*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*
             \[Alpha]s)/(1 + x^2)^6 - (((64*I)/9)*C1*x^2*(18 + 69*x^2 + 
              95*x^4 + 69*x^6 + 18*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
          Log[1 + I*Sqrt[3] - x + I*Sqrt[3]*x] + 
         ((((-16*I)/3)*C1*Nc*x^2*(17 + 78*x^2 + 125*x^4 + 78*x^6 + 17*x^8)*
             \[Alpha]s)/(1 + x^2)^6 + (((16*I)/9)*C1*x^2*(102 + 393*x^2 + 
              553*x^4 + 393*x^6 + 102*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
          Log[(-I + Sqrt[3] - (2*I)*x^2)/(I + Sqrt[3])] + 
         ((((16*I)/3)*C1*Nc*x^2*(17 + 78*x^2 + 125*x^4 + 78*x^6 + 17*x^8)*
             \[Alpha]s)/(1 + x^2)^6 - (((16*I)/9)*C1*x^2*(102 + 393*x^2 + 
              553*x^4 + 393*x^6 + 102*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6))*
          Log[(I/2)*(I + Sqrt[3] + (2*I)*x^2)] + 
         ((-48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*Log[1 - (-1)^(1/3)*x]*
          Log[1 + x^2] + ((-48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 
              5*x^8)*\[Alpha]s)/(Pi*(1 + x^2)^6) + 
           (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 30*x^8)*\[Alpha]s)/
            (Nc*Pi*(1 + x^2)^6))*Log[1 + (-1)^(2/3)*x]*Log[1 + x^2] + 
         Log[1 + x]*((-8*C1*Nc*(1 + x)^2*(29 + 69*x + 467*x^2 + 972*x^3 + 
              3047*x^4 + 5141*x^5 + 10256*x^6 + 13959*x^7 + 21076*x^8 + 
              23555*x^9 + 27338*x^10 + 23555*x^11 + 21076*x^12 + 13959*x^13 + 
              10256*x^14 + 5141*x^15 + 3047*x^16 + 972*x^17 + 467*x^18 + 
              69*x^19 + 29*x^20)*\[Alpha]s)/(3*Pi*(1 + x^2)^8*
             (1 + x + x^2)^3) + (8*C1*(1 + x)^2*(197 + 437*x + 2479*x^2 + 
              4592*x^3 + 13479*x^4 + 20785*x^5 + 41168*x^6 + 52963*x^7 + 
              80668*x^8 + 86775*x^9 + 102834*x^10 + 86775*x^11 + 80668*x^12 + 
              52963*x^13 + 41168*x^14 + 20785*x^15 + 13479*x^16 + 4592*x^17 + 
              2479*x^18 + 437*x^19 + 197*x^20)*\[Alpha]s)/
            (9*Nc*Pi*(1 + x^2)^8*(1 + x + x^2)^3) + 
           ((-192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
              (Pi*(1 + x^2)^6) + (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
                2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
            Log[1 - (-1)^(1/3)*x] + ((-192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 
                4*x^6 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^6) + 
             (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 2*x^8)*\[Alpha]s)/
              (Nc*Pi*(1 + x^2)^6))*Log[1 + (-1)^(1/3)*x] + 
           ((-192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
              (Pi*(1 + x^2)^6) + (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 
                2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
            Log[1 - (-1)^(2/3)*x] + ((-192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 
                4*x^6 + x^8)*\[Alpha]s)/(Pi*(1 + x^2)^6) + 
             (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 2*x^8)*\[Alpha]s)/
              (Nc*Pi*(1 + x^2)^6))*Log[1 + (-1)^(2/3)*x] + 
           ((-64*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*\[Alpha]s)/
              (Pi*(1 + x^2)^6) + (64*C1*x^2*(18 + 69*x^2 + 95*x^4 + 69*x^6 + 
                18*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*Log[1 + x + x^2]) + 
         Log[I*(-I + x)]*(((-48*I)*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 
              5*x^8)*\[Alpha]s)/(1 + x^2)^6 + 
           ((16*I)*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 30*x^8)*
             \[Alpha]s)/(Nc*(1 + x^2)^6) + 
           ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
              (Pi*(1 + x^2)^6) - (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 
                117*x^6 + 30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
            Log[-(-1)^(1/3) + x] + ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 
                22*x^6 + 5*x^8)*\[Alpha]s)/(Pi*(1 + x^2)^6) - 
             (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 30*x^8)*
               \[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*Log[(-1)^(1/3) + x] + 
           ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
              (Pi*(1 + x^2)^6) - (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 
                117*x^6 + 30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
            Log[(-1)^(2/3) + x] + ((-48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 
                22*x^6 + 5*x^8)*\[Alpha]s)/(Pi*(1 + x^2)^6) + 
             (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 30*x^8)*
               \[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*Log[1 - x + x^2] + 
           ((-48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
              (Pi*(1 + x^2)^6) + (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 
                117*x^6 + 30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
            Log[1 + x + x^2]) + Log[(-I)*(I + x)]*
          (((-48*I)*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*
             \[Alpha]s)/(1 + x^2)^6 + ((16*I)*C1*x^2*(30 + 117*x^2 + 
              173*x^4 + 117*x^6 + 30*x^8)*\[Alpha]s)/(Nc*(1 + x^2)^6) + 
           ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
              (Pi*(1 + x^2)^6) - (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 
                117*x^6 + 30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
            Log[-(-1)^(1/3) + x] + ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 
                22*x^6 + 5*x^8)*\[Alpha]s)/(Pi*(1 + x^2)^6) - 
             (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 30*x^8)*
               \[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*Log[(-1)^(1/3) + x] + 
           ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
              (Pi*(1 + x^2)^6) - (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 
                117*x^6 + 30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
            Log[(-1)^(2/3) + x] + ((-48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 
                22*x^6 + 5*x^8)*\[Alpha]s)/(Pi*(1 + x^2)^6) + 
             (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 30*x^8)*
               \[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*Log[1 - x + x^2] + 
           ((-48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
              (Pi*(1 + x^2)^6) + (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 
                117*x^6 + 30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
            Log[1 + x + x^2]) + Log[1 + x^2]*
          ((8*C1*x^2*((-2*I)*Pi*(1 + x^2)^2*(66 + 267*x^2 + 373*x^4 + 
                267*x^6 + 66*x^8) + 27*(2 + 5*x^2 + 62*x^4 + 233*x^6 + 
                62*x^8 + 5*x^10 + 2*x^12))*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^8) + 
           (8*C1*Nc*x^2*((2*I)*Pi*(1 + x^2)^2*(17 + 84*x^2 + 137*x^4 + 
                84*x^6 + 17*x^8) + 9*(26 + 165*x^2 + 310*x^4 + 225*x^6 + 
                310*x^8 + 165*x^10 + 26*x^12))*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
              (Pi*(1 + x^2)^6) - (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 
                117*x^6 + 30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
            Log[1 - x + x^2] + ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 
                5*x^8)*\[Alpha]s)/(Pi*(1 + x^2)^6) - 
             (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 30*x^8)*
               \[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*Log[1 + x + x^2] + 
           ((-16*C1*Nc*x^2*(17 + 78*x^2 + 125*x^4 + 78*x^6 + 17*x^8)*
               \[Alpha]s)/(Pi*(1 + x^2)^6) + (16*C1*x^2*(102 + 393*x^2 + 
                553*x^4 + 393*x^6 + 102*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^
                6))*Log[1 + x^2 + x^4]) + 
         ((288*C1*Nc*x^4*(1 + 4*x^2 + x^4 + 4*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^8) - (288*C1*x^2*(2 + 13*x^2 + 30*x^4 + 33*x^6 + 
              30*x^8 + 13*x^10 + 2*x^12)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8))*
          Log[\[Mu]/mb] + ((-32*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 
              17*x^8)*\[Alpha]s)/(Pi*(1 + x^2)^6) + 
           (32*C1*x^2*(66 + 267*x^2 + 373*x^4 + 267*x^6 + 66*x^8)*\[Alpha]s)/
            (3*Nc*Pi*(1 + x^2)^6))*PolyLog[2, 1 - I*x] + 
         ((-48*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (16*C1*x^2*(66 + 267*x^2 + 373*x^4 + 267*x^6 + 
              66*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[2, 1 + I*x] + 
         ((-64*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (64*C1*x^2*(18 + 69*x^2 + 95*x^4 + 69*x^6 + 
              18*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, (I + Sqrt[3] - (2*I)*x)/((-I + Sqrt[3])*x)] + 
         ((-64*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (64*C1*x^2*(18 + 69*x^2 + 95*x^4 + 69*x^6 + 
              18*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, (-I + Sqrt[3] + (2*I)*x)/((I + Sqrt[3])*x)] + 
         ((-64*C1*Nc*x^2*(1 + 8*x^2 + 13*x^4 + 8*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (64*C1*x^2*(6 + 45*x^2 + 85*x^4 + 45*x^6 + 
              6*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*PolyLog[2, -x] + 
         ((-64*C1*Nc*x^2*(7 + 36*x^2 + 59*x^4 + 36*x^6 + 7*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (64*C1*x^2*(42 + 183*x^2 + 275*x^4 + 183*x^6 + 
              42*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*PolyLog[2, x] + 
         ((64*C1*Nc*x^2*(1 + 2*x^2 - 3*x^4 + 2*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (64*C1*x^2*(6 + 27*x^2 + 61*x^4 + 27*x^6 + 
              6*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, -((-1)^(1/3)*x)] + 
         ((64*C1*Nc*x^2*(1 + 2*x^2 - 3*x^4 + 2*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (64*C1*x^2*(6 + 27*x^2 + 61*x^4 + 27*x^6 + 
              6*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, (-1)^(1/3)*x] + 
         ((64*C1*Nc*x^2*(1 + 2*x^2 - 3*x^4 + 2*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (64*C1*x^2*(6 + 27*x^2 + 61*x^4 + 27*x^6 + 
              6*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, -((-1)^(2/3)*x)] + 
         ((64*C1*Nc*x^2*(1 + 2*x^2 - 3*x^4 + 2*x^6 + x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (64*C1*x^2*(6 + 27*x^2 + 61*x^4 + 27*x^6 + 
              6*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, (-1)^(2/3)*x] + 
         ((-32*C1*Nc*x^2*(1 + 7*x^2 + 15*x^4 + 3*x^6 + 15*x^8 + 7*x^10 + 
              x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
           (32*C1*x^2*(14 + 91*x^2 + 232*x^4 + 295*x^6 + 232*x^8 + 91*x^10 + 
              14*x^12)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8))*PolyLog[2, -x^2] + 
         ((256*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
           (256*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^4))*
          PolyLog[2, (-I + x)/x] + ((-128*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*
             \[Alpha]s)/(Pi*(1 + x^2)^4) + (128*C1*x^2*(4 + 11*x^2 + 4*x^4)*
             \[Alpha]s)/(Nc*Pi*(1 + x^2)^4))*PolyLog[2, ((1/2 + I/2)*(I + x))/
            x] + ((256*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/
            (Pi*(1 + x^2)^4) - (256*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/
            (Nc*Pi*(1 + x^2)^4))*PolyLog[2, (I + x)/x] + 
         ((-128*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
           (128*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^4))*
          PolyLog[2, ((1 + I) + (1 - I)*x)/(2*x)] + 
         ((-128*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
           (128*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^4))*
          PolyLog[2, ((1 - I) + (1 + I)*x)/(2*x)] + 
         ((64*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (64*C1*x^2*(18 + 69*x^2 + 95*x^4 + 69*x^6 + 
              18*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, (-1 + I*Sqrt[3] + 2*x)/(2*x)] + 
         ((-16*C1*Nc*x^2*(17 + 78*x^2 + 125*x^4 + 78*x^6 + 17*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (16*C1*x^2*(102 + 393*x^2 + 553*x^4 + 
              393*x^6 + 102*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, (-I + Sqrt[3] - (2*I)*x^2)/(I + Sqrt[3])] + 
         ((-16*C1*Nc*x^2*(17 + 78*x^2 + 125*x^4 + 78*x^6 + 17*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (16*C1*x^2*(102 + 393*x^2 + 553*x^4 + 
              393*x^6 + 102*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, (I + Sqrt[3] + (2*I)*x^2)/(-I + Sqrt[3])] + 
         ((16*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (16*C1*x^2*(66 + 267*x^2 + 373*x^4 + 267*x^6 + 
              66*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, 1 + x^2]) + Log[1 + x^2]*
        (-(C1*Nc*(50 - 597*x^2 + (-10231 + 3072*Pi^2)*x^4 + 
             (-58930 + 29856*Pi^2)*x^6 + (-178321 + 135360*Pi^2)*x^8 + 
             (-342142 + 386688*Pi^2)*x^10 + (-427959 + 776928*Pi^2)*x^12 + 
             (-308353 + 1161696*Pi^2)*x^14 + 1324320*Pi^2*x^16 + 
             (308353 + 1161696*Pi^2)*x^18 + (427959 + 776928*Pi^2)*x^20 + 
             (342142 + 386688*Pi^2)*x^22 + (178321 + 135360*Pi^2)*x^24 + 
             (58930 + 29856*Pi^2)*x^26 + (10231 + 3072*Pi^2)*x^28 + 
             597*x^30 - 50*x^32)*\[Alpha]s)/(18*Pi*x^2*(1 + x^2)^8*
           (1 + x^2 + x^4)^3) + (C1*(-96 - 5201*x^2 + 5*(-10739 + 4032*Pi^2)*
             x^4 + 2*(-134749 + 91872*Pi^2)*x^6 + (-779843 + 803808*Pi^2)*
             x^8 + 2*(-734579 + 1122048*Pi^2)*x^10 + 
            11*(-165877 + 404352*Pi^2)*x^12 + 3*(-436831 + 2199744*Pi^2)*
             x^14 + 7506144*Pi^2*x^16 + 3*(436831 + 2199744*Pi^2)*x^18 + 
            11*(165877 + 404352*Pi^2)*x^20 + 2*(734579 + 1122048*Pi^2)*x^22 + 
            (779843 + 803808*Pi^2)*x^24 + 2*(134749 + 91872*Pi^2)*x^26 + 
            5*(10739 + 4032*Pi^2)*x^28 + 5201*x^30 + 96*x^32)*\[Alpha]s)/
          (54*Nc*Pi*x^2*(1 + x^2)^8*(1 + x^2 + x^4)^3) + 
         ((-48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, (-1)^(1/3)*x] + 
         ((-48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, -((-1)^(2/3)*x)] + 
         ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, 1 + (-1)^(1/3)*x] + 
         ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
              30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, 1 - (-1)^(2/3)*x] + 
         ((-8*C1*Nc*x^2*(17 + 72*x^2 + 113*x^4 + 72*x^6 + 17*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (8*C1*x^2*(138 + 519*x^2 + 733*x^4 + 519*x^6 + 
              138*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, 1 + x^2]) + 
       Log[-((I + Sqrt[3] + (2*I)*x^2)/((-I + Sqrt[3])*x^2))]*
        ((8*C1*Nc*Pi*x^2*(17 + 78*x^2 + 125*x^4 + 78*x^6 + 17*x^8)*\[Alpha]s)/
          (9*(1 + x^2)^6) - (8*C1*Pi*x^2*(102 + 393*x^2 + 553*x^4 + 393*x^6 + 
            102*x^8)*\[Alpha]s)/(27*Nc*(1 + x^2)^6) + 
         ((-8*C1*Nc*x^2*(17 + 78*x^2 + 125*x^4 + 78*x^6 + 17*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (8*C1*x^2*(102 + 393*x^2 + 553*x^4 + 393*x^6 + 
              102*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, (I + Sqrt[3] + (2*I)*x^2)/(-I + Sqrt[3])] + 
         ((8*C1*Nc*x^2*(17 + 78*x^2 + 125*x^4 + 78*x^6 + 17*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (8*C1*x^2*(102 + 393*x^2 + 553*x^4 + 393*x^6 + 
              102*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, -((I + Sqrt[3] + (2*I)*x^2)/((-I + Sqrt[3])*x^2))] + 
         ((-8*C1*Nc*x^2*(17 + 78*x^2 + 125*x^4 + 78*x^6 + 17*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (8*C1*x^2*(102 + 393*x^2 + 553*x^4 + 393*x^6 + 
              102*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, (1 - I*Sqrt[3] + 2*x^2)/(2*x^2)]) + 
       Log[(I - Sqrt[3] + (2*I)*x^2)/((I + Sqrt[3])*x^2)]*
        (((8*C1*Nc*x^2*(17 + 78*x^2 + 125*x^4 + 78*x^6 + 17*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (8*C1*x^2*(102 + 393*x^2 + 553*x^4 + 393*x^6 + 
              102*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*PolyLog[2, -x^2] + 
         ((-8*C1*Nc*x^2*(17 + 78*x^2 + 125*x^4 + 78*x^6 + 17*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (8*C1*x^2*(102 + 393*x^2 + 553*x^4 + 393*x^6 + 
              102*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, (-I + Sqrt[3] - (2*I)*x^2)/(I + Sqrt[3])] + 
         ((8*C1*Nc*x^2*(17 + 78*x^2 + 125*x^4 + 78*x^6 + 17*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) - (8*C1*x^2*(102 + 393*x^2 + 553*x^4 + 393*x^6 + 
              102*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, (I - Sqrt[3] + (2*I)*x^2)/((I + Sqrt[3])*x^2)] + 
         ((-8*C1*Nc*x^2*(17 + 78*x^2 + 125*x^4 + 78*x^6 + 17*x^8)*\[Alpha]s)/
            (Pi*(1 + x^2)^6) + (8*C1*x^2*(102 + 393*x^2 + 553*x^4 + 393*x^6 + 
              102*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
          PolyLog[2, (1 + I*Sqrt[3] + 2*x^2)/(2*x^2)]) + 
       ((96*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) - (32*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
            30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[3, -(-1)^(1/6)] + 
       ((96*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) - (32*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
            30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[3, (-1)^(1/6)] + 
       ((384*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) - (384*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 2*x^8)*
           \[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[3, -(-1)^(1/3)] + 
       ((384*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) - (384*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 2*x^8)*
           \[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[3, (-1)^(1/3)] + 
       ((384*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) - (384*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 2*x^8)*
           \[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[3, -(-1)^(2/3)] + 
       ((384*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) - (384*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 2*x^8)*
           \[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[3, (-1)^(2/3)] + 
       ((96*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) - (32*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
            30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[3, -(-1)^(5/6)] + 
       ((96*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) - (32*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
            30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[3, (-1)^(5/6)] + 
       ((-128*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) + (128*C1*x^2*(18 + 69*x^2 + 95*x^4 + 69*x^6 + 
            18*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, (-1)^(1/3)/(-1 + (-1)^(1/3))] + 
       ((-128*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) + (128*C1*x^2*(18 + 69*x^2 + 95*x^4 + 69*x^6 + 
            18*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, (-1)^(2/3)/(1 + (-1)^(2/3))] + 
       ((-8*C1*Nc*x^2*(17 + 78*x^2 + 125*x^4 + 78*x^6 + 17*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) + (8*C1*x^2*(102 + 393*x^2 + 553*x^4 + 393*x^6 + 
            102*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, (-I + Sqrt[3])/(I + Sqrt[3])] + 
       ((-8*C1*Nc*x^2*(17 + 78*x^2 + 125*x^4 + 78*x^6 + 17*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) + (8*C1*x^2*(102 + 393*x^2 + 553*x^4 + 393*x^6 + 
            102*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, (I + Sqrt[3])/(-I + Sqrt[3])] + 
       ((64*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) - (64*C1*x^2*(18 + 69*x^2 + 95*x^4 + 69*x^6 + 
            18*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, 1 - (-1)^(2/3)/x] + 
       ((128*C1*x^2*(6 + 35*x^2 + 98*x^4 + 153*x^6 + 98*x^8 + 35*x^10 + 
            6*x^12)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8) - 
         (128*C1*Nc*x^2*(9 + 59*x^2 + 153*x^4 + 221*x^6 + 153*x^8 + 59*x^10 + 
            9*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8))*PolyLog[3, 1 - x] + 
       ((16*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) - (16*C1*x^2*(66 + 267*x^2 + 373*x^4 + 267*x^6 + 
            66*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, 1/2 + (I/2)*x] + 
       ((-16*C1*Nc*x^2*(41 + 302*x^2 + 874*x^4 + 1346*x^6 + 874*x^8 + 
            302*x^10 + 41*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
         (16*C1*x^2*(78 + 489*x^2 + 1139*x^4 + 1096*x^6 + 1139*x^8 + 
            489*x^10 + 78*x^12)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^8))*
        PolyLog[3, 1 - I*x] + 
       ((-16*C1*Nc*x^2*(41 + 302*x^2 + 874*x^4 + 1346*x^6 + 874*x^8 + 
            302*x^10 + 41*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
         (16*C1*x^2*(78 + 489*x^2 + 1139*x^4 + 1096*x^6 + 1139*x^8 + 
            489*x^10 + 78*x^12)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^8))*
        PolyLog[3, 1 + I*x] + 
       ((64*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 23*x^10 + 
            3*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
         (64*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
            6*x^12)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8))*
        PolyLog[3, (1 + I*x)/(1 - x)] + 
       ((64*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) - (64*C1*x^2*(18 + 69*x^2 + 95*x^4 + 69*x^6 + 
            18*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, (I + Sqrt[3] - (2*I)*x)/(-I + Sqrt[3])] + 
       ((64*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) - (64*C1*x^2*(18 + 69*x^2 + 95*x^4 + 69*x^6 + 
            18*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, (-I + Sqrt[3] + (2*I)*x)/(I + Sqrt[3])] + 
       ((64*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) - (64*C1*x^2*(18 + 69*x^2 + 95*x^4 + 69*x^6 + 
            18*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, -(1 + I*Sqrt[3] - 2*x)/(2*x)] + 
       ((-128*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
         (128*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^4))*
        PolyLog[3, -((1 + I) - (1 - I)*x)/(2*x)] + 
       ((-64*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) + (64*C1*x^2*(18 + 69*x^2 + 95*x^4 + 69*x^6 + 
            18*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, (I + Sqrt[3] - (2*I)*x)/((-I + Sqrt[3])*x)] + 
       ((-64*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) + (64*C1*x^2*(18 + 69*x^2 + 95*x^4 + 69*x^6 + 
            18*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, (-I + Sqrt[3] + (2*I)*x)/((I + Sqrt[3])*x)] + 
       ((64*C1*x^2*(6 + 35*x^2 + 98*x^4 + 153*x^6 + 98*x^8 + 35*x^10 + 
            6*x^12)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8) - 
         (64*C1*Nc*x^2*(9 + 59*x^2 + 153*x^4 + 221*x^6 + 153*x^8 + 59*x^10 + 
            9*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8))*PolyLog[3, -x] + 
       ((64*C1*x^2*(6 + 35*x^2 + 98*x^4 + 153*x^6 + 98*x^8 + 35*x^10 + 
            6*x^12)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8) - 
         (64*C1*Nc*x^2*(9 + 59*x^2 + 153*x^4 + 221*x^6 + 153*x^8 + 59*x^10 + 
            9*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8))*PolyLog[3, x] + 
       ((-64*C1*Nc*x^2*(1 + 2*x^2 - 3*x^4 + 2*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) + (64*C1*x^2*(6 + 27*x^2 + 61*x^4 + 27*x^6 + 
            6*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, -((-1)^(1/3)*x)] + 
       ((-64*C1*Nc*x^2*(1 + 2*x^2 - 3*x^4 + 2*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) + (64*C1*x^2*(6 + 27*x^2 + 61*x^4 + 27*x^6 + 
            6*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, (-1)^(1/3)*x] + 
       ((-64*C1*Nc*x^2*(1 + 2*x^2 - 3*x^4 + 2*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) + (64*C1*x^2*(6 + 27*x^2 + 61*x^4 + 27*x^6 + 
            6*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, -((-1)^(2/3)*x)] + 
       ((-64*C1*Nc*x^2*(1 + 2*x^2 - 3*x^4 + 2*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) + (64*C1*x^2*(6 + 27*x^2 + 61*x^4 + 27*x^6 + 
            6*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, (-1)^(2/3)*x] + 
       ((-4*C1*Nc*x^2*(9 + 82*x^2 + 254*x^4 + 422*x^6 + 254*x^8 + 82*x^10 + 
            9*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
         (4*C1*x^2*(270 + 1617*x^2 + 3943*x^4 + 5012*x^6 + 3943*x^8 + 
            1617*x^10 + 270*x^12)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^8))*
        PolyLog[3, -x^2] + ((128*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/
          (Pi*(1 + x^2)^4) - (128*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/
          (Nc*Pi*(1 + x^2)^4))*PolyLog[3, (-1/2 + I/2)*(-I + x)] + 
       ((-192*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) + (64*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
            30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[3, I*(-I + x)] + 
       ((128*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
         (128*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^4))*
        PolyLog[3, (1/2 + I/2)*(-I + x)] + 
       ((-64*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 23*x^10 + 
            3*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
         (64*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
            6*x^12)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8))*
        PolyLog[3, (-I + x)/(-1 + x)] + 
       ((-16*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) + (16*C1*x^2*(66 + 267*x^2 + 373*x^4 + 267*x^6 + 
            66*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, (-I + x)/(2*x)] + 
       ((16*C1*Nc*x^2*(49 + 260*x^2 + 425*x^4 + 260*x^6 + 49*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) - (16*C1*x^2*(258 + 1179*x^2 + 1813*x^4 + 
            1179*x^6 + 258*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, (-I + x)/x] + 
       ((128*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
         (128*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^4))*
        PolyLog[3, (-1/2 - I/2)*(I + x)] + 
       ((16*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) - (16*C1*x^2*(66 + 267*x^2 + 373*x^4 + 267*x^6 + 
            66*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, (-I/2)*(I + x)] + 
       ((-192*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) + (64*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
            30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, (-I)*(I + x)] + 
       ((128*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^4) - 
         (128*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^4))*
        PolyLog[3, (1/2 - I/2)*(I + x)] + 
       ((64*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 23*x^10 + 
            3*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
         (64*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
            6*x^12)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8))*
        PolyLog[3, (I*(I + x))/(-1 + x)] + 
       ((-64*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 23*x^10 + 
            3*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
         (64*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
            6*x^12)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8))*
        PolyLog[3, (I + x)/(-1 + x)] + 
       ((-16*C1*Nc*x^2*(17 + 84*x^2 + 137*x^4 + 84*x^6 + 17*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) + (16*C1*x^2*(66 + 267*x^2 + 373*x^4 + 267*x^6 + 
            66*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, (I + x)/(2*x)] + 
       ((-128*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
         (128*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^4))*
        PolyLog[3, ((1/2 + I/2)*(I + x))/x] + 
       ((16*C1*Nc*x^2*(49 + 260*x^2 + 425*x^4 + 260*x^6 + 49*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) - (16*C1*x^2*(258 + 1179*x^2 + 1813*x^4 + 
            1179*x^6 + 258*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, (I + x)/x] + 
       ((128*C1*x^2*(6 + 35*x^2 + 98*x^4 + 153*x^6 + 98*x^8 + 35*x^10 + 
            6*x^12)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8) - 
         (128*C1*Nc*x^2*(9 + 59*x^2 + 153*x^4 + 221*x^6 + 153*x^8 + 59*x^10 + 
            9*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8))*PolyLog[3, 1 + x] + 
       ((64*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 23*x^10 + 
            3*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
         (64*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
            6*x^12)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8))*
        PolyLog[3, ((-I)*(1 + x))/(-I + x)] + 
       ((-64*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 23*x^10 + 
            3*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
         (64*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
            6*x^12)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8))*
        PolyLog[3, (1 + x)/(-I + x)] + 
       ((64*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 23*x^10 + 
            3*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8) + 
         (64*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
            6*x^12)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8))*
        PolyLog[3, (I*(1 + x))/(I + x)] + 
       ((-64*C1*Nc*x^2*(3 + 23*x^2 + 69*x^4 + 113*x^6 + 69*x^8 + 23*x^10 + 
            3*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
         (64*C1*x^2*(6 + 37*x^2 + 88*x^4 + 99*x^6 + 88*x^8 + 37*x^10 + 
            6*x^12)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^8))*
        PolyLog[3, (1 + x)/(I + x)] + 
       ((-192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) + (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 2*x^8)*
           \[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[3, (-(-1)^(1/3) + x)/
          (-1 + x)] + ((-48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*
           \[Alpha]s)/(Pi*(1 + x^2)^6) + (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 
            117*x^6 + 30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, (-(-1)^(1/3) + x)/(-I + x)] + 
       ((-48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) + (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
            30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, (-(-1)^(1/3) + x)/(I + x)] + 
       ((-192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) + (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 2*x^8)*
           \[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[3, (-(-1)^(1/3) + x)/
          (1 + x)] + ((64*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*
           \[Alpha]s)/(Pi*(1 + x^2)^6) - (64*C1*x^2*(18 + 69*x^2 + 95*x^4 + 
            69*x^6 + 18*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, ((-1)^(1/3) + x)/(-1 + (-1)^(1/3))] + 
       ((-192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) + (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 2*x^8)*
           \[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[3, ((-1)^(1/3) + x)/
          (-1 + x)] + ((64*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*
           \[Alpha]s)/(Pi*(1 + x^2)^6) - (64*C1*x^2*(18 + 69*x^2 + 95*x^4 + 
            69*x^6 + 18*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, ((-1)^(1/3) + x)/x] + 
       ((-64*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) + (64*C1*x^2*(18 + 69*x^2 + 95*x^4 + 69*x^6 + 
            18*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, -(((-1)^(1/3) + x)/((-1 + (-1)^(1/3))*x))] + 
       ((-48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) + (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
            30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, ((-1)^(1/3) + x)/(-I + x)] + 
       ((-48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) + (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
            30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, ((-1)^(1/3) + x)/(I + x)] + 
       ((-192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) + (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 2*x^8)*
           \[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[3, ((-1)^(1/3) + x)/
          (1 + x)] + ((-192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*
           \[Alpha]s)/(Pi*(1 + x^2)^6) + (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 
            8*x^6 + 2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, (-(-1)^(2/3) + x)/(-1 + x)] + 
       ((-64*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) + (64*C1*x^2*(18 + 69*x^2 + 95*x^4 + 69*x^6 + 
            18*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, (-(-1)^(2/3) + x)/((1 + (-1)^(2/3))*x)] + 
       ((-48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) + (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
            30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, (-(-1)^(2/3) + x)/(-I + x)] + 
       ((-48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) + (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
            30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, (-(-1)^(2/3) + x)/(I + x)] + 
       ((-192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) + (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 2*x^8)*
           \[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[3, (-(-1)^(2/3) + x)/
          (1 + x)] + ((-192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*
           \[Alpha]s)/(Pi*(1 + x^2)^6) + (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 
            8*x^6 + 2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, ((-1)^(2/3) + x)/(-1 + x)] + 
       ((-48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) + (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
            30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, ((-1)^(2/3) + x)/(-I + x)] + 
       ((-48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) + (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
            30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, ((-1)^(2/3) + x)/(I + x)] + 
       ((-192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) + (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 2*x^8)*
           \[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[3, ((-1)^(2/3) + x)/
          (1 + x)] + ((-128*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/
          (Pi*(1 + x^2)^4) + (128*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/
          (Nc*Pi*(1 + x^2)^4))*PolyLog[3, ((1 + I) + (1 - I)*x)/(2*x)] + 
       ((-128*C1*Nc*x^2*(2 + 7*x^2 + 2*x^4)*\[Alpha]s)/(Pi*(1 + x^2)^4) + 
         (128*C1*x^2*(4 + 11*x^2 + 4*x^4)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^4))*
        PolyLog[3, ((1 - I) + (1 + I)*x)/(2*x)] + 
       ((64*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) - (64*C1*x^2*(18 + 69*x^2 + 95*x^4 + 69*x^6 + 
            18*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, (-1 + I*Sqrt[3] + 2*x)/(2*x)] + 
       ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) - (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
            30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, (-I + (-1)^(1/6)*x)/(-I + x)] + 
       ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) - (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
            30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, (I + (-1)^(1/6)*x)/(I + x)] + 
       ((-96*C1*Nc*x^2*(9 + 38*x^2 + 53*x^4 + 38*x^6 + 9*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) + (32*C1*x^2*(54 + 213*x^2 + 329*x^4 + 213*x^6 + 
            54*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, 1 - (-1)^(1/3)*x] + 
       ((192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) - (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 2*x^8)*
           \[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[3, (1 - (-1)^(1/3)*x)/
          (1 + x)] + ((192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*
           \[Alpha]s)/(Pi*(1 + x^2)^6) - (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 
            8*x^6 + 2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, (-1 + (-1)^(1/3)*x)/(-1 + x)] + 
       ((-96*C1*Nc*x^2*(9 + 38*x^2 + 53*x^4 + 38*x^6 + 9*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) + (32*C1*x^2*(54 + 213*x^2 + 329*x^4 + 213*x^6 + 
            54*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, 1 + (-1)^(1/3)*x] + 
       ((192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) - (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 2*x^8)*
           \[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[3, 
         -((1 + (-1)^(1/3)*x)/(-1 + x))] + 
       ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) - (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
            30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, ((-I)*(1 + (-1)^(1/3)*x))/(-I + x)] + 
       ((192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) - (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 2*x^8)*
           \[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[3, (1 + (-1)^(1/3)*x)/
          (1 + x)] + ((-96*C1*Nc*x^2*(9 + 38*x^2 + 53*x^4 + 38*x^6 + 9*x^8)*
           \[Alpha]s)/(Pi*(1 + x^2)^6) + (32*C1*x^2*(54 + 213*x^2 + 329*x^4 + 
            213*x^6 + 54*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, 1 - (-1)^(2/3)*x] + 
       ((192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) - (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 2*x^8)*
           \[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[3, (1 - (-1)^(2/3)*x)/
          (1 + x)] + ((192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*
           \[Alpha]s)/(Pi*(1 + x^2)^6) - (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 
            8*x^6 + 2*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, (-1 + (-1)^(2/3)*x)/(-1 + x)] + 
       ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) - (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
            30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, (I*(-1 + (-1)^(2/3)*x))/(-I + x)] + 
       ((-96*C1*Nc*x^2*(9 + 38*x^2 + 53*x^4 + 38*x^6 + 9*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) + (32*C1*x^2*(54 + 213*x^2 + 329*x^4 + 213*x^6 + 
            54*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, 1 + (-1)^(2/3)*x] + 
       ((192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) - (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 2*x^8)*
           \[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[3, 
         -((1 + (-1)^(2/3)*x)/(-1 + x))] + 
       ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) - (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
            30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, (I*(1 + (-1)^(2/3)*x))/(I + x)] + 
       ((192*C1*Nc*x^2*(1 + 4*x^2 + 5*x^4 + 4*x^6 + x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) - (192*C1*x^2*(2 + 8*x^2 + 13*x^4 + 8*x^6 + 2*x^8)*
           \[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*PolyLog[3, (1 + (-1)^(2/3)*x)/
          (1 + x)] + ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*
           \[Alpha]s)/(Pi*(1 + x^2)^6) - (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 
            117*x^6 + 30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, (I - (-1)^(5/6)*x)/(I + x)] + 
       ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) - (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
            30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, (-I + (-1)^(5/6)*x)/(-I + x)] + 
       ((48*C1*Nc*x^2*(5 + 22*x^2 + 33*x^4 + 22*x^6 + 5*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) - (16*C1*x^2*(30 + 117*x^2 + 173*x^4 + 117*x^6 + 
            30*x^8)*\[Alpha]s)/(Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, (I + (-1)^(5/6)*x)/(I + x)] + 
       ((64*C1*Nc*x^2*(3 + 14*x^2 + 23*x^4 + 14*x^6 + 3*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) - (64*C1*x^2*(18 + 69*x^2 + 95*x^4 + 69*x^6 + 
            18*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, (1 + I*Sqrt[3] + I*(I + Sqrt[3])*x)/2] + 
       ((8*C1*Nc*x^2*(17 + 78*x^2 + 125*x^4 + 78*x^6 + 17*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) - (8*C1*x^2*(102 + 393*x^2 + 553*x^4 + 393*x^6 + 
            102*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, (-I + Sqrt[3] - (2*I)*x^2)/(I + Sqrt[3])] + 
       ((-8*C1*Nc*x^2*(17 + 78*x^2 + 125*x^4 + 78*x^6 + 17*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) + (8*C1*x^2*(102 + 393*x^2 + 553*x^4 + 393*x^6 + 
            102*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, (I - Sqrt[3] + (2*I)*x^2)/((I + Sqrt[3])*x^2)] + 
       ((8*C1*Nc*x^2*(17 + 78*x^2 + 125*x^4 + 78*x^6 + 17*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) - (8*C1*x^2*(102 + 393*x^2 + 553*x^4 + 393*x^6 + 
            102*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, (I + Sqrt[3] + (2*I)*x^2)/(-I + Sqrt[3])] + 
       ((-8*C1*Nc*x^2*(17 + 78*x^2 + 125*x^4 + 78*x^6 + 17*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) + (8*C1*x^2*(102 + 393*x^2 + 553*x^4 + 393*x^6 + 
            102*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, -((I + Sqrt[3] + (2*I)*x^2)/((-I + Sqrt[3])*x^2))] + 
       ((8*C1*Nc*x^2*(17 + 48*x^2 + 65*x^4 + 48*x^6 + 17*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) - (8*C1*x^2*(282 + 1023*x^2 + 1453*x^4 + 
            1023*x^6 + 282*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, 1 + x^2] + 
       ((8*C1*Nc*x^2*(17 + 78*x^2 + 125*x^4 + 78*x^6 + 17*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) - (8*C1*x^2*(102 + 393*x^2 + 553*x^4 + 393*x^6 + 
            102*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, (1 - I*Sqrt[3] + 2*x^2)/(2*x^2)] + 
       ((8*C1*Nc*x^2*(17 + 78*x^2 + 125*x^4 + 78*x^6 + 17*x^8)*\[Alpha]s)/
          (Pi*(1 + x^2)^6) - (8*C1*x^2*(102 + 393*x^2 + 553*x^4 + 393*x^6 + 
            102*x^8)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^6))*
        PolyLog[3, (1 + I*Sqrt[3] + 2*x^2)/(2*x^2)] + 
       ((4*C1*Nc*x^2*(869 + 5518*x^2 + 13994*x^4 + 19650*x^6 + 13994*x^8 + 
            5518*x^10 + 869*x^12)*\[Alpha]s)/(Pi*(1 + x^2)^8) - 
         (4*C1*x^2*(2730 + 15483*x^2 + 39761*x^4 + 56896*x^6 + 39761*x^8 + 
            15483*x^10 + 2730*x^12)*\[Alpha]s)/(3*Nc*Pi*(1 + x^2)^8))*Zeta[3])

